Lepton Flavour Asymmetries and the Mass Spectrum of Primordial Black Holes

We study the influence of lepton flavour asymmetries on the formation and the mass spectrum of primordial black holes. We estimate the detectability of their mergers with LIGO/Virgo and show that the currently published gravitational wave events may actually be described by a primordial black hole spectrum from non-zero asymmetries. We suggest to use gravitational-wave astronomy as a novel tool to probe how lepton flavour asymmetric the Universe has been before the onset of neutrino oscillations.

==> anc/data_fig1.txt <==
%%% start header data_fig1.txt
%%%
%%% Data for Fig. 1 of Boedeker et al. PRD 103 (2021) 063506
%%%
%%% doi: 10.1103/PhysRevD.103.063506
%%%
%%% column 1: temperature T in units of MeV
%%% column 2: equation of state parameter w for case i (dimensionless)
%%% column 3: equation of state parameter w for case ii (dimensionless)
%%% column 4: equation of state paremeter w for case iii (dimensionless)
%%%
%%% end header

{10.1938925, 0.33336505, 0.33341295125954046, 0.3327658995452642}
{108.98378357500002, 0.29601850201178465, 0.3004291974912224, 0.30533690420284176}
{207.77367465000003, 0.21410617114762123, 0.24078066159881162, 0.264755003350136}
{306.56356572500005, 0.277244557490216, 0.2813455131012596, 0.2939320940982595}
{405.35345680000006, 0.29147063917417565, 0.28878579499847307, 0.2995331362064337}
{504.1433478750001, 0.2965791308265862, 0.2932574587099825, 0.3031937297459474}
{602.93323895, 0.2998853338577033, 0.29754635385564654, 0.30650859856462465}
{701.723130025, 0.302735751787071, 0.3011967156558107, 0.3094857187981199}
{800.5130211000001, 0.30526818959056756, 0.30437152650861776, 0.3119579783501153}
{899.3029121750001, 0.3074073086603307, 0.30725682527605214, 0.31419920045759026}
{998.0928032500002, 0.30924188675757563, 0.3096480809323046, 0.3162178562008425}
{1096.882694325, 0.3109786190692564, 0.3114493761110516, 0.3174941517087556}
{1195.6725854000001, 0.31271535138093715, 0.31310252886523404, 0.31876206679756425}
{1294.4624764750001, 0.3142552077369042, 0.31467180455377786, 0.31990617917192593}
{1393.2523675500001, 0.31549636934965336, 0.3162410802423217, 0.32105029154628767}
{1492.0422586250002, 0.31673753096240254, 0.3175194681923476, 0.3219963194441075}
{1590.8321497000002, 0.3179786925751517, 0.3187825963738112, 0.3229417328155572}
{1689.6220407750002, 0.3192198541879009, 0.32004572455527475, 0.32380395282748164}
{1788.41193185, 0.32019093071935756, 0.3211335571625542, 0.32461759549251673}
{1887.2018229250002, 0.3211200735066174, 0.322131432209655, 0.32543123815755187}
{1985.9917140000002, 0.3220492162938772, 0.32312930725675576, 0.32604782521563674}
{2084.7816050750002, 0.32267402149428015, 0.3236908396135619, 0.3266164233328671}
{2183.5714961500003, 0.3232080582485251, 0.3242074129851383, 0.32695620346988474}
{2282.3613872250003, 0.32374209500277007, 0.3247239863567147, 0.3272689510763599}
{2381.1512783000003, 0.324276131757015, 0.325240559728291, 0.327581698682835}
{2479.9411693750003, 0.3247721227362466, 0.3257571330998674, 0.32788202699036184}
{2578.7310604500003, 0.32522415616368655, 0.32612050877454074, 0.3281798796269754}
{2677.5209515250003, 0.32567618959112643, 0.3264775578386377, 0.328477732263589}
{2776.3108426000003, 0.3261282230185663, 0.3268346069027347, 0.32876471030178367}
{2875.100733675, 0.32658025644600625, 0.3271916559668317, 0.3290055728178968}
{2973.8906247500004, 0.32688100748703197, 0.3275487050309287, 0.3292464353340098}
{3072.6805158250004, 0.3271723965113328, 0.32790575409502565, 0.3294872978501229}
{3171.4704069000004, 0.32746378553563366, 0.3282345936257923, 0.3297167183052622}
{3270.2602979750004, 0.3277551745599345, 0.3284191239768639, 0.3299047748383095}
{3369.0501890500004, 0.32804656358423534, 0.3286036543279355, 0.3300928313713568}
{3467.8400801250004, 0.3283379526085362, 0.32878818467900706, 0.3302808879044041}
{3566.6299712, 0.32855072228441634, 0.32897271503007863, 0.3303968000371028}
{3665.419862275, 0.32870811940112793, 0.3291572453811502, 0.3304973511682708}
{3764.2097533500005, 0.3288655165178396, 0.3293417757322218, 0.33059790229943875}
{3862.9996444250005, 0.3290229136345512, 0.32949880078197114, 0.33069991748878474}
{3961.7895355000005, 0.3291803107512628, 0.32963707868118725, 0.3308026905834729}
{4060.5794265750005, 0.32933770786797445, 0.3297753565804034, 0.33090546367816104}
{4159.36931765, 0.32949510498468604, 0.3299136344796196, 0.3310082367728492}
{4258.159208725001, 0.3296525021013977, 0.33005191237883574, 0.33111100986753733}
{4356.9490998, 0.32977801951493296, 0.3301901902780519, 0.33117909799636874}
{4455.738990875001, 0.32986917471540017, 0.3303200895776832, 0.3312323499103491}
{4554.52888195, 0.3299603299158674, 0.3303975440641043, 0.33128560182432953}
{4653.318773025001, 0.33005148511633453, 0.3304749985505254, 0.3313355643001167}
{4752.1086641, 0.33014264031680174, 0.3305524530369465, 0.3313622099196999}
{4850.898555175, 0.33023379551726895, 0.3306299075233676, 0.33138885553928304}
{4949.68844625, 0.3303249507177361, 0.33070736200978873, 0.3314155011588662}
{5048.478337325001, 0.3304161059182033, 0.33078481649620983, 0.3314421467784494}
{5147.2682284, 0.3305072611186705, 0.3308480123261578, 0.33146561505642247}
{5246.058119475001, 0.3305984163191377, 0.3309001197387354, 0.3314840747373518}
{5344.84801055, 0.3306895715196049, 0.33095222715131295, 0.33150253441828115}
{5443.637901625001, 0.3307807267200721, 0.33100433456389056, 0.3315209940992105}
{5542.4277927, 0.3308718819205393, 0.3310564419764681, 0.3315394537801398}
{5641.217683775001, 0.3309630371210065, 0.3311085493890457, 0.33155791346106916}
{5740.007574849999, 0.33102354430105413, 0.33116065680162327, 0.33157637314199845}
{5838.797465925, 0.33105345012076187, 0.33121276421420087, 0.3315948328229278}
{5937.587357, 0.3310833559404696, 0.3312642560690129, 0.3316132925038571}
{6036.377248075, 0.33111326176017736, 0.33128851146993615, 0.33163175218478647}
{6135.16713915, 0.3311431675798851, 0.3313127668708594, 0.3316498330495082}
{6233.957030225, 0.33117307339959284, 0.33133702227178274, 0.3316660880890844}
{6332.7469213, 0.3312029792193006, 0.331361277672706, 0.3316823431286606}
{6431.536812375, 0.3312328850390083, 0.3313855330736293, 0.33169859816823677}
{6530.326703450001, 0.331262790858716, 0.33140978847455255, 0.33171485320781297}
{6629.116594525001, 0.33129269667842376, 0.3314340438754758, 0.33173110824738916}
{6727.906485600001, 0.3313226024981315, 0.3314582992763991, 0.3317473632869653}
{6826.696376675001, 0.33135250831783924, 0.33148255467732235, 0.3317636183265415}
{6925.486267750001, 0.331382414137547, 0.3315068100782457, 0.3317798733661177}
{7024.2761588250005, 0.33141231995725473, 0.33152488302612204, 0.3317961284056939}
{7123.0660499000005, 0.3314422257769624, 0.3315387141738396, 0.3318123834452701}
{7221.8559409750005, 0.33147213159667016, 0.3315525453215572, 0.3318286384848463}
{7320.6458320500005, 0.3315020374163779, 0.3315663764692748, 0.3318171265560328}
{7419.435723125001, 0.33153194323608565, 0.33158020761699236, 0.33178374702609387}
{7518.2256142000015, 0.3315618490557934, 0.33159403876470994, 0.3317503674961549}
{7617.015505275001, 0.33159175487550113, 0.3316078699124276, 0.3317169879662159}
{7715.8053963500015, 0.3316216606952089, 0.33162170106014516, 0.331683608436277}
{7814.595287425001, 0.33164433843671354, 0.33163553220786274, 0.331650228906338}
{7913.3851785000015, 0.3316501366063938, 0.3316493633555803, 0.33164227630616083}
{8012.175069575001, 0.33165593477607413, 0.3316631945032979, 0.3316420498343844}
{8110.964960650002, 0.33166173294575446, 0.3316770256510155, 0.33164182336260795}
{8209.754851725002, 0.33166753111543473, 0.3316908567987331, 0.3316415968908315}
{8308.5447428, 0.33167332928511506, 0.3317046879464507, 0.3316413704190551}
{8407.334633875002, 0.3316791274547954, 0.3317185190941683, 0.33164114394727867}
{8506.12452495, 0.33168492562447566, 0.33173235024188585, 0.3316582755678932}
{8604.914416025, 0.331690723794156, 0.33174618138960343, 0.331679586577754}
{8703.7043071, 0.3316965219638363, 0.331760012537321, 0.33170089758761473}
{8802.494198175002, 0.3317023201335166, 0.3317738436850386, 0.3317222085974755}
{8901.28408925, 0.3317081183031969, 0.33178767483275623, 0.3317435196073362}
{9000.073980325002, 0.33171391647287723, 0.3318015059804738, 0.331764830617197}
{9098.8638714, 0.33171971464255756, 0.3318153371281914, 0.3317763034448927}
{9197.653762475002, 0.33172551281223783, 0.33182916827590897, 0.33178616481150386}
{9296.44365355, 0.33173131098191816, 0.3318256378285738, 0.331796026178115}
{9395.233544625002, 0.3317371091515985, 0.3318187670178564, 0.3318058875447261}
{9494.0234357, 0.33174290732127876, 0.331811896207139, 0.33181574891133725}
{9592.813326775002, 0.3317487054909591, 0.3318050253964216, 0.3318256102779484}
{9691.603217849999, 0.3317545036606394, 0.33179815458570416, 0.33183046981108977}
{9790.393108925, 0.3317603018303197, 0.33179128377498673, 0.33183028873408044}
{9889.183, 0.3317661, 0.3317844129642693, 0.33183010765707105}

==> anc/data_fig2.txt <==
%%% start header data_fig2.txt
%%%
%%% Data for Fig. 2 of Boedeker et al. PRD 103 (2021) 063506
%%%
%%% doi: 10.1103/PhysRevD.103.063506
%%%
%%% column 1: primordial black hole mass M in units of solar mass
%%% column 2: black hole formation threshold delta_c for case i (dimensionless)
%%% column 3: black hole formation threshold delta_c for case ii (dimensionless)
%%% column 4: black hole formation threshold delta_c for case iii (dimensionless)
%%%
%%% end header

{465.7632975089455, 0.45327680330482406, 0.4532964661927219, 0.4530301058220908}
{461.1056694829367, 0.45327004425796774, 0.45328912618349776, 0.45299371983805103}
{456.44804145692797, 0.4532631809383992, 0.45328167283612886, 0.4529567477159078}
{451.7904134309192, 0.45325621064343974, 0.4532741032109114, 0.45291917379552155}
{447.13278540491046, 0.4532491305714424, 0.4532664142604311, 0.452855385420753}
{442.47515737890166, 0.4532419378170873, 0.45325860282444075, 0.4527788176084175}
{437.8175293528929, 0.4532346293664013, 0.4532506656244364, 0.4527008977032691}
{433.1599013268841, 0.4532272020914815, 0.45324259925791227, 0.4526215869614514}
{428.5022733008754, 0.4532196527449031, 0.45323440019227074, 0.452540845098147}
{423.84464527486665, 0.453211977953788, 0.45322606475836325, 0.4524701999758476}
{419.18701724885784, 0.45320417421350956, 0.45321758914363475, 0.4523992141942505}
{414.5293892228491, 0.453196237881008, 0.45320896938484345, 0.4523269239405172}
{409.8717611968403, 0.45318816516768584, 0.453200201360324, 0.45225329001939657}
{405.2141331708316, 0.45317995213185375, 0.45318527641937545, 0.4521771782359751}
{400.5565051448228, 0.453171594670691, 0.45316730967729046, 0.4520899138756569}
{395.89887711881397, 0.4531573816600442, 0.45314901920466305, 0.4520009495128921}
{391.2412490928052, 0.4531424829473528, 0.4531303952183615, 0.451910231320088}
{386.5836210667964, 0.4531273105701357, 0.45311142751767586, 0.45181770310071884}
{381.9259930407878, 0.4531118560851566, 0.45309210546116974, 0.45172330615526063}
{377.26836501477896, 0.453096110680896, 0.4530724179419483, 0.4516269791378153}
{372.6107369887702, 0.45308006515667415, 0.45305235336120997, 0.451529479883074}
{367.9531089627614, 0.4530637099003099, 0.4530318995999416, 0.4514412666117251}
{363.29548093675265, 0.45304703486419473, 0.45301104398860065, 0.4513512021316373}
{358.6378529107439, 0.4530300295396455, 0.4529897732746127, 0.45125922290312304}
{353.9802248847351, 0.4530126829293899, 0.45296807358749674, 0.4511652623443484}
{349.32259685872634, 0.45299498351802026, 0.45294216965574907, 0.4510692506435536}
{344.66496883271753, 0.45297691924023636, 0.45291323512402354, 0.4509711145570205}
{340.00734080670884, 0.4529584774466807, 0.4528836886831048, 0.450862525538074}
{335.34971278070003, 0.4529396448671457, 0.4528535086387411, 0.4507459310907238}
{330.6920847546912, 0.4529172010210786, 0.4528226722095986, 0.45062661575561824}
{326.03445672868247, 0.4528924100272587, 0.4527911554564339, 0.4505044762919531}
{321.37682870267366, 0.4528670678055, 0.4527589332055558, 0.4503794040062506}
{316.71920067666497, 0.452841153755911, 0.452725978966027, 0.45025128438134676}
{312.06157265065616, 0.4528146461885714, 0.45269226483999103, 0.4501115783027838}
{307.4039446246474, 0.45278752224842594, 0.4526577614254415, 0.4499672569346545}
{302.7463165986386, 0.4527597578337659, 0.4526224377106706, 0.449819231724971}
{298.08868857262985, 0.45273132750764333, 0.45257672154947265, 0.44966734868715114}
{293.43106054662115, 0.4527022044014828, 0.4525266459403957, 0.4495093162479945}
{288.77343252061235, 0.45267236011006606, 0.45247530706529265, 0.44934600719880413}
{284.1158044946036, 0.45264176457696437, 0.4524226516015024, 0.44917822528675344}
{279.4581764685948, 0.45260525617833536, 0.45236862304471054, 0.4490112634247929}
{274.80054844258603, 0.4525674550886753, 0.4523131614618402, 0.44884148341674596}
{270.14292041657734, 0.45252864812636484, 0.4522562032201584, 0.44866683714597805}
{265.48529239056853, 0.45248879026587074, 0.4521976806898504, 0.4484870981836721}
{260.8276643645598, 0.4524478336227253, 0.4521375219169452, 0.4483020254219074}
{256.170036338551, 0.45240572721660244, 0.4520756502630436, 0.44811136184533845}
{251.51240831254225, 0.45236241671000593, 0.4520129261438326, 0.4479148331761863}
{246.85478028653344, 0.45231784411955095, 0.4519533111178733, 0.4477121463769255}
{242.1971522605247, 0.4522719474963831, 0.4518919074196125, 0.4475005254950828}
{237.5395242345159, 0.45222466057176597, 0.4518286249219123, 0.4472722554869081}
{232.88189620850716, 0.4521759123632693, 0.45176336705526815, 0.44703636714669553}
{228.22426818249838, 0.4521121863990469, 0.45169603020625293, 0.44682695212187395}
{223.5666401564896, 0.45203793927999736, 0.45162650304609525, 0.44661912854658103}
{218.90901213048085, 0.4519612139239038, 0.45155466577962267, 0.4464040689490518}
{214.25138410447204, 0.4518818714078511, 0.45148038930319073, 0.44618136019924837}
{209.5937560784633, 0.45179976174943637, 0.45140353425830754, 0.44595055607577544}
{204.9361280524545, 0.4517147227548697, 0.45132394996537395, 0.4457117406945546}
{200.27850002644573, 0.4516265787175689, 0.4512414732192211, 0.4454683262153084}
{195.62087200043703, 0.4515351389438352, 0.4511559269248248, 0.4452154563623294}
{190.96324397442825, 0.4514401960778706, 0.4510403318499329, 0.444952527380202}
{186.3056159484195, 0.45134152419314894, 0.4509180034474759, 0.44467888129055244}
{181.6479879224107, 0.4512388766107472, 0.4507906952863731, 0.44439379955280467}
{176.99035989640194, 0.4511171760918935, 0.4506580672026438, 0.44412324199229125}
{172.33273187039316, 0.4509891481833532, 0.4505197459720679, 0.4438778645065049}
{167.67510384438438, 0.4508554852534328, 0.45037532109327005, 0.4436215859419024}
{163.01747581837563, 0.45071576992619905, 0.45022433989792693, 0.44335359920784645}
{158.35984779236685, 0.450569540724813, 0.4500663018579671, 0.44307301240828934}
{153.7022197663581, 0.45041628593973093, 0.4499006519298053, 0.4427788371559557}
{149.04459174034932, 0.45025543642745436, 0.4497267727378548, 0.442517579197733}
{144.3869637143405, 0.4500647694427242, 0.44954417084883636, 0.4422784591162128}
{139.72933568833176, 0.44985440910187025, 0.44935221562392674, 0.4420268377047347}
{135.07170766232304, 0.449632411389245, 0.449149734842817, 0.44176160976289114}
{130.41407963631428, 0.4493976926267562, 0.4489357533469851, 0.441481529946103}
{125.7564516103055, 0.44914902462295525, 0.4487091663479178, 0.4411851892433541}
{121.09882358429672, 0.44888500917160246, 0.44846871659699883, 0.44090840735775233}
{116.44119555828796, 0.44860487433308177, 0.44821296647332054, 0.44072327523929955}
{111.78356753227919, 0.44832593350589023, 0.44794026360288897, 0.44052633778190764}
{107.1259395062704, 0.4480276318357924, 0.44764869816891223, 0.44031629801215977}
{102.46831148026163, 0.447707685213738, 0.447353261476216, 0.4400916515461818}
{97.81068345425287, 0.44736341968940513, 0.44704965966770616, 0.43985064208454094}
{93.1530554282441, 0.4469916824622986, 0.44672206996805186, 0.4395912046883639}
{88.49542740223532, 0.4466087297124564, 0.4463672380088151, 0.43936353648176696}
{83.83779937622654, 0.44622531396578374, 0.445981264827572, 0.43920135950886313}
{79.18017135021778, 0.44580625509503474, 0.4456052364094518, 0.4390248242246591}
{74.52254332420905, 0.44534581969267584, 0.44526307045241165, 0.4388975264351347}
{69.86491529820029, 0.4448369151949672, 0.44488550119832426, 0.43881340557628096}
{65.20728727219152, 0.44427065009632066, 0.4444660918001848, 0.43872147817159024}
{60.54965924618274, 0.44374050855773534, 0.4439966577113161, 0.43867692858420987}
{55.892031220173976, 0.4432450302916956, 0.44356197399202785, 0.43866283693684094}
{51.234403194165196, 0.4426801150836904, 0.4431431657422323, 0.43867526913560884}
{46.57677516815643, 0.4421178564201355, 0.44274670619281475, 0.43873762794487375}
{41.91914714214766, 0.4415284468906956, 0.44236523778597553, 0.4388599649871493}
{37.261519116138885, 0.44109786898667264, 0.44200477529462245, 0.43906381366636005}
{32.60389109013011, 0.4407187421441104, 0.44168314076130966, 0.4393548217810978}
{27.94626306412134, 0.4404454009068109, 0.44150575977442946, 0.439752408654943}
{23.28863503811257, 0.4403668753156489, 0.44145297292148217, 0.44035510790112603}
{18.63100701210385, 0.4404848800990185, 0.4415438195041862, 0.4411780314211255}
{13.97337898609508, 0.44092271383596743, 0.4420697767244607, 0.4422377786902467}
{9.315750960086307, 0.4413539537415233, 0.44250233347636286, 0.44328572567307606}
{4.658122934077536, 0.43784274160048703, 0.43973002241576786, 0.4417098719134886}
{0.0004949080687636972, 0.45261536141096953, 0.4526229925045249, 0.45264202811942217}

==> anc/data_fig3.txt <==
%%% start header data_fig3.txt
%%%
%%% Data for Fig. 3 of Boedeker et al. PRD 103 (2021) 063506
%%%
%%% doi: 10.1103/PhysRevD.103.063506
%%%
%%% column 1: primordial black hole mass M in units of solar mass
%%% column 2: spectral density of PBH dark-matter fraction for case i (dimensionless)
%%% column 3: spectral density of PBH dark-matter fraction for case ii (dimensionless)
%%% column 4: spectral density of PBH dark-matter fraction for case iii (dimensionless)
%%% column 5: LIGO sensitivity (strain noise) in units of 1/sqrt(Hz) [after Ref. [39]]
%%%
%%% end header

{0.0004949080687636972, 0.0001385925875842524, 0.0001384471697096681, 0.00013808508197406464, 0.6156426821194536}
{4.658122934077531, 0.0004463176115714741, 0.00035812650069645257, 0.0002839968560957583, 0.0014188163742125713}
{9.315750960086298, 0.0002736743951169185, 0.00023947051036866273, 0.00021858227962356228, 0.001156353685378206}
{13.973378986095067, 0.000274331233526745, 0.00024030268827421702, 0.00023567987457202329, 0.0010475747600317323}
{18.631007012103833, 0.0002787225000325128, 0.0002468051341379472, 0.00025740252326436955, 0.0009911669676993889}
{23.288635038112606, 0.00027494313592105283, 0.00024280658046254032, 0.0002753132147384304, 0.0009585764683304797}
{27.946263064121368, 0.00026645139779331864, 0.00023607424761311614, 0.0002883425179915342, 0.0009389773678925571}
{32.60389109013014, 0.0002534095803471485, 0.00022703664950492363, 0.00029590376012936893, 0.0009274282010853485}
{37.2615191161389, 0.00023873278279271023, 0.00021531987693683305, 0.00030069900765448076, 0.0009213947083960251}
{41.91914714214767, 0.00022403981812145729, 0.00020370378055851164, 0.0003031159328662704, 0.0009189722844777267}
{46.576775168156445, 0.00020681993304501952, 0.00019255335022783465, 0.00030319318302562395, 0.0009191119195619962}
{51.2344031941652, 0.00019176150858970516, 0.00018193344501913868, 0.00030159059864557497, 0.0009203675171079092}
{55.892031220173976, 0.00017793569306234685, 0.0001716433719412606, 0.0002986190158014235, 0.0009212361391893488}
{60.54965924618274, 0.00016656249631079897, 0.0001617865982472385, 0.0002950525426990207, 0.0009238098559269819}
{65.20728727219152, 0.00015542167001897697, 0.00015200972981193662, 0.00029075104288707926, 0.0009280965214024499}
{69.86491529820027, 0.00014452635571583455, 0.00014373099022940721, 0.00028518051426995426, 0.000934057167855972}
{74.52254332420904, 0.00013534946284399872, 0.00013662758761758602, 0.0002801232252688213, 0.0009416323390667186}
{79.18017135021782, 0.00012751802962883974, 0.00013046295701361682, 0.0002739682080012057, 0.0009507561253544486}
{83.83779937622657, 0.00012075845166643845, 0.00012415263031691256, 0.00026659832393387446, 0.0009613635211430425}
{88.49542740223535, 0.00011486578642804045, 0.00011806015107524744, 0.0002599512779978212, 0.0009733941159729143}
{93.15305542824413, 0.00010930437000939854, 0.00011270362578385347, 0.0002517142437931037, 0.000986793765270871}
{97.81068345425288, 0.00010417738636208183, 0.00010795735177629468, 0.00024295671789993048, 0.0010015151555178717}
{102.46831148026165, 0.00009962946870018469, 0.0001037224741341847, 0.00023506021711680253, 0.0010175177776018582}
{107.12593950627041, 0.00009556831667438882, 0.00009977191275387954, 0.00022790082718150424, 0.001034767598550207}
{111.78356753227919, 0.00009192003736361281, 0.00009603665485596057, 0.00022137738283202927, 0.0010532365953116825}
{116.44119555828796, 0.0000886248196324189, 0.00009265946367045785, 0.0002154064841941778, 0.0010729022418948595}
{121.09882358429672, 0.0000854530319771016, 0.00008959109625461778, 0.0002099187651411658, 0.0010937469995143507}
{125.7564516103055, 0.00008256089768596496, 0.00008679087382234074, 0.00020252795016213686, 0.0011156325491626738}
{130.41407963631428, 0.00007991939160747146, 0.00008422491219705868, 0.00019500723934825974, 0.0011385311533880754}
{135.071707662323, 0.00007749728507325544, 0.0000818647706015952, 0.0001881397103233954, 0.001162518797143473}
{139.7293356883318, 0.0000752682838627185, 0.00007968640844344551, 0.0001818447258532175, 0.0011875907907814278}
{144.38696371434054, 0.00007321009925505995, 0.00007766937164603, 0.0001760542091009378, 0.001213745416755182}
{149.04459174034932, 0.00007137681067173597, 0.00007579350322947367, 0.0001707103190092515, 0.0012409836297946892}
{153.70221976635813, 0.00006983392054738212, 0.00007404507931414531, 0.00016514131121424735, 0.0012693087984125351}
{158.35984779236688, 0.00006839098873788375, 0.00007241273011755547, 0.00015918678123225344, 0.001298726482020376}
{163.01747581837566, 0.00006703838140213855, 0.00007088507066889615, 0.0001536977799480162, 0.0013292442386734135}
{167.67510384438438, 0.00006576766610496908, 0.00006945215588476951, 0.0001486232729134819, 0.0013608714591418671}
{172.33273187039316, 0.00006457143068515238, 0.00006810526089196889, 0.00014391924837714516, 0.0013936192236177882}
{176.99035989640194, 0.0000634431338218862, 0.00006683670019245384, 0.00013954757124147446, 0.0014275001779000668}
{181.6479879224107, 0.00006238456587892746, 0.00006563967792160328, 0.0001349403427231726, 0.001462528426362628}
{186.3056159484195, 0.00006148136209956493, 0.00006450816316180778, 0.00013028439767226593, 0.0014987194394074225}
{190.96324397442825, 0.00006062312044571998, 0.00006343678557239097, 0.00012596024876876665, 0.0015360899734422233}
{195.620872000437, 0.00005980641825757771, 0.00006243536124949112, 0.00012193507496969381, 0.0015746580017108702}
{200.27850002644576, 0.000059028175398096036, 0.00006166369728170461, 0.00011818011383500748, 0.0016144426545477931}
{204.93612805245454, 0.000058285612333096075, 0.00006092670936819204, 0.00011467006733207377, 0.001655464167835664}
{209.59375607846331, 0.0000575762142213648, 0.000060221988192830514, 0.00011132895296105158, 0.001697743838620444}
{214.25138410447207, 0.00005689770003385861, 0.00005954734586889369, 0.00010818905319168103, 0.0017413039869869959}
{218.90901213048087, 0.00005624799589969911, 0.00005890079094311135, 0.00010523946596629612, 0.0017861679234246442}
{223.5666401564896, 0.000055625212019473406, 0.000058280506716488245, 0.00010246400263526616, 0.0018323599210194556}
{228.22426818249838, 0.00005502762260126067, 0.00005768483237943962, 0.00009984820851649076, 0.0018799051919013198}
{232.88189620850716, 0.000054504112209516376, 0.00005711224654389404, 0.00009728699670281986, 0.001928829867451706}
{237.5395242345159, 0.00005407985448758155, 0.00005656135282425854, 0.00009451530062473253, 0.0019791609818444597}
{242.1971522605247, 0.00005367019436174893, 0.00005603086717572599, 0.00009190541248308109, 0.0020309264585487265}
{246.85478028653344, 0.000053274327733250286, 0.00005551960674485734, 0.00008953874076762859, 0.002084155099471842}
{251.51240831254225, 0.000052891510147691315, 0.000055026480025658875, 0.00008732436801599537, 0.0021388765764617946}
{256.170036338551, 0.000052521051295411936, 0.0000545207703281209, 0.00008522727849168492, 0.0021951214249246688}
{260.8276643645598, 0.00005216231011339583, 0.00005402704971256587, 0.0000832387573645107, 0.0022529210393436284}
{265.48529239056853, 0.00005181469041305056, 0.00005355021367211644, 0.00008135090596020223, 0.002312307670512529}
{270.1429204165773, 0.00005147763696890504, 0.00005308936016250954, 0.00007955655062809505, 0.0023733144243204924}
{274.80054844258603, 0.00005115063201227466, 0.00005264365135494606, 0.00007784916333086143, 0.0024359752619437197}
{279.4581764685948, 0.00005083319208161476, 0.00005221230798605829, 0.00007622279225982306, 0.002500325001318241}
{284.1158044946036, 0.00005052674694240692, 0.000051794604295508285, 0.00007465661300403661, 0.0025663993197824705}
{288.77343252061235, 0.000050257324145748034, 0.00005138986348108137, 0.00007311833317701083, 0.002634234757791478}
{293.43106054662115, 0.000049995091212596305, 0.00005099745361053975, 0.00007165005401193877, 0.0027038687236166045}
{298.08868857262985, 0.000049739733468040284, 0.00005061678393752628, 0.00007025509054525892, 0.0027753394989538903}
{302.74631659863866, 0.00004949095501573896, 0.00005026517432359886, 0.00006893698903412488, 0.0028486862453738254}
{307.40394462464747, 0.00004924847733285985, 0.00004997606506307334, 0.00006767494076562973, 0.0029239490115524694}
{312.0615726506562, 0.00004901203799056916, 0.0000496945609376998, 0.00006646555477107143, 0.003001168741230966}
{316.719200676665, 0.000048781389487086645, 0.000049420338586125796, 0.00006531345962543239, 0.003080387281856364}
{321.3768287026737, 0.00004855629818186647, 0.000049153093282377525, 0.00006426669555050995, 0.003161647393862037}
{326.0344567286825, 0.00004833654332074266, 0.00004889253759355568, 0.00006326003413857543, 0.0032449927605505413}
{330.6920847546912, 0.000048121916143065364, 0.0000486384001527799, 0.00006229126264922441, 0.003330467998546107}
{335.34971278070003, 0.00004792204314826219, 0.000048390424535955716, 0.00006135832468636475, 0.0034181186687873267}
{340.00734080670884, 0.000047743526952235604, 0.000048148368232202645, 0.00006045930687324863, 0.0035079912880342256}
{344.66496883271753, 0.00004756879988413245, 0.00004791200169892872, 0.000059628495472667336, 0.0036001333408664563}
{349.32259685872634, 0.000047397726569011567, 0.00004768110749348246, 0.00005887959213261655, 0.0036945932921522186}
{353.9802248847351, 0.000047230178310348224, 0.00004746854445398954, 0.00005815527796099732, 0.003791420599969592}
{358.6378529107439, 0.00004706603267354666, 0.00004728030582669733, 0.00005745436733253489, 0.0038906657289642767}
{363.29548093675265, 0.00004690517310067279, 0.00004709601348425267, 0.00005677574862865357, 0.00399238016412922}
{367.9531089627614, 0.00004674748855366165, 0.00004691553001156185, 0.00005611837862351685, 0.004096616424993795}
{372.6107369887702, 0.00004659287318357814, 0.00004673872456505313, 0.00005548127736803038, 0.004203428080211052}
{377.26836501477896, 0.00004644122602370061, 0.00004656547247653642, 0.00005479525063159949, 0.004312869762533417}
{381.9259930407878, 0.00004629245070444018, 0.00004639565488570438, 0.00005412586857909536, 0.004424997184168262}
{386.58362106679647, 0.00004614645518828134, 0.00004622915839887813, 0.00005347725799417436, 0.004539867152505501}
{391.2412490928052, 0.00004600315152311853, 0.000046065874771817774, 0.000052848478050973725, 0.004657537586211196}
{395.89887711881397, 0.000045862455612492127, 0.00004590570061461838, 0.000052238642936546515, 0.004778067531680879}
{400.5565051448228, 0.0000457264518398127, 0.000045748537116916695, 0.00005164691794738474, 0.004901517179848312}
{405.2141331708316, 0.0000456216500868439, 0.00004559428979177622, 0.00005107251590953827, 0.005027947883345152}
{409.8717611968403, 0.00004551851286618596, 0.00004545683363924033, 0.00005056870142600118, 0.005157422174008228}
{414.5293892228491, 0.00004541699367479564, 0.00004535190905642685, 0.000050084612675248205, 0.00529000378073164}
{419.18701724885784, 0.000045317047840739217, 0.000045248633079158566, 0.0000496134314634335, 0.0054257576476611806}
{423.84464527486665, 0.00004521863243090162, 0.00004514696032365085, 0.000049154645780163194, 0.00556474995272939}
{428.5022733008754, 0.000045121706164322496, 0.00004504684716412017, 0.000048702698605838186, 0.005707048126530008}
{433.15990132688415, 0.000045026229330776387, 0.000044948251645685054, 0.00004820086909606002, 0.005852720871530662}
{437.81752935289296, 0.000044932163714216, 0.000044851133402496204, 0.0000477125712368311, 0.006001838181623493}
{442.4751573789017, 0.000044839472520741544, 0.00004475545358072212, 0.00004723726913631123, 0.006154471362013372}
{447.13278540491046, 0.00004474812031078503, 0.00004466117476606915, 0.00004677445440648894, 0.006310693049444032}
{451.7904134309192, 0.00004465807293521322, 0.000044568260915503474, 0.00004638339295017396, 0.006470577232762429}
{456.44804145692797, 0.000044569297475092485, 0.00004447667729290484, 0.000046131963621069226, 0.00663419927382219}
{461.1056694829367, 0.00004448176218486789, 0.000044386390408382765, 0.000045885581327548475, 0.006801635928727027}
{465.7632975089455, 0.000044395436438722664, 0.000044297367961008064, 0.00004564408730863541, 0.00697296536941561}

==> anc/data_fig4.txt <==
%%% start header data_fig4.txt
%%%
%%% Data for Fig. 4 of Boedeker et al. PRD 103 (2021) 063506
%%%
%%% doi: 10.1103/PhysRevD.103.063506
%%%
%%% column 1: black hole mass M_B > M_A in units of solar mass
%%% column 2: black hole mass ratio q = M_B/M_A (dimensionless)
%%% column 3: probability density of black hole merger detections with LIGO/Virgo for case i (dimensionless)
%%% data points and their error bars are taken from Ref. [2].
%%%
%%% end header

{{-1, 0, Indeterminate}, {-1, 1/100, 1.1761741270175912*^-8}, {-1, 1/50, 2.195814027110828*^-8}, {-1, 3/100, 3.281458341434539*^-8}, {-1, 1/25, 4.463610685049938*^-8}, {-1, 1/20, 5.720184536072773*^-8}, {-1, 3/50, 7.037961595016231*^-8}, {-1, 7/100, 8.358458266121563*^-8}, {-1, 2/25, 9.918709766826751*^-8}, {-1, 9/100, 1.1568911180969275*^-7}, {-1, 1/10, 1.3248937638427132*^-7}, {-1, 11/100, 1.5176161798679883*^-7}, {-1, 3/25, 1.7154161752432647*^-7}, {-1, 13/100, 1.9175458169742589*^-7}, {-1, 7/50, 2.12365071679971*^-7}, {-1, 3/20, 2.3334458777569825*^-7}, {-1, 4/25, 2.5466992725030246*^-7}, {-1, 17/100, 2.7632198963634276*^-7}, {-1, 9/50, 2.9828489262941214*^-7}, {-1, 19/100, 3.223939420812205*^-7}, {-1, 1/5, 3.483766878189814*^-7}, {-1, 21/100, 3.74861559971214*^-7}, {-1, 11/50, 4.018298385513535*^-7}, {-1, 23/100, 4.292649503144483*^-7}, {-1, 6/25, 4.57152151173357*^-7}, {-1, 1/4, 4.854782641560553*^-7}, {-1, 13/50, 5.142314618030152*^-7}, {-1, 27/100, 5.434010843821139*^-7}, {-1, 7/25, 5.729774871697083*^-7}, {-1, 29/100, 6.029519114710577*^-7}, {-1, 3/10, 6.333163751474006*^-7}, {-1, 31/100, 6.640635792631569*^-7}, {-1, 8/25, 6.951868281267686*^-7}, {-1, 33/100, 7.27130211545818*^-7}, {-1, 17/50, 7.604774728218647*^-7}, {-1, 7/20, 7.942469691394302*^-7}, {-1, 9/25, 8.284324349299826*^-7}, {-1, 37/100, 8.630280283687596*^-7}, {-1, 19/50, 8.980282905451701*^-7}, {-1, 39/100, 9.334281093951572*^-7}, {-1, 2/5, 9.692226877527946*^-7}, {-1, 41/100, 1.0054075149765647*^-6}, {-1, 21/50, 1.0435005662355713*^-6}, {-1, 43/100, 1.0837609783083876*^-6}, {-1, 11/25, 1.124522150746131*^-6}, {-1, 9/20, 1.1657787743256789*^-6}, {-1, 23/50, 1.2075258019430702*^-6}, {-1, 47/100, 1.2497584293693014*^-6}, {-1, 12/25, 1.2924720777429596*^-6}, {-1, 49/100, 1.3356623776167405*^-6}, {-1, 1/2, 1.3793251543973246*^-6}, {-1, 51/100, 1.4234564150367949*^-6}, {-1, 13/25, 1.4680523358498514*^-6}, {-1, 53/100, 1.5131092513454823*^-6}, {-1, 27/50, 1.558623643974807*^-6}, {-1, 11/20, 1.6056961066502937*^-6}, {-1, 14/25, 1.6539385803392258*^-6}, {-1, 57/100, 1.7026849660557283*^-6}, {-1, 29/50, 1.7519317763013142*^-6}, {-1, 59/100, 1.801675646780804*^-6}, {-1, 3/5, 1.8519133294154548*^-6}, {-1, 61/100, 1.9026416858545172*^-6}, {-1, 31/50, 1.9538576814429023*^-6}, {-1, 63/100, 2.0055583796077896*^-6}, {-1, 16/25, 2.0577409366295107*^-6}, {-1, 13/20, 2.1097059629100684*^-6}, {-1, 33/50, 2.161893321980328*^-6}, {-1, 67/100, 2.2145278876406997*^-6}, {-1, 17/25, 2.2676073577426446*^-6}, {-1, 69/100, 2.3211294952463642*^-6}, {-1, 7/10, 2.3750921249908195*^-6}, {-1, 71/100, 2.429493130671148*^-6}, {-1, 18/25, 2.4843304520077986*^-6}, {-1, 73/100, 2.541245446357951*^-6}, {-1, 37/50, 2.599830351820846*^-6}, {-1, 3/4, 2.658914216499923*^-6}, {-1, 19/25, 2.718494833977145*^-6}, {-1, 77/100, 2.7785700506825526*^-6}, {-1, 39/50, 2.8391377636335183*^-6}, {-1, 79/100, 2.9001959183008454*^-6}, {-1, 4/5, 2.961742506592864*^-6}, {-1, 81/100, 3.0237755649493203*^-6}, {-1, 41/50, 3.0862931725391147*^-6}, {-1, 83/100, 3.1492934495535935*^-6}, {-1, 21/25, 3.212774555590563*^-6}, {-1, 17/20, 3.2767346881223475*^-6}, {-1, 43/50, 3.3411720810437164*^-6}, {-1, 87/100, 3.406085003293437*^-6}, {-1, 22/25, 3.471471757545718*^-6}, {-1, 89/100, 3.5373306789675955*^-6}, {-1, 9/10, 3.603660134037063*^-6}, {-1, 91/100, 3.6704585194198423*^-6}, {-1, 23/25, 3.737724260900093*^-6}, {-1, 93/100, 3.805588124429062*^-6}, {-1, 47/50, 3.875774710600684*^-6}, {-1, 19/20, 3.946463844013373*^-6}, {-1, 24/25, 4.01765393910938*^-6}, {-1, 97/100, 4.089343436857959*^-6}, {-1, 49/50, 4.161530803895185*^-6}, {-1, 99/100, 4.234214531701395*^-6}, {-1, 1, 4.307393135815303*^-6}}
{{-24/25, 0, Indeterminate}, {-24/25, 1/100, 1.5557928789632422*^-8}, {-24/25, 1/50, 2.911217283682499*^-8}, {-24/25, 3/100, 4.3844078292206445*^-8}, {-24/25, 1/25, 6.012217827469471*^-8}, {-24/25, 1/20, 7.718424072670568*^-8}, {-24/25, 3/50, 9.467847171486149*^-8}, {-24/25, 7/100, 1.138602896525166*^-7}, {-24/25, 2/25, 1.3557415337856935*^-7}, {-24/25, 9/100, 1.5770662317832104*^-7}, {-24/25, 1/10, 1.8276833629109255*^-7}, {-24/25, 11/100, 2.0886227204655586*^-7}, {-24/25, 3/25, 2.3554692192974094*^-7}, {-24/25, 13/100, 2.6276685180517626*^-7}, {-24/25, 7/50, 2.9047841034521235*^-7}, {-24/25, 3/20, 3.1864673261085005*^-7}, {-24/25, 4/25, 3.472436169296285*^-7}, {-24/25, 17/100, 3.7705201370284084*^-7}, {-24/25, 9/50, 4.1087761572807735*^-7}, {-24/25, 19/100, 4.453984587530712*^-7}, {-24/25, 1/5, 4.805837387951541*^-7}, {-24/25, 21/100, 5.164065713429547*^-7}, {-24/25, 11/50, 5.528433566134138*^-7}, {-24/25, 23/100, 5.898732657873433*^-7}, {-24/25, 6/25, 6.274778219499173*^-7}, {-24/25, 1/4, 6.656405558205595*^-7}, {-24/25, 13/50, 7.043467210292561*^-7}, {-24/25, 27/100, 7.435830571664442*^-7}, {-24/25, 7/25, 7.833375914362577*^-7}, {-24/25, 29/100, 8.235994717129833*^-7}, {-24/25, 3/10, 8.647132398444518*^-7}, {-24/25, 31/100, 9.079072178011607*^-7}, {-24/25, 8/25, 9.516703006666658*^-7}, {-24/25, 33/100, 9.959926439737427*^-7}, {-24/25, 17/50, 1.040865147278079*^-6}, {-24/25, 7/20, 1.0862793757321508*^-6}, {-24/25, 9/25, 1.1322274916047718*^-6}, {-24/25, 37/100, 1.1787021942907116*^-6}, {-24/25, 19/50, 1.2262271309415402*^-6}, {-24/25, 39/100, 1.2780035958931398*^-6}, {-24/25, 2/5, 1.330459491313421*^-6}, {-24/25, 41/100, 1.3835863343785127*^-6}, {-24/25, 21/50, 1.437376114519932*^-6}, {-24/25, 43/100, 1.4918212552523302*^-6}, {-24/25, 11/25, 1.5469145797686265*^-6}, {-24/25, 9/20, 1.6026492798704253*^-6}, {-24/25, 23/50, 1.6590188878579693*^-6}, {-24/25, 47/100, 1.7160172510518005*^-6}, {-24/25, 12/25, 1.7736385086592902*^-6}, {-24/25, 49/100, 1.8318770707345085*^-6}, {-24/25, 1/2, 1.8916617811869632*^-6}, {-24/25, 51/100, 1.9534760209748543*^-6}, {-24/25, 13/25, 2.01597046266711*^-6}, {-24/25, 53/100, 2.079139630410549*^-6}, {-24/25, 27/50, 2.14297826761905*^-6}, {-24/25, 11/20, 2.2074813232591817*^-6}, {-24/25, 14/25, 2.272643939205483*^-6}, {-24/25, 57/100, 2.338461438566644*^-6}, {-24/25, 29/50, 2.4049293148961366*^-6}, {-24/25, 59/100, 2.471559937157782*^-6}, {-24/25, 3/5, 2.5380946817623495*^-6}, {-24/25, 61/100, 2.60523019187125*^-6}, {-24/25, 31/50, 2.672962908762838*^-6}, {-24/25, 63/100, 2.7412893890686874*^-6}, {-24/25, 16/25, 2.8102062984118503*^-6}, {-24/25, 13/20, 2.879710405493939*^-6}, {-24/25, 33/50, 2.9497985765934084*^-6}, {-24/25, 67/100, 3.0239665939646426*^-6}, {-24/25, 17/25, 3.0989762025690725*^-6}, {-24/25, 69/100, 3.174655387697173*^-6}, {-24/25, 7/10, 3.2510007859666303*^-6}, {-24/25, 71/100, 3.328009125085286*^-6}, {-24/25, 18/25, 3.405677219563016*^-6}, {-24/25, 73/100, 3.4840019666838476*^-6}, {-24/25, 37/50, 3.562980342720919*^-6}, {-24/25, 3/4, 3.642609399376291*^-6}, {-24/25, 19/25, 3.7228862604292904*^-6}, {-24/25, 77/100, 3.803808118580061*^-6}, {-24/25, 39/50, 3.885372232473634*^-6}, {-24/25, 79/100, 3.967575923892395*^-6}, {-24/25, 4/5, 4.050416575106481*^-6}, {-24/25, 81/100, 4.133891626370161*^-6}, {-24/25, 41/50, 4.2179985735553266*^-6}, {-24/25, 83/100, 4.302734965913523*^-6}, {-24/25, 21/25, 4.388098403956853*^-6}, {-24/25, 17/20, 4.4747057405895576*^-6}, {-24/25, 43/50, 4.563885356068799*^-6}, {-24/25, 87/100, 4.653739749172823*^-6}, {-24/25, 22/25, 4.744266505488678*^-6}, {-24/25, 89/100, 4.835463256844377*^-6}, {-24/25, 9/10, 4.927327679637948*^-6}, {-24/25, 91/100, 5.019857493248946*^-6}, {-24/25, 23/25, 5.1130504585250536*^-6}, {-24/25, 93/100, 5.206904376341121*^-6}, {-24/25, 47/50, 5.301417086225725*^-6}, {-24/25, 19/20, 5.396586465052118*^-6}, {-24/25, 24/25, 5.492410425788508*^-6}, {-24/25, 97/100, 5.588886916305976*^-6}, {-24/25, 49/50, 5.686013918240584*^-6}, {-24/25, 99/100, 5.783789445905273*^-6}, {-24/25, 1, 5.8822115452505185*^-6}}
{{-23/25, 0, Indeterminate}, {-23/25, 1/100, 2.061227225863067*^-8}, {-23/25, 1/50, 3.875402229139691*^-8}, {-23/25, 3/100, 5.888476265792811*^-8}, {-23/25, 1/25, 8.104332226847958*^-8}, {-23/25, 1/20, 1.0421824572524516*^-7}, {-23/25, 3/50, 1.275354525496411*^-7}, {-23/25, 7/100, 1.5613072748634554*^-7}, {-23/25, 2/25, 1.8533455649089118*^-7}, {-23/25, 9/100, 2.17660683130863*^-7}, {-23/25, 1/10, 2.521208136978516*^-7}, {-23/25, 11/100, 2.87397880678748*^-7}, {-23/25, 3/25, 3.2340303677370017*^-7}, {-23/25, 13/100, 3.600680042550962*^-7}, {-23/25, 7/50, 3.9733943482797105*^-7}, {-23/25, 3/20, 4.3517503322590463*^-7}, {-23/25, 4/25, 4.773765880233094*^-7}, {-23/25, 17/100, 5.223698852299876*^-7}, {-23/25, 9/50, 5.682896964729676*^-7}, {-23/25, 19/100, 6.150910353060771*^-7}, {-23/25, 1/5, 6.627350349834369*^-7}, {-23/25, 21/100, 7.111878974293757*^-7}, {-23/25, 11/50, 7.60420053954628*^-7}, {-23/25, 23/100, 8.104054892090009*^-7}, {-23/25, 6/25, 8.611211922248522*^-7}, {-23/25, 1/4, 9.12546707323099*^-7}, {-23/25, 13/50, 9.646637641591205*^-7}, {-23/25, 27/100, 1.0174559709877632*^-6}, {-23/25, 7/25, 1.0729587070927077*^-6}, {-23/25, 29/100, 1.129702064570318*^-6}, {-23/25, 3/10, 1.1872029623941217*^-6}, {-23/25, 31/100, 1.245446855299338*^-6}, {-23/25, 8/25, 1.304420392870824*^-6}, {-23/25, 33/100, 1.3641112845377243*^-6}, {-23/25, 17/50, 1.4245081828346365*^-6}, {-23/25, 7/20, 1.4881311318216725*^-6}, {-23/25, 9/25, 1.555593083819502*^-6}, {-23/25, 37/100, 1.623971270698962*^-6}, {-23/25, 19/50, 1.6932526282992756*^-6}, {-23/25, 39/100, 1.763424895483108*^-6}, {-23/25, 2/5, 1.8344765437217558*^-6}, {-23/25, 41/100, 1.9063967141811276*^-6}, {-23/25, 21/50, 1.979175161382643*^-6}, {-23/25, 43/100, 2.0528022026419606*^-6}, {-23/25, 11/25, 2.127268672597904*^-6}, {-23/25, 9/20, 2.202565882235952*^-6}, {-23/25, 23/50, 2.2810119407011654*^-6}, {-23/25, 47/100, 2.361066082170395*^-6}, {-23/25, 12/25, 2.44203603269347*^-6}, {-23/25, 49/100, 2.5239133782682877*^-6}, {-23/25, 1/2, 2.6066900803443744*^-6}, {-23/25, 51/100, 2.690358450219665*^-6}, {-23/25, 13/25, 2.7749111255983728*^-6}, {-23/25, 53/100, 2.860341049097847*^-6}, {-23/25, 27/50, 2.9457686808299743*^-6}, {-23/25, 11/20, 3.0313347536094676*^-6}, {-23/25, 14/25, 3.1177071305401204*^-6}, {-23/25, 57/100, 3.204880377623167*^-6}, {-23/25, 29/50, 3.2928492599168675*^-6}, {-23/25, 59/100, 3.381608729455971*^-6}, {-23/25, 3/5, 3.4711539140990493*^-6}, {-23/25, 61/100, 3.5651131606346*^-6}, {-23/25, 31/50, 3.6610822060492194*^-6}, {-23/25, 63/100, 3.7579542168729486*^-6}, {-23/25, 16/25, 3.855723969760497*^-6}, {-23/25, 13/20, 3.954386402694315*^-6}, {-23/25, 33/50, 4.053936606575581*^-6}, {-23/25, 67/100, 4.154369817375371*^-6}, {-23/25, 17/25, 4.255681408802423*^-6}, {-23/25, 69/100, 4.357866885447063*^-6}, {-23/25, 7/10, 4.46092187636393*^-6}, {-23/25, 71/100, 4.564842129061795*^-6}, {-23/25, 18/25, 4.669623503868426*^-6}, {-23/25, 73/100, 4.775261968642812*^-6}, {-23/25, 37/50, 4.881753593810429*^-6}, {-23/25, 3/4, 4.989094547697017*^-6}, {-23/25, 19/25, 5.097281092139107*^-6}, {-23/25, 77/100, 5.206309578353816*^-6}, {-23/25, 39/50, 5.318484196857382*^-6}, {-23/25, 79/100, 5.432538387251115*^-6}, {-23/25, 4/5, 5.547499347073194*^-6}, {-23/25, 81/100, 5.663363411233748*^-6}, {-23/25, 41/50, 5.7801269943461834*^-6}, {-23/25, 83/100, 5.8977865875435735*^-6}, {-23/25, 21/25, 6.016338755462436*^-6}, {-23/25, 17/20, 6.135780133384911*^-6}, {-23/25, 43/50, 6.25610742452906*^-6}, {-23/25, 87/100, 6.377317397477515*^-6}, {-23/25, 22/25, 6.499406883736387*^-6}, {-23/25, 89/100, 6.622372775416708*^-6}, {-23/25, 9/10, 6.746212023030682*^-6}, {-23/25, 91/100, 6.870921633395731*^-6}, {-23/25, 23/25, 6.996498667640678*^-6}, {-23/25, 93/100, 7.122940239307188*^-6}, {-23/25, 47/50, 7.250243512541727*^-6}, {-23/25, 19/20, 7.3784057003718384*^-6}, {-23/25, 24/25, 7.507424063063996*^-6}, {-23/25, 97/100, 7.641911264585468*^-6}, {-23/25, 49/50, 7.783169976388057*^-6}, {-23/25, 99/100, 7.925485932908857*^-6}, {-23/25, 1, 8.06885606561755*^-6}}
{{-22/25, 0, Indeterminate}, {-22/25, 1/100, 2.7424452005825426*^-8}, {-22/25, 1/50, 5.229824952758633*^-8}, {-22/25, 3/100, 8.001578426133593*^-8}, {-22/25, 1/25, 1.1008328447882522*^-7}, {-22/25, 1/20, 1.4119306106813848*^-7}, {-22/25, 3/50, 1.7599342620290641*^-7}, {-22/25, 7/100, 2.146748671931505*^-7}, {-22/25, 2/25, 2.561549079208421*^-7}, {-22/25, 9/100, 3.018194702406607*^-7}, {-22/25, 1/10, 3.48637310128881*^-7}, {-22/25, 11/100, 3.9646141317094304*^-7}, {-22/25, 3/25, 4.4518197551642644*^-7}, {-22/25, 13/100, 4.947153597293598*^-7}, {-22/25, 7/50, 5.451326745978675*^-7}, {-22/25, 3/20, 6.038885928024137*^-7}, {-22/25, 4/25, 6.639655431703739*^-7}, {-22/25, 17/100, 7.252851059175494*^-7}, {-22/25, 9/50, 7.877808177809125*^-7}, {-22/25, 19/100, 8.513959017991457*^-7}, {-22/25, 1/5, 9.160815002508018*^-7}, {-22/25, 21/100, 9.817952844048389*^-7}, {-22/25, 11/50, 1.0485003499198343*^-6}, {-22/25, 23/100, 1.116164331224408*^-6}, {-22/25, 6/25, 1.1847586855162852*^-6}, {-22/25, 1/4, 1.2549269656129996*^-6}, {-22/25, 13/50, 1.3287149988397053*^-6}, {-22/25, 27/100, 1.4035420340849864*^-6}, {-22/25, 7/25, 1.4793840057716875*^-6}, {-22/25, 29/100, 1.556219084502648*^-6}, {-22/25, 3/10, 1.634027397836702*^-6}, {-22/25, 31/100, 1.7127907925552004*^-6}, {-22/25, 8/25, 1.7961198863077414*^-6}, {-22/25, 33/100, 1.8842749577237198*^-6}, {-22/25, 17/50, 1.9736763883360177*^-6}, {-22/25, 7/20, 2.0643036278718713*^-6}, {-22/25, 9/25, 2.156137528008393*^-6}, {-22/25, 37/100, 2.2491602084323943*^-6}, {-22/25, 19/50, 2.3433549383648667*^-6}, {-22/25, 39/100, 2.4387060314854935*^-6}, {-22/25, 2/5, 2.5351987525032706*^-6}, {-22/25, 41/100, 2.6328192338780325*^-6}, {-22/25, 21/50, 2.734529444091243*^-6}, {-22/25, 43/100, 2.838471753967622*^-6}, {-22/25, 11/25, 2.9436571434384183*^-6}, {-22/25, 9/20, 3.0500724043376664*^-6}, {-22/25, 23/50, 3.1577049893940563*^-6}, {-22/25, 47/100, 3.2665429628570726*^-6}, {-22/25, 12/25, 3.376574955656137*^-6}, {-22/25, 49/100, 3.4872578122651157*^-6}, {-22/25, 1/2, 3.597570922692254*^-6}, {-22/25, 51/100, 3.7089746941934143*^-6}, {-22/25, 13/25, 3.821460626518815*^-6}, {-22/25, 53/100, 3.9350205745973*^-6}, {-22/25, 27/50, 4.049646724671088*^-6}, {-22/25, 11/20, 4.165729999474734*^-6}, {-22/25, 14/25, 4.288705466570883*^-6}, {-22/25, 57/100, 4.41290914853091*^-6}, {-22/25, 29/50, 4.538332717244325*^-6}, {-22/25, 59/100, 4.664968140807105*^-6}, {-22/25, 3/5, 4.792807666313284*^-6}, {-22/25, 61/100, 4.9218438039105975*^-6}, {-22/25, 31/50, 5.0520693120106116*^-6}, {-22/25, 63/100, 5.183477183554884*^-6}, {-22/25, 16/25, 5.316060633247535*^-6}, {-22/25, 13/20, 5.449813085675336*^-6}, {-22/25, 33/50, 5.584728164240638*^-6}, {-22/25, 67/100, 5.720799680843015*^-6}, {-22/25, 17/25, 5.8580216262487236*^-6}, {-22/25, 69/100, 5.99638816109379*^-6}, {-22/25, 7/10, 6.135893607471747*^-6}, {-22/25, 71/100, 6.278677556422472*^-6}, {-22/25, 18/25, 6.424785964376644*^-6}, {-22/25, 73/100, 6.5721217850800775*^-6}, {-22/25, 37/50, 6.720679340159569*^-6}, {-22/25, 3/4, 6.8704530928084356*^-6}, {-22/25, 19/25, 7.0214376414926774*^-6}, {-22/25, 77/100, 7.173627714022387*^-6}, {-22/25, 39/50, 7.327018161963582*^-6}, {-22/25, 79/100, 7.4816039553671055*^-6}, {-22/25, 4/5, 7.637380177793225*^-6}, {-22/25, 81/100, 7.794342021611706*^-6}, {-22/25, 41/50, 7.952484783559478*^-6}, {-22/25, 83/100, 8.111803860538865*^-6}, {-22/25, 21/25, 8.272294745641075*^-6}, {-22/25, 17/20, 8.43395302437938*^-6}, {-22/25, 43/50, 8.596774371120638*^-6}, {-22/25, 87/100, 8.760754545700538*^-6}, {-22/25, 22/25, 8.925889390212465*^-6}, {-22/25, 89/100, 9.104869193412633*^-6}, {-22/25, 9/10, 9.28608318222399*^-6}, {-22/25, 91/100, 9.468728929503444*^-6}, {-22/25, 23/25, 9.652801703828085*^-6}, {-22/25, 93/100, 9.83829685733628*^-6}, {-22/25, 47/50, 0.000010025209822936759}, {-22/25, 19/20, 0.000010213536111642473}, {-22/25, 24/25, 0.000010403271310023942}, {-22/25, 97/100, 0.000010594411077773039}, {-22/25, 49/50, 0.000010786951145374025}, {-22/25, 99/100, 0.000010980887311875508}, {-22/25, 1, 0.000011176215442756172}}
{{-21/25, 0, Indeterminate}, {-21/25, 1/100, 3.659543997268816*^-8}, {-21/25, 1/50, 7.073888218047017*^-8}, {-21/25, 3/100, 1.089474430483006*^-7}, {-21/25, 1/25, 1.49988907082259*^-7}, {-21/25, 1/20, 1.9187248575198145*^-7}, {-21/25, 3/50, 2.4319004536964925*^-7}, {-21/25, 7/100, 2.960897758024555*^-7}, {-21/25, 2/25, 3.5670078937591456*^-7}, {-21/25, 9/100, 4.189819288841091*^-7}, {-21/25, 1/10, 4.826808001484479*^-7}, {-21/25, 11/100, 5.476151453694103*^-7}, {-21/25, 3/25, 6.136502079694117*^-7}, {-21/25, 13/100, 6.83182235127516*^-7}, {-21/25, 7/50, 7.6180844039485*^-7}, {-21/25, 3/20, 8.422296785542935*^-7}, {-21/25, 4/25, 9.243270923031707*^-7}, {-21/25, 17/100, 1.0080013215190132*^-6}, {-21/25, 9/50, 1.0931685549590923*^-6}, {-21/25, 19/100, 1.1797575117719463*^-6}, {-21/25, 1/5, 1.2677071053746674*^-6}, {-21/25, 21/100, 1.356964615123928*^-6}, {-21/25, 11/50, 1.44748424071462*^-6}, {-21/25, 23/100, 1.5409224921694701*^-6}, {-21/25, 6/25, 1.638438801327226*^-6}, {-21/25, 1/4, 1.7373601028737956*^-6}, {-21/25, 13/50, 1.8376492896677556*^-6}, {-21/25, 27/100, 1.9392730394412118*^-6}, {-21/25, 7/25, 2.042201304127899*^-6}, {-21/25, 29/100, 2.1490010556472117*^-6}, {-21/25, 3/10, 2.264359756615749*^-6}, {-21/25, 31/100, 2.3814290765202394*^-6}, {-21/25, 8/25, 2.500175902800281*^-6}, {-21/25, 33/100, 2.6205696445318507*^-6}, {-21/25, 17/50, 2.7425819686304128*^-6}, {-21/25, 7/20, 2.866186569226684*^-6}, {-21/25, 9/25, 2.9913589654041744*^-6}, {-21/25, 37/100, 3.118076323271024*^-6}, {-21/25, 19/50, 3.248289125045381*^-6}, {-21/25, 39/100, 3.3833870024086847*^-6}, {-21/25, 2/5, 3.5201859702019715*^-6}, {-21/25, 41/100, 3.6586647772430496*^-6}, {-21/25, 21/50, 3.7988033730443547*^-6}, {-21/25, 43/100, 3.940582808993867*^-6}, {-21/25, 11/25, 4.083985149464017*^-6}, {-21/25, 9/20, 4.227514897929015*^-6}, {-21/25, 23/50, 4.371348842391974*^-6}, {-21/25, 47/100, 4.5166559397816766*^-6}, {-21/25, 12/25, 4.663423163936748*^-6}, {-21/25, 49/100, 4.811638098314867*^-6}, {-21/25, 1/2, 4.961288891209799*^-6}, {-21/25, 51/100, 5.11970371943948*^-6}, {-21/25, 13/25, 5.280605613026995*^-6}, {-21/25, 53/100, 5.443166204751862*^-6}, {-21/25, 27/50, 5.607372885268121*^-6}, {-21/25, 11/20, 5.773213541758042*^-6}, {-21/25, 14/25, 5.940676526647166*^-6}, {-21/25, 57/100, 6.109750628792541*^-6}, {-21/25, 29/50, 6.280425046916318*^-6}, {-21/25, 59/100, 6.4526893650761935*^-6}, {-21/25, 3/5, 6.626533529992408*^-6}, {-21/25, 61/100, 6.8019478300627365*^-6}, {-21/25, 31/50, 6.978922875919412*^-6}, {-21/25, 63/100, 7.157449582393842*^-6}, {-21/25, 16/25, 7.337519151768221*^-6}, {-21/25, 13/20, 7.523066275481776*^-6}, {-21/25, 33/50, 7.71190517857275*^-6}, {-21/25, 67/100, 7.902407991439566*^-6}, {-21/25, 17/25, 8.094565961840131*^-6}, {-21/25, 69/100, 8.288370585023012*^-6}, {-21/25, 7/10, 8.483813591582946*^-6}, {-21/25, 71/100, 8.680886936084488*^-6}, {-21/25, 18/25, 8.87958278639928*^-6}, {-21/25, 73/100, 9.079893513699674*^-6}, {-21/25, 37/50, 9.281811683066586*^-6}, {-21/25, 3/4, 9.485330044659805*^-6}, {-21/25, 19/25, 9.690441525416638*^-6}, {-21/25, 77/100, 9.897139221237361*^-6}, {-21/25, 39/50, 0.000010105416389625092}, {-21/25, 79/100, 0.000010315266442749268}, {-21/25, 4/5, 0.000010526682940899717}, {-21/25, 81/100, 0.000010751716704131526}, {-21/25, 41/50, 0.000010984098635302618}, {-21/25, 83/100, 0.000011218431205036313}, {-21/25, 21/25, 0.000011454706984692971}, {-21/25, 17/20, 0.000011692918696884963}, {-21/25, 43/50, 0.00001193305920984348}, {-21/25, 87/100, 0.000012175121532061939}, {-21/25, 22/25, 0.000012419098807198642}, {-21/25, 89/100, 0.000012664984309227949}, {-21/25, 9/10, 0.000012912771437822028}, {-21/25, 91/100, 0.000013162453713951147}, {-21/25, 23/25, 0.0000134140247756894}, {-21/25, 93/100, 0.000013667478374216123}, {-21/25, 47/50, 0.00001392280836999975}, {-21/25, 19/20, 0.000014193949699380658}, {-21/25, 24/25, 0.000014468777373912176}, {-21/25, 97/100, 0.000014745801676589523}, {-21/25, 49/50, 0.000015025016245700168}, {-21/25, 99/100, 0.0000153064148185974}, {-21/25, 1, 0.000015589991228712}}
{{-4/5, 0, Indeterminate}, {-4/5, 1/100, 4.888804275596405*^-8}, {-4/5, 1/50, 9.562502144005399*^-8}, {-4/5, 3/100, 1.482083880535394*^-7}, {-4/5, 1/25, 2.04169561736397*^-7}, {-4/5, 1/20, 2.658571731510674*^-7}, {-4/5, 3/50, 3.355306576597965*^-7}, {-4/5, 7/100, 4.1301921995197355*^-7}, {-4/5, 2/25, 4.957903201469079*^-7}, {-4/5, 9/100, 5.806051734366905*^-7}, {-4/5, 1/10, 6.671504139498774*^-7}, {-4/5, 11/100, 7.552023513314717*^-7}, {-4/5, 3/25, 8.496256098405256*^-7}, {-4/5, 13/100, 9.547878417241778*^-7}, {-4/5, 7/50, 1.062401975280212*^-6}, {-4/5, 3/20, 1.1722855930803113*^-6}, {-4/5, 4/25, 1.2842885553201001*^-6}, {-4/5, 17/100, 1.398286012730763*^-6}, {-4/5, 9/50, 1.5141731713718585*^-6}, {-4/5, 19/100, 1.631861314330854*^-6}, {-4/5, 1/5, 1.7512747397610346*^-6}, {-4/5, 21/100, 1.8745500328324079*^-6}, {-4/5, 11/50, 2.0033570469902205*^-6}, {-4/5, 23/100, 2.134073471724057*^-6}, {-4/5, 6/25, 2.2666409923773448*^-6}, {-4/5, 1/4, 2.401007854156434*^-6}, {-4/5, 13/50, 2.5371279019379472*^-6}, {-4/5, 27/100, 2.685278074211854*^-6}, {-4/5, 7/25, 2.8383293981267315*^-6}, {-4/5, 29/100, 2.9936931673249525*^-6}, {-4/5, 3/10, 3.1513192876393714*^-6}, {-4/5, 31/100, 3.3111618117093636*^-6}, {-4/5, 8/25, 3.4731784733500273*^-6}, {-4/5, 33/100, 3.6373302845215225*^-6}, {-4/5, 17/50, 3.8035811852093083*^-6}, {-4/5, 7/20, 3.9766748089426906*^-6}, {-4/5, 9/25, 4.154217786824699*^-6}, {-4/5, 37/100, 4.3340702426093114*^-6}, {-4/5, 19/50, 4.516199287835776*^-6}, {-4/5, 39/100, 4.700574087575138*^-6}, {-4/5, 2/5, 4.887165677025248*^-6}, {-4/5, 41/100, 5.074314137151575*^-6}, {-4/5, 21/50, 5.261617611674659*^-6}, {-4/5, 43/100, 5.450917665169027*^-6}, {-4/5, 11/25, 5.64219395543844*^-6}, {-4/5, 9/20, 5.835427215032878*^-6}, {-4/5, 23/50, 6.033867484454483*^-6}, {-4/5, 47/100, 6.241846520651576*^-6}, {-4/5, 12/25, 6.45209153626223*^-6}, {-4/5, 49/100, 6.6645822773053855*^-6}, {-4/5, 1/2, 6.879299401988977*^-6}, {-4/5, 51/100, 7.096224416934527*^-6}, {-4/5, 13/25, 7.3153396189439805*^-6}, {-4/5, 53/100, 7.5366280417459924*^-6}, {-4/5, 27/50, 7.76007340722247*^-6}, {-4/5, 11/20, 7.98566008067287*^-6}, {-4/5, 14/25, 8.213373029725713*^-6}, {-4/5, 57/100, 8.443197786546795*^-6}, {-4/5, 29/50, 8.67512041303322*^-6}, {-4/5, 59/100, 8.911772363975251*^-6}, {-4/5, 3/5, 9.155270292481512*^-6}, {-4/5, 61/100, 9.401031682788365*^-6}, {-4/5, 31/50, 9.64904279211807*^-6}, {-4/5, 63/100, 9.899290322663464*^-6}, {-4/5, 16/25, 0.000010151761397337455}, {-4/5, 13/20, 0.00001040644353720547}, {-4/5, 33/50, 0.000010663324640469862}, {-4/5, 67/100, 0.000010922392962874463}, {-4/5, 17/25, 0.00001118363709941922}, {-4/5, 69/100, 0.000011447045967279449}, {-4/5, 7/10, 0.000011712608789836579}, {-4/5, 71/100, 0.000011980315081733525}, {-4/5, 18/25, 0.00001225015463487735}, {-4/5, 73/100, 0.000012522117505319128}, {-4/5, 37/50, 0.000012813447897027737}, {-4/5, 3/4, 0.000013112972805483758}, {-4/5, 19/25, 0.00001341515408639186}, {-4/5, 77/100, 0.000013719980122378298}, {-4/5, 39/50, 0.000014027439566312046}, {-4/5, 79/100, 0.000014337521330153182}, {-4/5, 4/5, 0.00001465021457440331}, {-4/5, 81/100, 0.000014965508698115801}, {-4/5, 41/50, 0.000015283393329433645}, {-4/5, 83/100, 0.00001560385831662032}, {-4/5, 21/25, 0.000015926893719554003}, {-4/5, 17/20, 0.000016252489801653364}, {-4/5, 43/50, 0.000016584266378944567}, {-4/5, 87/100, 0.000016935132673699924}, {-4/5, 22/25, 0.000017289003408619246}, {-4/5, 89/100, 0.000017645868423203206}, {-4/5, 9/10, 0.000018005717741867724}, {-4/5, 91/100, 0.00001836854156767716}, {-4/5, 23/25, 0.00001873433027635985}, {-4/5, 93/100, 0.00001910307441058946}, {-4/5, 47/50, 0.000019474764674520166}, {-4/5, 19/20, 0.000019849391928560077}, {-4/5, 24/25, 0.00002022694718437336}, {-4/5, 97/100, 0.00002060742160009461}, {-4/5, 49/50, 0.000020990806475749823}, {-4/5, 99/100, 0.00002137709324886828}, {-4/5, 1, 0.000021772511600030813}}
{{-19/25, 0, Indeterminate}, {-19/25, 1/100, 6.682653341302588*^-8}, {-19/25, 1/50, 1.3136685677692363*^-7}, {-19/25, 3/100, 2.0556801847283933*^-7}, {-19/25, 1/25, 2.823453068314066*^-7}, {-19/25, 1/20, 3.739635757916379*^-7}, {-19/25, 3/50, 4.7304057581911096*^-7}, {-19/25, 7/100, 5.846999018290143*^-7}, {-19/25, 2/25, 6.994536343744339*^-7}, {-19/25, 9/100, 8.167294465362689*^-7}, {-19/25, 1/10, 9.361356774880913*^-7}, {-19/25, 11/100, 1.0647086164189517*^-6}, {-19/25, 3/25, 1.2076474774824452*^-6}, {-19/25, 13/100, 1.354015389460044*^-6}, {-19/25, 7/50, 1.503523352845397*^-6}, {-19/25, 3/20, 1.6559376833994418*^-6}, {-19/25, 4/25, 1.8110671796938176*^-6}, {-19/25, 17/100, 1.9687537242621715*^-6}, {-19/25, 9/50, 2.1288652862856455*^-6}, {-19/25, 19/100, 2.2927928904144737*^-6}, {-19/25, 1/5, 2.4656876585836983*^-6}, {-19/25, 21/100, 2.641239360598255*^-6}, {-19/25, 11/50, 2.8193525962296993*^-6}, {-19/25, 23/100, 2.999943860289047*^-6}, {-19/25, 6/25, 3.1847214428051428*^-6}, {-19/25, 1/4, 3.387772137553729*^-6}, {-19/25, 13/50, 3.5940974817717805*^-6}, {-19/25, 27/100, 3.803611433893035*^-6}, {-19/25, 7/25, 4.016235996514386*^-6}, {-19/25, 29/100, 4.23190021693491*^-6}, {-19/25, 3/10, 4.450539335543529*^-6}, {-19/25, 31/100, 4.672094056951404*^-6}, {-19/25, 8/25, 4.903133285971289*^-6}, {-19/25, 33/100, 5.140093201513115*^-6}, {-19/25, 17/50, 5.3802549127724245*^-6}, {-19/25, 7/20, 5.62356576197718*^-6}, {-19/25, 9/25, 5.869976744679035*^-6}, {-19/25, 37/100, 6.119306897763167*^-6}, {-19/25, 19/50, 6.366968509351791*^-6}, {-19/25, 39/100, 6.617394416473635*^-6}, {-19/25, 2/5, 6.870551526585409*^-6}, {-19/25, 41/100, 7.126408738014068*^-6}, {-19/25, 21/50, 7.389614445161577*^-6}, {-19/25, 43/100, 7.665418005868199*^-6}, {-19/25, 11/25, 7.944355705796896*^-6}, {-19/25, 9/20, 8.226395241432546*^-6}, {-19/25, 23/50, 8.511505943304129*^-6}, {-19/25, 47/100, 8.799658650772267*^-6}, {-19/25, 12/25, 9.090825598654784*^-6}, {-19/25, 49/100, 9.384980314381944*^-6}, {-19/25, 1/2, 9.682097524540726*^-6}, {-19/25, 51/100, 9.98215306980672*^-6}, {-19/25, 13/25, 0.000010285123827380254}, {-19/25, 53/100, 0.000010590987640156727}, {-19/25, 27/50, 0.000010904814643065492}, {-19/25, 11/20, 0.000011226364849844468}, {-19/25, 14/25, 0.000011551037944287601}, {-19/25, 57/100, 0.000011878812288681381}, {-19/25, 29/50, 0.000012209667036358322}, {-19/25, 59/100, 0.000012543582084286379}, {-19/25, 3/5, 0.000012880538029250616}, {-19/25, 61/100, 0.000013220516127304932}, {-19/25, 31/50, 0.000013563498256206725}, {-19/25, 63/100, 0.000013909466880577825}, {-19/25, 16/25, 0.000014258405019553006}, {-19/25, 13/20, 0.000014610296216713067}, {-19/25, 33/50, 0.000014965124512106034}, {-19/25, 67/100, 0.000015328900230534665}, {-19/25, 17/25, 0.00001572018761148149}, {-19/25, 69/100, 0.000016115167223071626}, {-19/25, 7/10, 0.000016513820246227076}, {-19/25, 71/100, 0.000016916128366348528}, {-19/25, 18/25, 0.000017322073750115764}, {-19/25, 73/100, 0.00001773163902366557}, {-19/25, 37/50, 0.000018144807252045254}, {-19/25, 3/4, 0.000018561561919855902}, {-19/25, 19/25, 0.00001898188691300281}, {-19/25, 77/100, 0.000019405766501477532}, {-19/25, 39/50, 0.000019833185323103548}, {-19/25, 79/100, 0.000020283588066060957}, {-19/25, 4/5, 0.000020745155059237587}, {-19/25, 81/100, 0.000021210886237959404}, {-19/25, 41/50, 0.00002168076544478974}, {-19/25, 83/100, 0.000022154776857318795}, {-19/25, 21/25, 0.000022632904975637894}, {-19/25, 17/20, 0.00002311513461042854}, {-19/25, 43/50, 0.000023601450871631388}, {-19/25, 87/100, 0.000024091839157656815}, {-19/25, 22/25, 0.00002458628514511112}, {-19/25, 89/100, 0.00002508477477900607}, {-19/25, 9/10, 0.000025587294263427384}, {-19/25, 91/100, 0.000026093830052629697}, {-19/25, 23/25, 0.00002666436943092411}, {-19/25, 93/100, 0.000027246081388296855}, {-19/25, 47/50, 0.000027833412812384417}, {-19/25, 19/20, 0.000028426350048335626}, {-19/25, 24/25, 0.00002902487963111618}, {-19/25, 97/100, 0.00002962898828024225}, {-19/25, 49/50, 0.000030238662894705623}, {-19/25, 99/100, 0.00003085389054809003}, {-19/25, 1, 0.000031474658483855615}}
{{-18/25, 0, Indeterminate}, {-18/25, 1/100, 9.132032962115485*^-8}, {-18/25, 1/50, 1.8241842116672028*^-7}, {-18/25, 3/100, 2.8534641158273146*^-7}, {-18/25, 1/25, 3.9535252358471293*^-7}, {-18/25, 1/20, 5.252150304582201*^-7}, {-18/25, 3/50, 6.711648051502121*^-7}, {-18/25, 7/100, 8.262223493831366*^-7}, {-18/25, 2/25, 9.85080816999472*^-7}, {-18/25, 9/100, 1.1470225222300386*^-6}, {-18/25, 1/10, 1.3198389550037346*^-6}, {-18/25, 11/100, 1.5139937904099055*^-6}, {-18/25, 3/25, 1.7129883959549067*^-6}, {-18/25, 13/100, 1.9163565227516325*^-6}, {-18/25, 7/50, 2.1237287529874738*^-6}, {-18/25, 3/20, 2.3348083554654522*^-6}, {-18/25, 4/25, 2.54935405392643*^-6}, {-18/25, 17/100, 2.7671674923601196*^-6}, {-18/25, 9/50, 2.9974084846044674*^-6}, {-18/25, 19/100, 3.2330371294073357*^-6}, {-18/25, 1/5, 3.4722387983637425*^-6}, {-18/25, 21/100, 3.7148751285396724*^-6}, {-18/25, 11/50, 3.96564227034919*^-6}, {-18/25, 23/100, 4.239020712914001*^-6}, {-18/25, 6/25, 4.516951627603652*^-6}, {-18/25, 1/4, 4.799297664058354*^-6}, {-18/25, 13/50, 5.085935563095616*^-6}, {-18/25, 27/100, 5.376754261908143*^-6}, {-18/25, 7/25, 5.671653301305311*^-6}, {-18/25, 29/100, 5.976338601263277*^-6}, {-18/25, 3/10, 6.292166132904126*^-6}, {-18/25, 31/100, 6.612458195371807*^-6}, {-18/25, 8/25, 6.937128636586219*^-6}, {-18/25, 33/100, 7.266097985652314*^-6}, {-18/25, 17/50, 7.5974958195358685*^-6}, {-18/25, 7/20, 7.928277198770744*^-6}, {-18/25, 9/25, 8.262855418076335*^-6}, {-18/25, 37/100, 8.601178775160592*^-6}, {-18/25, 19/50, 8.943199025978871*^-6}, {-18/25, 39/100, 9.308210863993648*^-6}, {-18/25, 2/5, 9.677689505931818*^-6}, {-18/25, 41/100, 0.00001005147134402769}, {-18/25, 21/50, 0.000010429506718207493}, {-18/25, 43/100, 0.000010811748729218714}, {-18/25, 11/25, 0.000011198153010238728}, {-18/25, 9/20, 0.00001158867752165686}, {-18/25, 23/50, 0.000011983282366293022}, {-18/25, 47/100, 0.000012381929622681496}, {-18/25, 12/25, 0.000012784583194360115}, {-18/25, 49/100, 0.000013194168350605157}, {-18/25, 1/2, 0.000013617963054255602}, {-18/25, 51/100, 0.000014046082616616342}, {-18/25, 13/25, 0.00001447849228967625}, {-18/25, 53/100, 0.000014915158772353585}, {-18/25, 27/50, 0.000015356050114566665}, {-18/25, 11/20, 0.000015801135629262365}, {-18/25, 14/25, 0.00001625038581162891}, {-18/25, 57/100, 0.000016703772264802765}, {-18/25, 29/50, 0.000017161267631457588}, {-18/25, 59/100, 0.000017622845530726064}, {-18/25, 3/5, 0.00001808848049997042}, {-18/25, 61/100, 0.000018561256706026042}, {-18/25, 31/50, 0.000019075634330855406}, {-18/25, 63/100, 0.00001959513882325379}, {-18/25, 16/25, 0.00002011973992224053}, {-18/25, 13/20, 0.000020649408291178077}, {-18/25, 33/50, 0.000021184115470774085}, {-18/25, 67/100, 0.000021723833835128313}, {-18/25, 17/25, 0.000022268536550593673}, {-18/25, 69/100, 0.000022818197537234987}, {-18/25, 7/10, 0.000023372791432696708}, {-18/25, 71/100, 0.000023932293558293326}, {-18/25, 18/25, 0.000024518496036833812}, {-18/25, 73/100, 0.000025123702926424106}, {-18/25, 37/50, 0.000025734700020400527}, {-18/25, 3/4, 0.00002635146124356869}, {-18/25, 19/25, 0.00002697396114057259}, {-18/25, 77/100, 0.000027602174850211957}, {-18/25, 39/50, 0.000028236078081136414}, {-18/25, 79/100, 0.000028875647088830328}, {-18/25, 4/5, 0.0000295208586538072}, {-18/25, 81/100, 0.000030171690060935093}, {-18/25, 41/50, 0.00003082811907982915}, {-18/25, 83/100, 0.00003149012394623843}, {-18/25, 21/25, 0.000032238412728794926}, {-18/25, 17/20, 0.00003300065726099419}, {-18/25, 43/50, 0.00003377075122249051}, {-18/25, 87/100, 0.000034548671885025686}, {-18/25, 22/25, 0.000035334396893962544}, {-18/25, 89/100, 0.000036127904256700295}, {-18/25, 9/10, 0.00003692917233154647}, {-18/25, 91/100, 0.0000377381798170428}, {-18/25, 23/25, 0.000038554905741710715}, {-18/25, 93/100, 0.000039379329454204766}, {-18/25, 47/50, 0.00004021143061384759}, {-18/25, 19/20, 0.000041051189181539605}, {-18/25, 24/25, 0.00004189858541101492}, {-18/25, 97/100, 0.000042753599840440396}, {-18/25, 49/50, 0.00004361621328432437}, {-18/25, 99/100, 0.000044534021733975734}, {-18/25, 1, 0.0000455515850853991}}
{{-17/25, 0, Indeterminate}, {-17/25, 1/100, 1.2718572103067628*^-7}, {-17/25, 1/50, 2.582129720475928*^-7}, {-17/25, 3/100, 4.0339642402238403*^-7}, {-17/25, 1/25, 5.680879063482189*^-7}, {-17/25, 1/20, 7.559033835332385*^-7}, {-17/25, 3/50, 9.689467850304235*^-7}, {-17/25, 7/100, 1.188118284811534*^-6}, {-17/25, 2/25, 1.4119981149496272*^-6}, {-17/25, 9/100, 1.6459100883027147*^-6}, {-17/25, 1/10, 1.91453019842293*^-6}, {-17/25, 11/100, 2.190200073339244*^-6}, {-17/25, 3/25, 2.472135832103454*^-6}, {-17/25, 13/100, 2.7597308360056307*^-6}, {-17/25, 7/50, 3.0525080280120447*^-6}, {-17/25, 3/20, 3.350086918527364*^-6}, {-17/25, 4/25, 3.657494166151806*^-6}, {-17/25, 17/100, 3.97966403139051*^-6}, {-17/25, 9/50, 4.3069739082444*^-6}, {-17/25, 19/100, 4.639182202579901*^-6}, {-17/25, 1/5, 4.980078356047232*^-6}, {-17/25, 21/100, 5.35493507991676*^-6}, {-17/25, 11/50, 5.7362872344497394*^-6}, {-17/25, 23/100, 6.1239068044333146*^-6}, {-17/25, 6/25, 6.517591563094109*^-6}, {-17/25, 1/4, 6.917161303488032*^-6}, {-17/25, 13/50, 7.3224547198311404*^-6}, {-17/25, 27/100, 7.750424596929966*^-6}, {-17/25, 7/25, 8.185259174407137*^-6}, {-17/25, 29/100, 8.626343415192301*^-6}, {-17/25, 3/10, 9.073542562180626*^-6}, {-17/25, 31/100, 9.52455349269202*^-6}, {-17/25, 8/25, 9.974576450202701*^-6}, {-17/25, 33/100, 0.000010429935746280298}, {-17/25, 17/50, 0.000010890547400952699}, {-17/25, 7/20, 0.000011365256072012557}, {-17/25, 9/25, 0.000011863259847304794}, {-17/25, 37/100, 0.00001236738664056925}, {-17/25, 19/50, 0.000012877552258082484}, {-17/25, 39/100, 0.000013393677839317765}, {-17/25, 2/5, 0.000013915689368045847}, {-17/25, 41/100, 0.00001444351723797843}, {-17/25, 21/50, 0.000014977095865889797}, {-17/25, 43/100, 0.00001551636334619262}, {-17/25, 11/25, 0.00001606126114180406}, {-17/25, 9/20, 0.000016620993344752716}, {-17/25, 23/50, 0.000017195276497444183}, {-17/25, 47/100, 0.000017775638546812118}, {-17/25, 12/25, 0.000018362023926693585}, {-17/25, 49/100, 0.000018954379659475796}, {-17/25, 1/2, 0.000019552655168587678}, {-17/25, 51/100, 0.00002015680210784848}, {-17/25, 13/25, 0.000020766774205907477}, {-17/25, 53/100, 0.000021382527124208885}, {-17/25, 27/50, 0.000022004018327104355}, {-17/25, 11/20, 0.000022631206962903135}, {-17/25, 14/25, 0.000023288082472943572}, {-17/25, 57/100, 0.00002398259997435969}, {-17/25, 29/50, 0.000024684357719942775}, {-17/25, 59/100, 0.000025393306803181617}, {-17/25, 3/5, 0.00002610939999633364}, {-17/25, 61/100, 0.00002683259165693045}, {-17/25, 31/50, 0.00002756283764086126}, {-17/25, 63/100, 0.000028300095221491506}, {-17/25, 16/25, 0.000029044323014321544}, {-17/25, 13/20, 0.00002979548090673972}, {-17/25, 33/50, 0.000030596719411987606}, {-17/25, 67/100, 0.00003141089328481232}, {-17/25, 17/25, 0.00003223326607767258}, {-17/25, 69/100, 0.000033063795252904495}, {-17/25, 7/10, 0.000033902439418460184}, {-17/25, 71/100, 0.000034749158275702984}, {-17/25, 18/25, 0.0000356039125702491}, {-17/25, 73/100, 0.00003646666404564687}, {-17/25, 37/50, 0.00003733737539970505}, {-17/25, 3/4, 0.00003821601024328031}, {-17/25, 19/25, 0.000039130287991625224}, {-17/25, 77/100, 0.00004014320181579946}, {-17/25, 39/50, 0.00004116733426326379}, {-17/25, 79/100, 0.00004220264625409449}, {-17/25, 4/5, 0.00004324909946631074}, {-17/25, 81/100, 0.000044306656309569895}, {-17/25, 41/50, 0.000045375279900023926}, {-17/25, 83/100, 0.00004645493403628683}, {-17/25, 21/25, 0.00004754558317645438}, {-17/25, 17/20, 0.000048647192416111646}, {-17/25, 43/50, 0.00004975972746730302}, {-17/25, 87/100, 0.00005088315463838332}, {-17/25, 22/25, 0.000052017440814744773}, {-17/25, 89/100, 0.00005316255344033954}, {-17/25, 9/10, 0.000054323494829117116}, {-17/25, 91/100, 0.000055677086175678385}, {-17/25, 23/25, 0.00005704696404121121}, {-17/25, 93/100, 0.000058433109347910813}, {-17/25, 47/50, 0.00005983550309082874}, {-17/25, 19/20, 0.00006125412633862567}, {-17/25, 24/25, 0.00006268896023418272}, {-17/25, 97/100, 0.00006413998599506895}, {-17/25, 49/50, 0.00006560718491391022}, {-17/25, 99/100, 0.0000670905383586435}, {-17/25, 1, 0.0000685900277726767}}
{{-16/25, 0, Indeterminate}, {-16/25, 1/100, 1.8060350837370523*^-7}, {-16/25, 1/50, 3.7238840006733386*^-7}, {-16/25, 3/100, 5.810469889159758*^-7}, {-16/25, 1/25, 8.311414281452157*^-7}, {-16/25, 1/20, 1.1162003265231417*^-6}, {-16/25, 3/50, 1.4239610289155383*^-6}, {-16/25, 7/100, 1.7394358637512547*^-6}, {-16/25, 2/25, 2.060783045764815*^-6}, {-16/25, 9/100, 2.4371085269165533*^-6}, {-16/25, 1/10, 2.826316238270441*^-6}, {-16/25, 11/100, 3.2247911068037662*^-6}, {-16/25, 3/25, 3.6314938111379922*^-6}, {-16/25, 13/100, 4.045626840463891*^-6}, {-16/25, 7/50, 4.466568064191717*^-6}, {-16/25, 3/20, 4.909689755540603*^-6}, {-16/25, 4/25, 5.366082103594061*^-6}, {-16/25, 17/100, 5.829697546651062*^-6}, {-16/25, 9/50, 6.3001627742928*^-6}, {-16/25, 19/100, 6.818008304776431*^-6}, {-16/25, 1/5, 7.351122843939591*^-6}, {-16/25, 21/100, 7.893380435340296*^-6}, {-16/25, 11/50, 8.444435044582187*^-6}, {-16/25, 23/100, 9.003982302269406*^-6}, {-16/25, 6/25, 9.578136784539985*^-6}, {-16/25, 1/4, 0.000010179105091418749}, {-16/25, 13/50, 0.00001078926205840548}, {-16/25, 27/100, 0.000011408367092238776}, {-16/25, 7/25, 0.000012036202561338884}, {-16/25, 29/100, 0.000012660578622645812}, {-16/25, 3/10, 0.000013292086036103171}, {-16/25, 31/100, 0.000013931139332704468}, {-16/25, 8/25, 0.000014591991638782503}, {-16/25, 33/100, 0.00001528396483713882}, {-16/25, 17/50, 0.00001598474983452136}, {-16/25, 7/20, 0.000016694206945351277}, {-16/25, 9/25, 0.000017412206332730258}, {-16/25, 37/100, 0.000018138627024169506}, {-16/25, 19/50, 0.000018873356046292137}, {-16/25, 39/100, 0.000019616287661871838}, {-16/25, 2/5, 0.000020367322695182905}, {-16/25, 41/100, 0.000021137145417708068}, {-16/25, 21/50, 0.000021929640632126486}, {-16/25, 43/100, 0.000022730881076294217}, {-16/25, 11/25, 0.000023540774423703643}, {-16/25, 9/20, 0.000024359233195667402}, {-16/25, 23/50, 0.000025186174375584084}, {-16/25, 47/100, 0.000026021519060991756}, {-16/25, 12/25, 0.000026865192149096674}, {-16/25, 49/100, 0.000027717122052018427}, {-16/25, 1/2, 0.00002857724043847987}, {-16/25, 51/100, 0.00002947039217600631}, {-16/25, 13/25, 0.000030424540159921412}, {-16/25, 53/100, 0.00003138915469591899}, {-16/25, 27/50, 0.000032364153767262795}, {-16/25, 11/20, 0.000033349458543341476}, {-16/25, 14/25, 0.00003434499318426364}, {-16/25, 57/100, 0.00003535068466046065}, {-16/25, 29/50, 0.000036366462585953514}, {-16/25, 59/100, 0.00003739225906406077}, {-16/25, 3/5, 0.00003846967684578077}, {-16/25, 61/100, 0.000039583273793908244}, {-16/25, 31/50, 0.000040708755184477585}, {-16/25, 63/100, 0.00004184604905205734}, {-16/25, 16/25, 0.00004299508564163192}, {-16/25, 13/20, 0.00004415579729723991}, {-16/25, 33/50, 0.000045328118357723325}, {-16/25, 67/100, 0.00004651198505905846}, {-16/25, 17/25, 0.00004770733544278143}, {-16/25, 69/100, 0.00004891410927005618}, {-16/25, 7/10, 0.00005027940169636942}, {-16/25, 71/100, 0.00005167633748744483}, {-16/25, 18/25, 0.00005308956806921943}, {-16/25, 73/100, 0.000054519026749946257}, {-16/25, 37/50, 0.00005596464831595453}, {-16/25, 3/4, 0.00005742636897526685}, {-16/25, 19/25, 0.00005890412630395054}, {-16/25, 77/100, 0.00006039785919502905}, {-16/25, 39/50, 0.00006190750780981967}, {-16/25, 79/100, 0.00006343301353157819}, {-16/25, 4/5, 0.00006497431892129548}, {-16/25, 81/100, 0.00006653136767555803}, {-16/25, 41/50, 0.00006810410458634165}, {-16/25, 83/100, 0.00006993537583984876}, {-16/25, 21/25, 0.00007180466871397729}, {-16/25, 17/20, 0.00007369775861971203}, {-16/25, 43/50, 0.00007561460844502552}, {-16/25, 87/100, 0.0000775551813701117}, {-16/25, 22/25, 0.00007951944086395134}, {-16/25, 89/100, 0.00008150735068074631}, {-16/25, 9/10, 0.00008351887485626937}, {-16/25, 91/100, 0.00008555397770411981}, {-16/25, 23/25, 0.000087612623811928}, {-16/25, 93/100, 0.0000896947780375202}, {-16/25, 47/50, 0.00009183829278688096}, {-16/25, 19/20, 0.00009436094989653996}, {-16/25, 24/25, 0.00009692072821747317}, {-16/25, 97/100, 0.0000995176796446351}, {-16/25, 49/50, 0.00010215185461257665}, {-16/25, 99/100, 0.00010482330213587789}, {-16/25, 1, 0.00010753206984810352}}
{{-3/5, 0, Indeterminate}, {-3/5, 1/100, 2.659425711141093*^-7}, {-3/5, 1/50, 5.526694318692058*^-7}, {-3/5, 3/100, 8.693102419161395*^-7}, {-3/5, 1/25, 1.2494471871571865*^-6}, {-3/5, 1/20, 1.6920181312645592*^-6}, {-3/5, 3/50, 2.1485865428676893*^-6}, {-3/5, 7/100, 2.6150003270844496*^-6}, {-3/5, 2/25, 3.1391413918029327*^-6}, {-3/5, 9/100, 3.7038146327771508*^-6}, {-3/5, 1/10, 4.282822520559453*^-6}, {-3/5, 11/100, 4.874282142695963*^-6}, {-3/5, 3/25, 5.476789491106998*^-6}, {-3/5, 13/100, 6.0892770520548*^-6}, {-3/5, 7/50, 6.74259583543855*^-6}, {-3/5, 3/20, 7.407522253199254*^-6}, {-3/5, 4/25, 8.082903933979998*^-6}, {-3/5, 17/100, 8.799601422784165*^-6}, {-3/5, 9/50, 9.565229537882717*^-6}, {-3/5, 19/100, 0.000010344723940393067}, {-3/5, 1/5, 0.000011137458512906918}, {-3/5, 21/100, 0.000011942890950743354}, {-3/5, 11/50, 0.000012772982250802514}, {-3/5, 23/100, 0.000013639365533709691}, {-3/5, 6/25, 0.000014519387733893049}, {-3/5, 1/4, 0.000015412638831157184}, {-3/5, 13/50, 0.000016311173942003084}, {-3/5, 27/100, 0.000017211124737105287}, {-3/5, 7/25, 0.00001812229753783236}, {-3/5, 29/100, 0.00001905350544220738}, {-3/5, 3/10, 0.000020041276011312466}, {-3/5, 31/100, 0.000021042159117469647}, {-3/5, 8/25, 0.000022055911051475422}, {-3/5, 33/100, 0.000023082307352975587}, {-3/5, 17/50, 0.000024121140702208336}, {-3/5, 7/20, 0.000025172219089300222}, {-3/5, 9/25, 0.00002623536421894556}, {-3/5, 37/100, 0.000027310508802794806}, {-3/5, 19/50, 0.000028433533481551443}, {-3/5, 39/100, 0.000029569562279737234}, {-3/5, 2/5, 0.000030718433603598406}, {-3/5, 41/100, 0.00003187999550134505}, {-3/5, 21/50, 0.000033054104815310876}, {-3/5, 43/100, 0.000034240626425153615}, {-3/5, 11/25, 0.000035439432570728874}, {-3/5, 9/20, 0.000036650402244902476}, {-3/5, 23/50, 0.00003787342064788548}, {-3/5, 47/100, 0.000039194940431647945}, {-3/5, 12/25, 0.00004055531378136475}, {-3/5, 49/100, 0.000041931183305154634}, {-3/5, 1/2, 0.000043322410763375445}, {-3/5, 51/100, 0.00004472886389106719}, {-3/5, 13/25, 0.00004615041599908527}, {-3/5, 53/100, 0.000047586945608355366}, {-3/5, 27/50, 0.00004903833611403806}, {-3/5, 11/20, 0.00005058563330845705}, {-3/5, 14/25, 0.00005216451771198116}, {-3/5, 57/100, 0.00005376108208518977}, {-3/5, 29/50, 0.00005537520296346424}, {-3/5, 59/100, 0.000057006761147093523}, {-3/5, 3/5, 0.00005865564146586139}, {-3/5, 61/100, 0.000060321732559976615}, {-3/5, 31/50, 0.00006200492667602746}, {-3/5, 63/100, 0.0000637051194767329}, {-3/5, 16/25, 0.0000656509574427367}, {-3/5, 13/20, 0.00006762494204480829}, {-3/5, 33/50, 0.00006962334824204197}, {-3/5, 67/100, 0.00007164605775083978}, {-3/5, 17/25, 0.00007369295528483634}, {-3/5, 69/100, 0.00007576392842895156}, {-3/5, 7/10, 0.00007785886752009032}, {-3/5, 71/100, 0.00007997766553407308}, {-3/5, 18/25, 0.00008212021797842258}, {-3/5, 73/100, 0.00008428642279065876}, {-3/5, 37/50, 0.00008647618024177497}, {-3/5, 3/4, 0.0000887485918406252}, {-3/5, 19/25, 0.00009135346777750764}, {-3/5, 77/100, 0.00009399425961424625}, {-3/5, 39/50, 0.00009667089387034293}, {-3/5, 79/100, 0.00009938329791518949}, {-3/5, 4/5, 0.00010213139995170071}, {-3/5, 81/100, 0.00010491512899998155}, {-3/5, 41/50, 0.00010773441488109078}, {-3/5, 83/100, 0.00011058918820091521}, {-3/5, 21/25, 0.00011347938033421439}, {-3/5, 17/20, 0.00011640492340885323}, {-3/5, 43/50, 0.00011956386007054593}, {-3/5, 87/100, 0.00012312373771492457}, {-3/5, 22/25, 0.0001267398321265792}, {-3/5, 89/100, 0.00013041221241226375}, {-3/5, 9/10, 0.00013414094530755035}, {-3/5, 91/100, 0.00013792609525240502}, {-3/5, 23/25, 0.00014176772446355666}, {-3/5, 93/100, 0.00014566589300389998}, {-3/5, 47/50, 0.00014962065884903443}, {-3/5, 19/20, 0.00015363207795110088}, {-3/5, 24/25, 0.00015770020430007253}, {-3/5, 97/100, 0.0001624785133975555}, {-3/5, 49/50, 0.0001677279016882614}, {-3/5, 99/100, 0.00017307976193932373}, {-3/5, 1, 0.00017853472108004463}}
{{-14/25, 0, Indeterminate}, {-14/25, 1/100, 4.0569329242525544*^-7}, {-14/25, 1/50, 8.49448931711488*^-7}, {-14/25, 3/100, 1.3554890282345015*^-6}, {-14/25, 1/25, 1.963670159928586*^-6}, {-14/25, 1/20, 2.6435993875497964*^-6}, {-14/25, 3/50, 3.3419852754373112*^-6}, {-14/25, 7/100, 4.087669030015321*^-6}, {-14/25, 2/25, 4.932428462901015*^-6}, {-14/25, 9/100, 5.800618480305663*^-6}, {-14/25, 1/10, 6.688594772524651*^-6}, {-14/25, 11/100, 7.593730491471104*^-6}, {-14/25, 3/25, 8.520216750100817*^-6}, {-14/25, 13/100, 9.503589731138432*^-6}, {-14/25, 7/50, 0.000010503871903118756}, {-14/25, 3/20, 0.000011519815172564476}, {-14/25, 4/25, 0.00001264572651040722}, {-14/25, 17/100, 0.000013801352826236228}, {-14/25, 9/50, 0.000014977815928441852}, {-14/25, 19/100, 0.000016174086245854443}, {-14/25, 1/5, 0.000017402859908303475}, {-14/25, 21/100, 0.00001869151227320709}, {-14/25, 11/50, 0.000020001204195309723}, {-14/25, 23/100, 0.000021331199226255155}, {-14/25, 6/25, 0.000022662595011638472}, {-14/25, 1/4, 0.000024002789957297098}, {-14/25, 13/50, 0.000025359938784571516}, {-14/25, 27/100, 0.000026790781919247143}, {-14/25, 7/25, 0.000028265058618101334}, {-14/25, 29/100, 0.000029759182540880903}, {-14/25, 3/10, 0.00003127274242145741}, {-14/25, 31/100, 0.000032805362361890306}, {-14/25, 8/25, 0.0000343566976753871}, {-14/25, 33/100, 0.000035926431313718656}, {-14/25, 17/50, 0.00003752800583294899}, {-14/25, 7/20, 0.00003918831067197434}, {-14/25, 9/25, 0.000040868421196411044}, {-14/25, 37/100, 0.00004256805686507102}, {-14/25, 19/50, 0.000044286955721103625}, {-14/25, 39/100, 0.000046024872614997355}, {-14/25, 2/5, 0.00004778157763372021}, {-14/25, 41/100, 0.000049556854708316774}, {-14/25, 21/50, 0.000051350500376445364}, {-14/25, 43/100, 0.0000533019442689872}, {-14/25, 11/25, 0.00005530122955326227}, {-14/25, 9/20, 0.00005732429002556554}, {-14/25, 23/50, 0.00005937088120362547}, {-14/25, 47/100, 0.00006144077043329605}, {-14/25, 12/25, 0.00006353373602487904}, {-14/25, 49/100, 0.00006564956646736053}, {-14/25, 1/2, 0.0000678746881295908}, {-14/25, 51/100, 0.00007018009100584672}, {-14/25, 13/25, 0.00007251276632660407}, {-14/25, 53/100, 0.00007487249149212598}, {-14/25, 27/50, 0.000077259052606107}, {-14/25, 11/20, 0.00007967224394655873}, {-14/25, 14/25, 0.00008211186747685078}, {-14/25, 57/100, 0.00008457773239331429}, {-14/25, 29/50, 0.00008724975356284978}, {-14/25, 59/100, 0.00009011744724337266}, {-14/25, 3/5, 0.00009302309756100346}, {-14/25, 61/100, 0.00009596648470974142}, {-14/25, 31/50, 0.00009894739526737096}, {-14/25, 63/100, 0.00010196562189886749}, {-14/25, 16/25, 0.00010502096307693608}, {-14/25, 13/20, 0.00010811322281854366}, {-14/25, 33/50, 0.00011124221043638186}, {-14/25, 67/100, 0.0001144077403043019}, {-14/25, 17/25, 0.00011760963163579189}, {-14/25, 69/100, 0.00012124949888506641}, {-14/25, 7/10, 0.00012507772439653648}, {-14/25, 71/100, 0.0001289618636029972}, {-14/25, 18/25, 0.00013290177106432116}, {-14/25, 73/100, 0.00013689730351827003}, {-14/25, 37/50, 0.00014094831982661778}, {-14/25, 3/4, 0.00014505468092220885}, {-14/25, 19/25, 0.00014921624975704323}, {-14/25, 77/100, 0.0001534328912514149}, {-14/25, 39/50, 0.0001577044722441751}, {-14/25, 79/100, 0.00016276094784492217}, {-14/25, 4/5, 0.0001679885988772756}, {-14/25, 81/100, 0.00017330434490884857}, {-14/25, 41/50, 0.0001787082730915764}, {-14/25, 83/100, 0.00018420046671572786}, {-14/25, 21/25, 0.00018978100535265642}, {-14/25, 17/20, 0.00019544996499076096}, {-14/25, 43/50, 0.00020120741816495323}, {-14/25, 87/100, 0.00020705343408007393}, {-14/25, 22/25, 0.00021315658400237659}, {-14/25, 89/100, 0.000220710208048777}, {-14/25, 9/10, 0.00022842456350448173}, {-14/25, 91/100, 0.00023630069103131268}, {-14/25, 23/25, 0.00024433961688160953}, {-14/25, 93/100, 0.0002525423531533377}, {-14/25, 47/50, 0.0002609098980393154}, {-14/25, 19/20, 0.0002694432360707559}, {-14/25, 24/25, 0.000278166511523884}, {-14/25, 97/100, 0.00028743825694880294}, {-14/25, 49/50, 0.00029689897708515836}, {-14/25, 99/100, 0.00030654995949137495}, {-14/25, 1, 0.00031639247709303655}}
{{-13/25, 0, Indeterminate}, {-13/25, 1/100, 6.26718700555591*^-7}, {-13/25, 1/50, 1.321691876913795*^-6}, {-13/25, 3/100, 2.13834511969796*^-6}, {-13/25, 1/25, 3.1212848154272982*^-6}, {-13/25, 1/20, 4.178165416847806*^-6}, {-13/25, 3/50, 5.259252647877323*^-6}, {-13/25, 7/100, 6.519857042211822*^-6}, {-13/25, 2/25, 7.837668980232424*^-6}, {-13/25, 9/100, 9.188100816023602*^-6}, {-13/25, 1/10, 0.000010565992783839903}, {-13/25, 11/100, 0.00001198025907119198}, {-13/25, 3/25, 0.000013479126971830354}, {-13/25, 13/100, 0.000015004040189768484}, {-13/25, 7/50, 0.00001659108658737243}, {-13/25, 3/20, 0.000018324266256361634}, {-13/25, 4/25, 0.000020091285222250343}, {-13/25, 17/100, 0.000021890083362771393}, {-13/25, 9/50, 0.000023718931998523986}, {-13/25, 19/100, 0.0000256588536192214}, {-13/25, 1/5, 0.000027632482648209802}, {-13/25, 21/100, 0.000029637922602649613}, {-13/25, 11/50, 0.00003164395099474837}, {-13/25, 23/100, 0.0000336658261766047}, {-13/25, 6/25, 0.00003571615154439233}, {-13/25, 1/4, 0.00003791350475371348}, {-13/25, 13/50, 0.00004014216737039036}, {-13/25, 27/100, 0.00004240135016484053}, {-13/25, 7/25, 0.00004469034090925841}, {-13/25, 29/100, 0.00004700849435052719}, {-13/25, 3/10, 0.00004935522373512777}, {-13/25, 31/100, 0.00005174826373318545}, {-13/25, 8/25, 0.00005423329659932627}, {-13/25, 33/100, 0.00005674902070161836}, {-13/25, 17/50, 0.000059294932854611596}, {-13/25, 7/20, 0.00006187056711495739}, {-13/25, 9/25, 0.00006447549089044346}, {-13/25, 37/100, 0.00006710930153899019}, {-13/25, 19/50, 0.00006977162338636177}, {-13/25, 39/100, 0.00007259991140557772}, {-13/25, 2/5, 0.00007557168645408318}, {-13/25, 41/100, 0.00007858060390117643}, {-13/25, 21/50, 0.00008162621661274447}, {-13/25, 43/100, 0.00008470810183666004}, {-13/25, 11/25, 0.00008782585924481134}, {-13/25, 9/20, 0.00009097910916801267}, {-13/25, 23/50, 0.00009437200964082759}, {-13/25, 47/100, 0.00009781564533896996}, {-13/25, 12/25, 0.00010130173770441536}, {-13/25, 49/100, 0.00010482988930582703}, {-13/25, 1/2, 0.00010839972000755046}, {-13/25, 51/100, 0.00011201086582445802}, {-13/25, 13/25, 0.00011566297787082367}, {-13/25, 53/100, 0.0001196551430691707}, {-13/25, 27/50, 0.00012391506027605113}, {-13/25, 11/20, 0.00012823468443758283}, {-13/25, 14/25, 0.00013261360753341373}, {-13/25, 57/100, 0.0001370514349245125}, {-13/25, 29/50, 0.00014154778467114558}, {-13/25, 59/100, 0.0001461022868938219}, {-13/25, 3/5, 0.0001507145831740811}, {-13/25, 61/100, 0.0001553843259922188}, {-13/25, 31/50, 0.00016011117819939114}, {-13/25, 63/100, 0.0001654998619299447}, {-13/25, 16/25, 0.00017117059602647647}, {-13/25, 13/20, 0.00017692979331553424}, {-13/25, 33/50, 0.00018277716400102214}, {-13/25, 67/100, 0.00018871242361606665}, {-13/25, 17/25, 0.00019473529286725543}, {-13/25, 69/100, 0.00020084549748288703}, {-13/25, 7/10, 0.0002070427680653386}, {-13/25, 71/100, 0.00021332683994755548}, {-13/25, 18/25, 0.00022062850201319528}, {-13/25, 73/100, 0.00022834494437947345}, {-13/25, 37/50, 0.0002362014478834678}, {-13/25, 3/4, 0.000244198112183175}, {-13/25, 19/25, 0.0002523350305590734}, {-13/25, 77/100, 0.00026061229019429613}, {-13/25, 39/50, 0.000269029972439289}, {-13/25, 79/100, 0.0002775881530619152}, {-13/25, 4/5, 0.00028628690248404156}, {-13/25, 81/100, 0.00029703594156540525}, {-13/25, 41/50, 0.00030837980510608055}, {-13/25, 83/100, 0.0003199818197335037}, {-13/25, 21/25, 0.0003318437017838189}, {-13/25, 17/20, 0.0003439671406889691}, {-13/25, 43/50, 0.00035635379952299534}, {-13/25, 87/100, 0.00036900531553379917}, {-13/25, 22/25, 0.0003822188846891656}, {-13/25, 89/100, 0.0003960196814438915}, {-13/25, 9/10, 0.0004101231393397273}, {-13/25, 91/100, 0.0004245314091051267}, {-13/25, 23/25, 0.00043924661379075283}, {-13/25, 93/100, 0.0004542708492170954}, {-13/25, 47/50, 0.00046960618441317556}, {-13/25, 19/20, 0.00048583602544519946}, {-13/25, 24/25, 0.0005031621482503076}, {-13/25, 97/100, 0.0005208778879934744}, {-13/25, 49/50, 0.0005389866385614816}, {-13/25, 99/100, 0.0005574917636735797}, {-13/25, 1, 0.0005763965971592435}}
{{-12/25, 0, Indeterminate}, {-12/25, 1/100, 1.0132749312581016*^-6}, {-12/25, 1/50, 2.151630040305248*^-6}, {-12/25, 3/100, 3.527363741372515*^-6}, {-12/25, 1/25, 5.186163307119915*^-6}, {-12/25, 1/20, 6.904119523676472*^-6}, {-12/25, 3/50, 8.777127859657628*^-6}, {-12/25, 7/100, 0.000010868193931097397}, {-12/25, 2/25, 0.000013017484679780388}, {-12/25, 9/100, 0.000015213909436778599}, {-12/25, 1/10, 0.000017464605504671194}, {-12/25, 11/100, 0.000019857026801330076}, {-12/25, 3/25, 0.00002229179787546838}, {-12/25, 13/100, 0.000024879105384464498}, {-12/25, 7/50, 0.000027653386703406185}, {-12/25, 3/20, 0.00003048225040166299}, {-12/25, 4/25, 0.000033361985284250124}, {-12/25, 17/100, 0.00003636518268349992}, {-12/25, 9/50, 0.000039476927403242986}, {-12/25, 19/100, 0.00004264141783660808}, {-12/25, 1/5, 0.0000458169445745995}, {-12/25, 21/100, 0.00004901053452019245}, {-12/25, 11/50, 0.000052271278867658113}, {-12/25, 23/100, 0.000055747082566040315}, {-12/25, 6/25, 0.00005927367876129385}, {-12/25, 1/4, 0.00006284959767302119}, {-12/25, 13/50, 0.00006647352727842344}, {-12/25, 27/100, 0.00007014429107590752}, {-12/25, 7/25, 0.00007386082955518346}, {-12/25, 29/100, 0.0000777436890570087}, {-12/25, 3/10, 0.00008168491587734555}, {-12/25, 31/100, 0.00008567526246343157}, {-12/25, 8/25, 0.0000897138409274598}, {-12/25, 33/100, 0.00009379983475997776}, {-12/25, 17/50, 0.00009793249084633131}, {-12/25, 7/20, 0.00010211111255383833}, {-12/25, 9/25, 0.00010670496514494113}, {-12/25, 37/100, 0.00011138195718332056}, {-12/25, 19/50, 0.00011611924115332306}, {-12/25, 39/100, 0.00012091599268446192}, {-12/25, 2/5, 0.0001257714369924466}, {-12/25, 41/100, 0.00013068484456567025}, {-12/25, 21/50, 0.00013596585719980936}, {-12/25, 43/100, 0.0001413417733571819}, {-12/25, 11/25, 0.00014678719385103847}, {-12/25, 9/20, 0.00015230136330316902}, {-12/25, 23/50, 0.0001578835631326326}, {-12/25, 47/100, 0.0001635331088896126}, {-12/25, 12/25, 0.00016940711697022767}, {-12/25, 49/100, 0.00017600773859766648}, {-12/25, 1/2, 0.0001827072108567016}, {-12/25, 51/100, 0.00018950472790547112}, {-12/25, 13/25, 0.00019639951385616095}, {-12/25, 53/100, 0.00020339082109313718}, {-12/25, 27/50, 0.00021047792870702031}, {-12/25, 11/20, 0.00021766014103549307}, {-12/25, 14/25, 0.00022493678630246773}, {-12/25, 57/100, 0.00023259493233916052}, {-12/25, 29/50, 0.00024133714841566363}, {-12/25, 59/100, 0.00025022651787349575}, {-12/25, 3/5, 0.00025926243529061335}, {-12/25, 61/100, 0.00026844430855380393}, {-12/25, 31/50, 0.00027777155841372873}, {-12/25, 63/100, 0.000287243618053975}, {-12/25, 16/25, 0.00029685993267430396}, {-12/25, 13/20, 0.0003066866664472435}, {-12/25, 33/50, 0.00031850125156360665}, {-12/25, 67/100, 0.0003305494774537285}, {-12/25, 17/25, 0.0003428314338906036}, {-12/25, 69/100, 0.00035534719956702073}, {-12/25, 7/10, 0.00036809684269260525}, {-12/25, 71/100, 0.0003810804215520721}, {-12/25, 18/25, 0.0003942979850275226}, {-12/25, 73/100, 0.00040774957308754243}, {-12/25, 37/50, 0.0004246093264099574}, {-12/25, 3/4, 0.000442246845375145}, {-12/25, 19/25, 0.00046031766478260675}, {-12/25, 77/100, 0.00047882477016596435}, {-12/25, 39/50, 0.0004977710937713735}, {-12/25, 79/100, 0.0005171595158022796}, {-12/25, 4/5, 0.0005371749528207118}, {-12/25, 81/100, 0.0005584007878821801}, {-12/25, 41/50, 0.0005801327419437586}, {-12/25, 83/100, 0.0006023746088324185}, {-12/25, 21/25, 0.0006251301268096152}, {-12/25, 17/20, 0.0006484029796141057}, {-12/25, 43/50, 0.0006721967974799242}, {-12/25, 87/100, 0.0006980868658508655}, {-12/25, 22/25, 0.0007250989685047616}, {-12/25, 89/100, 0.0007527661730833288}, {-12/25, 9/10, 0.0007810944934850815}, {-12/25, 91/100, 0.0008100898826406114}, {-12/25, 23/25, 0.0008397582331947045}, {-12/25, 93/100, 0.0008701053781834064}, {-12/25, 47/50, 0.000901137091706075}, {-12/25, 19/20, 0.0009328590895917888}, {-12/25, 24/25, 0.0009652770300602628}, {-12/25, 97/100, 0.0010093793195325791}, {-12/25, 49/50, 0.0010557047126625778}, {-12/25, 99/100, 0.0011035474895174297}, {-12/25, 1, 0.0011529368695549372}}
{{-11/25, 0, Indeterminate}, {-11/25, 1/100, 1.7336555461127036*^-6}, {-11/25, 1/50, 3.6950225148336337*^-6}, {-11/25, 3/100, 6.203044947809174*^-6}, {-11/25, 1/25, 9.06325256608404*^-6}, {-11/25, 1/20, 0.000012001624820122275}, {-11/25, 3/50, 0.000015451481105811163}, {-11/25, 7/100, 0.00001905088313512042}, {-11/25, 2/25, 0.00002273851764634783}, {-11/25, 9/100, 0.000026497178168514692}, {-11/25, 1/10, 0.00003051964435588766}, {-11/25, 11/100, 0.000034616139371863614}, {-11/25, 3/25, 0.00003901619436360161}, {-11/25, 13/100, 0.00004369380595816595}, {-11/25, 7/50, 0.00004846462348914064}, {-11/25, 3/20, 0.0000533264374757721}, {-11/25, 4/25, 0.00005848919296198742}, {-11/25, 17/100, 0.0000637454974020413}, {-11/25, 9/50, 0.00006905677700958349}, {-11/25, 19/100, 0.00007437015790026243}, {-11/25, 1/5, 0.00007977330631231282}, {-11/25, 21/100, 0.00008556289159057125}, {-11/25, 11/50, 0.00009143981393715825}, {-11/25, 23/100, 0.00009740112766156684}, {-11/25, 6/25, 0.00010344423661359403}, {-11/25, 1/4, 0.00010956684062277033}, {-11/25, 13/50, 0.00011585387333157759}, {-11/25, 27/100, 0.00012235256155352747}, {-11/25, 7/25, 0.00012893604905898071}, {-11/25, 29/100, 0.0001356025010713558}, {-11/25, 3/10, 0.00014235024966608784}, {-11/25, 31/100, 0.00014917777317822618}, {-11/25, 8/25, 0.0001561013151549291}, {-11/25, 33/100, 0.00016374219310785464}, {-11/25, 17/50, 0.00017148833733551412}, {-11/25, 7/20, 0.0001793380004168822}, {-11/25, 9/25, 0.0001872895551167729}, {-11/25, 37/100, 0.00019534148274756927}, {-11/25, 19/50, 0.00020379153414305754}, {-11/25, 39/100, 0.000212613679679329}, {-11/25, 2/5, 0.0002215563785790871}, {-11/25, 41/100, 0.00023061808644068282}, {-11/25, 21/50, 0.00023979734362027723}, {-11/25, 43/100, 0.0002490927684744761}, {-11/25, 11/25, 0.0002590410642602421}, {-11/25, 9/20, 0.0002699395644266189}, {-11/25, 23/50, 0.00028100995532602535}, {-11/25, 47/100, 0.0002922505973870943}, {-11/25, 12/25, 0.0003036599190168859}, {-11/25, 49/100, 0.0003152364124354551}, {-11/25, 1/2, 0.00032697862982254683}, {-11/25, 51/100, 0.0003388851797493213}, {-11/25, 13/25, 0.00035142103289808604}, {-11/25, 53/100, 0.0003657741013079099}, {-11/25, 27/50, 0.0003803851247142932}, {-11/25, 11/20, 0.00039525279451601197}, {-11/25, 14/25, 0.00041037583558960314}, {-11/25, 57/100, 0.0004257530050266257}, {-11/25, 29/50, 0.0004413830909184851}, {-11/25, 59/100, 0.0004572649111880824}, {-11/25, 3/5, 0.0004757560816028997}, {-11/25, 61/100, 0.000495417165428317}, {-11/25, 31/50, 0.0005154899878611026}, {-11/25, 63/100, 0.0005359745061333019}, {-11/25, 16/25, 0.0005568706596144697}, {-11/25, 13/20, 0.0005781783710174512}, {-11/25, 33/50, 0.0005998975475131401}, {-11/25, 67/100, 0.0006239245815089957}, {-11/25, 17/25, 0.0006524295417939018}, {-11/25, 69/100, 0.000681699160614411}, {-11/25, 7/10, 0.0007117389646493807}, {-11/25, 71/100, 0.0007425543674041227}, {-11/25, 18/25, 0.0007741506722657152}, {-11/25, 73/100, 0.0008068652199187902}, {-11/25, 37/50, 0.0008415999710964305}, {-11/25, 3/4, 0.0008772306270856497}, {-11/25, 19/25, 0.0009137641998891692}, {-11/25, 77/100, 0.0009512075844245779}, {-11/25, 39/50, 0.0009895675610666547}, {-11/25, 79/100, 0.0010300248811969624}, {-11/25, 4/5, 0.0010737256369400398}, {-11/25, 81/100, 0.001118581777610422}, {-11/25, 41/50, 0.001164604617273684}, {-11/25, 83/100, 0.0012118053388168483}, {-11/25, 21/25, 0.0012601949957090804}, {-11/25, 17/20, 0.0013097845137425583}, {-11/25, 43/50, 0.0013605846927526321}, {-11/25, 87/100, 0.0014126062083171733}, {-11/25, 22/25, 0.0014731956864201482}, {-11/25, 89/100, 0.0015475591843632395}, {-11/25, 9/10, 0.0016245928133372333}, {-11/25, 91/100, 0.0017043525830366917}, {-11/25, 23/25, 0.0017868947457629545}, {-11/25, 93/100, 0.0018722757877827965}, {-11/25, 47/50, 0.00196055242085}, {-11/25, 19/20, 0.0020517815738884154}, {-11/25, 24/25, 0.0021460203848338204}, {-11/25, 97/100, 0.0022433261926327287}, {-11/25, 49/50, 0.002343756529395876}, {-11/25, 99/100, 0.002447369112704095}, {-11/25, 1, 0.002563082323960925}}
{{-2/5, 0, Indeterminate}, {-2/5, 1/100, 3.165386243323011*^-6}, {-2/5, 1/50, 6.851975931398212*^-6}, {-2/5, 3/100, 0.000011558526591110747}, {-2/5, 1/25, 0.000016765469481035814}, {-2/5, 1/20, 0.00002240825013290085}, {-2/5, 3/50, 0.000028782823097862515}, {-2/5, 7/100, 0.000035341424456668915}, {-2/5, 2/25, 0.00004204013492201983}, {-2/5, 9/100, 0.00004913945074794879}, {-2/5, 1/10, 0.00005644804330069812}, {-2/5, 11/100, 0.00006430937885479379}, {-2/5, 3/25, 0.00007266920548294674}, {-2/5, 13/100, 0.00008119888887585896}, {-2/5, 7/50, 0.00009001739055959294}, {-2/5, 3/20, 0.00009926212320431348}, {-2/5, 4/25, 0.00010867436856813861}, {-2/5, 17/100, 0.00011807063991085823}, {-2/5, 9/50, 0.00012757295077783776}, {-2/5, 19/100, 0.0001376817321822224}, {-2/5, 1/5, 0.0001480603083064672}, {-2/5, 21/100, 0.00015859302806954948}, {-2/5, 11/50, 0.00016927431290494896}, {-2/5, 23/100, 0.0001800992898019935}, {-2/5, 6/25, 0.00019131707128911977}, {-2/5, 1/4, 0.00020282062636446815}, {-2/5, 13/50, 0.0002144768244598057}, {-2/5, 27/100, 0.0002262819274839307}, {-2/5, 7/25, 0.00023823257034438953}, {-2/5, 29/100, 0.0002503257112808161}, {-2/5, 3/10, 0.0002635365234970356}, {-2/5, 31/100, 0.00027712132772056154}, {-2/5, 8/25, 0.00029089557100542095}, {-2/5, 33/100, 0.0003048557789195159}, {-2/5, 17/50, 0.00031899873557881555}, {-2/5, 7/20, 0.0003341482255671401}, {-2/5, 9/25, 0.0003496801528070908}, {-2/5, 37/100, 0.0003654320424039125}, {-2/5, 19/50, 0.0003814006713070236}, {-2/5, 39/100, 0.00039758301162346393}, {-2/5, 2/5, 0.0004145382974593926}, {-2/5, 41/100, 0.0004335548109532914}, {-2/5, 21/50, 0.00045288988062647777}, {-2/5, 43/100, 0.00047253991585516364}, {-2/5, 11/25, 0.0004925014927213081}, {-2/5, 9/20, 0.0005127713428195213}, {-2/5, 23/50, 0.0005333463429784964}, {-2/5, 47/100, 0.0005542235058110792}, {-2/5, 12/25, 0.00057827770077514}, {-2/5, 49/100, 0.0006035971058361408}, {-2/5, 1/2, 0.0006293952101984762}, {-2/5, 51/100, 0.0006556690852970163}, {-2/5, 13/25, 0.0006824158878730862}, {-2/5, 53/100, 0.0007096328563818775}, {-2/5, 27/50, 0.000737317307557748}, {-2/5, 11/20, 0.0007708203943037262}, {-2/5, 14/25, 0.0008052827753324877}, {-2/5, 57/100, 0.0008405158038305892}, {-2/5, 29/50, 0.0008765189623470261}, {-2/5, 59/100, 0.0009132917046334215}, {-2/5, 3/5, 0.0009508334582718109}, {-2/5, 61/100, 0.0009911142265710846}, {-2/5, 31/50, 0.0010405877981557242}, {-2/5, 63/100, 0.0010914998191488545}, {-2/5, 16/25, 0.0011438610298120093}, {-2/5, 13/20, 0.0011976819176260762}, {-2/5, 33/50, 0.0012529727251464552}, {-2/5, 67/100, 0.0013114077811471568}, {-2/5, 17/25, 0.0013724837216562938}, {-2/5, 69/100, 0.0014352504500894188}, {-2/5, 7/10, 0.0014997215841982155}, {-2/5, 71/100, 0.00156591048232326}, {-2/5, 18/25, 0.0016354109488779997}, {-2/5, 73/100, 0.0017111557370822158}, {-2/5, 37/50, 0.0017890727701188206}, {-2/5, 3/4, 0.0018691845455114198}, {-2/5, 19/25, 0.0019515132619473948}, {-2/5, 77/100, 0.002036080824059298}, {-2/5, 39/50, 0.0021229088471306076}, {-2/5, 79/100, 0.002212018661725512}, {-2/5, 4/5, 0.0023065880296999682}, {-2/5, 81/100, 0.0024343393140227676}, {-2/5, 41/50, 0.0025671053657675817}, {-2/5, 83/100, 0.002705000361808911}, {-2/5, 21/25, 0.002848138983638438}, {-2/5, 17/20, 0.0029966363964396827}, {-2/5, 43/50, 0.0031506082286169796}, {-2/5, 87/100, 0.0033101705517722944}, {-2/5, 22/25, 0.003475439861122084}, {-2/5, 89/100, 0.0036465330563470407}, {-2/5, 9/10, 0.0038235674228668482}, {-2/5, 91/100, 0.004016416473212395}, {-2/5, 23/25, 0.004227659900321772}, {-2/5, 93/100, 0.004447052092669964}, {-2/5, 47/50, 0.0046747906524835505}, {-2/5, 19/20, 0.004911074874412111}, {-2/5, 24/25, 0.005156105716731949}, {-2/5, 97/100, 0.005410085772731577}, {-2/5, 49/50, 0.005706704920005169}, {-2/5, 99/100, 0.006051633530337282}, {-2/5, 1, 0.00641298008484317}}
{{-9/25, 0, Indeterminate}, {-9/25, 1/100, 6.2811939472737994*^-6}, {-9/25, 1/50, 0.00001380093689842627}, {-9/25, 3/100, 0.00002338798564275225}, {-9/25, 1/25, 0.00003368597706673081}, {-9/25, 1/20, 0.00004555289818113829}, {-9/25, 3/50, 0.00005821770434374781}, {-9/25, 7/100, 0.00007119938181054928}, {-9/25, 2/25, 0.00008478054986236587}, {-9/25, 9/100, 0.00009896644706151442}, {-9/25, 1/10, 0.00011411589206585662}, {-9/25, 11/100, 0.000130364832957495}, {-9/25, 3/25, 0.00014695355484587843}, {-9/25, 13/100, 0.00016426843822271812}, {-9/25, 7/50, 0.00018227448262877848}, {-9/25, 3/20, 0.0002005001349404561}, {-9/25, 4/25, 0.00021873369687745646}, {-9/25, 17/100, 0.0002376885785460923}, {-9/25, 9/50, 0.0002576154475414538}, {-9/25, 19/100, 0.0002778516243449583}, {-9/25, 1/5, 0.00029838367419249295}, {-9/25, 21/100, 0.0003192000575341333}, {-9/25, 11/50, 0.0003408243793135676}, {-9/25, 23/100, 0.00036296936516764844}, {-9/25, 6/25, 0.00038541442080899534}, {-9/25, 1/4, 0.0004081511137322765}, {-9/25, 13/50, 0.0004311719391202036}, {-9/25, 27/100, 0.00045537549884533114}, {-9/25, 7/25, 0.00048125496286960325}, {-9/25, 29/100, 0.0005075143001785838}, {-9/25, 3/10, 0.0005341452353595784}, {-9/25, 31/100, 0.000561140184419719}, {-9/25, 8/25, 0.000590101649471498}, {-9/25, 33/100, 0.0006198051726047062}, {-9/25, 17/50, 0.0006499473534039788}, {-9/25, 7/20, 0.000680520752437323}, {-9/25, 9/25, 0.000711518429805203}, {-9/25, 37/100, 0.0007463099483156978}, {-9/25, 19/50, 0.0007829144305861874}, {-9/25, 39/100, 0.0008201569087243849}, {-9/25, 2/5, 0.0008580291164418466}, {-9/25, 41/100, 0.0008965232094280683}, {-9/25, 21/50, 0.0009356317346765528}, {-9/25, 43/100, 0.0009753476025169}, {-9/25, 11/25, 0.001022316628411194}, {-9/25, 9/20, 0.001070702690499536}, {-9/25, 23/50, 0.0011200586246360373}, {-9/25, 47/100, 0.0011703772783234474}, {-9/25, 12/25, 0.0012216517349524392}, {-9/25, 49/100, 0.0012738753027852117}, {-9/25, 1/2, 0.001334641983080276}, {-9/25, 51/100, 0.0013998562376813116}, {-9/25, 13/25, 0.0014666435942200238}, {-9/25, 53/100, 0.0015350019425589233}, {-9/25, 27/50, 0.0016049291272620693}, {-9/25, 11/20, 0.0016764229540133827}, {-9/25, 14/25, 0.0017600633728191172}, {-9/25, 57/100, 0.001855094762157476}, {-9/25, 29/50, 0.0019530880257323017}, {-9/25, 59/100, 0.0020540655151354953}, {-9/25, 3/5, 0.0021580489770768696}, {-9/25, 61/100, 0.0022674114280017512}, {-9/25, 31/50, 0.0023828091647247404}, {-9/25, 63/100, 0.002501671036300629}, {-9/25, 16/25, 0.0026240260547321713}, {-9/25, 13/20, 0.0027499025974128673}, {-9/25, 33/50, 0.0028858676064622115}, {-9/25, 67/100, 0.0030307622470941453}, {-9/25, 17/25, 0.0031801295991247037}, {-9/25, 69/100, 0.0033340180495767357}, {-9/25, 7/10, 0.0034924752486635755}, {-9/25, 71/100, 0.003655548123734773}, {-9/25, 18/25, 0.0038232828929362743}, {-9/25, 73/100, 0.004003626203321599}, {-9/25, 37/50, 0.004245842717421545}, {-9/25, 3/4, 0.004498403129090477}, {-9/25, 19/25, 0.004761561528947622}, {-9/25, 77/100, 0.005035573124668392}, {-9/25, 39/50, 0.005320694186183567}, {-9/25, 79/100, 0.005617181992253943}, {-9/25, 4/5, 0.005925294778390367}, {-9/25, 81/100, 0.006245291686094778}, {-9/25, 41/50, 0.006577432713392154}, {-9/25, 83/100, 0.006939107001755641}, {-9/25, 21/25, 0.007338107340619895}, {-9/25, 17/20, 0.007753879132306853}, {-9/25, 43/50, 0.008186862892523314}, {-9/25, 87/100, 0.008637503114385721}, {-9/25, 22/25, 0.009106248191063484}, {-9/25, 89/100, 0.009602960616786909}, {-9/25, 9/10, 0.010241644483748742}, {-9/25, 91/100, 0.010913704616927901}, {-9/25, 23/25, 0.011620407493524408}, {-9/25, 93/100, 0.012363048699427098}, {-9/25, 47/50, 0.013142953085095506}, {-9/25, 19/20, 0.013961474914472216}, {-9/25, 24/25, 0.014819998007001706}, {-9/25, 97/100, 0.015784266203365233}, {-9/25, 49/50, 0.01680667370866869}, {-9/25, 99/100, 0.017882139902098554}, {-9/25, 1, 0.019012731166859163}}
{{-8/25, 0, Indeterminate}, {-8/25, 1/100, 0.000013160483273976233}, {-8/25, 1/50, 0.000029334185499144898}, {-8/25, 3/100, 0.00004992979602599533}, {-8/25, 1/25, 0.00007194244200639181}, {-8/25, 1/20, 0.00009767707177025504}, {-8/25, 3/50, 0.0001242289370062393}, {-8/25, 7/100, 0.00015159170408242696}, {-8/25, 2/25, 0.00018068772153883211}, {-8/25, 9/100, 0.00021129432001383596}, {-8/25, 1/10, 0.0002446607168647673}, {-8/25, 11/100, 0.0002787544434831332}, {-8/25, 3/25, 0.000314520238193736}, {-8/25, 13/100, 0.00035158128303769854}, {-8/25, 7/50, 0.0003888592386398947}, {-8/25, 3/20, 0.0004263655066389166}, {-8/25, 4/25, 0.00046646697601166614}, {-8/25, 17/100, 0.0005075335602720758}, {-8/25, 9/50, 0.0005492301298381923}, {-8/25, 19/100, 0.0005915268086866474}, {-8/25, 1/5, 0.0006352964307664278}, {-8/25, 21/100, 0.0006803365022149101}, {-8/25, 11/50, 0.0007260034101059159}, {-8/25, 23/100, 0.0007722766049535561}, {-8/25, 6/25, 0.000819138042269096}, {-8/25, 1/4, 0.0008700123922711246}, {-8/25, 13/50, 0.0009228363833512283}, {-8/25, 27/100, 0.000976452200319655}, {-8/25, 7/25, 0.0010308403745944118}, {-8/25, 29/100, 0.0010882497299628943}, {-8/25, 3/10, 0.0011481851021285237}, {-8/25, 31/100, 0.0012090508450889762}, {-8/25, 8/25, 0.0012708284322840893}, {-8/25, 33/100, 0.001333500724514337}, {-8/25, 17/50, 0.0014057695240648602}, {-8/25, 7/20, 0.001480065427234458}, {-8/25, 9/25, 0.001555717569999333}, {-8/25, 37/100, 0.0016327056030460317}, {-8/25, 19/50, 0.001711010323007643}, {-8/25, 39/100, 0.0017906135819921556}, {-8/25, 2/5, 0.001881931400651853}, {-8/25, 41/100, 0.0019791867536412266}, {-8/25, 21/50, 0.002078528797098427}, {-8/25, 43/100, 0.0021799389313182853}, {-8/25, 11/25, 0.002283399249304249}, {-8/25, 9/20, 0.0023900624368516856}, {-8/25, 23/50, 0.0025193001388450916}, {-8/25, 47/100, 0.00265194344524971}, {-8/25, 12/25, 0.002787985056811385}, {-8/25, 49/100, 0.0029274176160249683}, {-8/25, 1/2, 0.0030702337245516543}, {-8/25, 51/100, 0.003233059066285382}, {-8/25, 13/25, 0.003423795094831946}, {-8/25, 53/100, 0.0036209696956123975}, {-8/25, 27/50, 0.003824632425102468}, {-8/25, 11/20, 0.004034831283889918}, {-8/25, 14/25, 0.0042598165228575355}, {-8/25, 57/100, 0.004494357568403594}, {-8/25, 29/50, 0.0047364495790283385}, {-8/25, 59/100, 0.004986156987925877}, {-8/25, 3/5, 0.00525114660001997}, {-8/25, 61/100, 0.005539956777728578}, {-8/25, 31/50, 0.005838466086282545}, {-8/25, 63/100, 0.006146785426631709}, {-8/25, 16/25, 0.006465023756165073}, {-8/25, 13/20, 0.006793288131968805}, {-8/25, 33/50, 0.007131683752995159}, {-8/25, 67/100, 0.007548923227817092}, {-8/25, 17/25, 0.008044292456807356}, {-8/25, 69/100, 0.008562503413516009}, {-8/25, 7/10, 0.009104155983998358}, {-8/25, 71/100, 0.009669852574636354}, {-8/25, 18/25, 0.010260197962143868}, {-8/25, 73/100, 0.010875799147922933}, {-8/25, 37/50, 0.011517265216660568}, {-8/25, 3/4, 0.012185207199069945}, {-8/25, 19/25, 0.012936230143560531}, {-8/25, 77/100, 0.013745659335518292}, {-8/25, 39/50, 0.014591976119916058}, {-8/25, 79/100, 0.01547622368257376}, {-8/25, 4/5, 0.016399455011651895}, {-8/25, 81/100, 0.017362732678291012}, {-8/25, 41/50, 0.018603657400155512}, {-8/25, 83/100, 0.01994196389694517}, {-8/25, 21/25, 0.02135571095331954}, {-8/25, 17/20, 0.022847973377437648}, {-8/25, 43/50, 0.024421901157978522}, {-8/25, 87/100, 0.02608071985413319}, {-8/25, 22/25, 0.027876834295296245}, {-8/25, 89/100, 0.02986691324615323}, {-8/25, 9/10, 0.03197057934419724}, {-8/25, 91/100, 0.03419268546974869}, {-8/25, 23/25, 0.036538219427204324}, {-8/25, 93/100, 0.03901230539671211}, {-8/25, 47/50, 0.04162020535664664}, {-8/25, 19/20, 0.0443673204767342}, {-8/25, 24/25, 0.04725919248170163}, {-8/25, 97/100, 0.05062322649706129}, {-8/25, 49/50, 0.05434765655424539}, {-8/25, 99/100, 0.058542003087731276}, {-8/25, 1, 0.06303964325649655}}
{{-7/25, 0, Indeterminate}, {-7/25, 1/100, 0.000030166557839239606}, {-7/25, 1/50, 0.00006841529989302792}, {-7/25, 3/100, 0.00011607071284217563}, {-7/25, 1/25, 0.00016898697133765233}, {-7/25, 1/20, 0.00022801610552388216}, {-7/25, 3/50, 0.00028864444012257213}, {-7/25, 7/100, 0.00035298038047071404}, {-7/25, 2/25, 0.0004199100750403093}, {-7/25, 9/100, 0.0004945966479455179}, {-7/25, 1/10, 0.0005710109914648242}, {-7/25, 11/100, 0.0006512434375511957}, {-7/25, 3/25, 0.0007344365792574709}, {-7/25, 13/100, 0.0008177919810264194}, {-7/25, 7/50, 0.0009030118611853578}, {-7/25, 3/20, 0.0009938301083886652}, {-7/25, 4/25, 0.0010861369869943334}, {-7/25, 17/100, 0.001179844459052418}, {-7/25, 9/50, 0.0012758793349132206}, {-7/25, 19/100, 0.0013757564776721695}, {-7/25, 1/5, 0.0014770730400655912}, {-7/25, 21/100, 0.0015797728906955684}, {-7/25, 11/50, 0.001683807519543061}, {-7/25, 23/100, 0.001798268381848287}, {-7/25, 6/25, 0.0019157969509150238}, {-7/25, 1/4, 0.0020351331948984695}, {-7/25, 13/50, 0.002156941312432315}, {-7/25, 27/100, 0.002288584762668863}, {-7/25, 7/25, 0.0024223990961884613}, {-7/25, 29/100, 0.002558332676617758}, {-7/25, 3/10, 0.002696338207499979}, {-7/25, 31/100, 0.0028538994900632287}, {-7/25, 8/25, 0.0030179512812142286}, {-7/25, 33/100, 0.0031851654408752077}, {-7/25, 17/50, 0.0033554865131411107}, {-7/25, 7/20, 0.0035288625009304354}, {-7/25, 9/25, 0.0037109454922694585}, {-7/25, 37/100, 0.003922935473583654}, {-7/25, 19/50, 0.004139853380956621}, {-7/25, 39/100, 0.004361645832641237}, {-7/25, 2/5, 0.004588261690906949}, {-7/25, 41/100, 0.004820132611989389}, {-7/25, 21/50, 0.005104402846512561}, {-7/25, 43/100, 0.005396727638176941}, {-7/25, 11/25, 0.005697081806785605}, {-7/25, 9/20, 0.006005440210486656}, {-7/25, 23/50, 0.006321777793058869}, {-7/25, 47/100, 0.006723220328292094}, {-7/25, 12/25, 0.007150360571585247}, {-7/25, 49/100, 0.0075928732618221455}, {-7/25, 1/2, 0.008050875260397109}, {-7/25, 51/100, 0.00853928618463376}, {-7/25, 13/25, 0.009053099796579134}, {-7/25, 53/100, 0.009584838601403458}, {-7/25, 27/50, 0.010134660008870549}, {-7/25, 11/20, 0.010732188096309896}, {-7/25, 14/25, 0.01137227947780574}, {-7/25, 57/100, 0.012035501189404076}, {-7/25, 29/50, 0.01272212795490423}, {-7/25, 59/100, 0.013432428959703778}, {-7/25, 3/5, 0.01416666799469775}, {-7/25, 61/100, 0.015032868098266013}, {-7/25, 31/50, 0.01611389195676391}, {-7/25, 63/100, 0.017249299110895757}, {-7/25, 16/25, 0.018440633795438467}, {-7/25, 13/20, 0.019689446532001567}, {-7/25, 33/50, 0.020997293674241472}, {-7/25, 67/100, 0.022365736968293675}, {-7/25, 17/25, 0.02379634312797262}, {-7/25, 69/100, 0.025347019989792056}, {-7/25, 7/10, 0.027091457102744215}, {-7/25, 71/100, 0.028923025887208027}, {-7/25, 18/25, 0.030844410474592937}, {-7/25, 73/100, 0.032858321694977925}, {-7/25, 37/50, 0.03498699723026551}, {-7/25, 3/4, 0.03777903192061744}, {-7/25, 19/25, 0.04074522904543507}, {-7/25, 77/100, 0.04389342035053509}, {-7/25, 39/50, 0.04723164783234682}, {-7/25, 79/100, 0.050768164893440555}, {-7/25, 4/5, 0.05453058042223949}, {-7/25, 81/100, 0.058811511560693266}, {-7/25, 41/50, 0.06336052923675264}, {-7/25, 83/100, 0.06819016365958852}, {-7/25, 21/25, 0.07331332429628619}, {-7/25, 17/20, 0.07874330422499433}, {-7/25, 43/50, 0.08449378438805544}, {-7/25, 87/100, 0.09057883774469126}, {-7/25, 22/25, 0.0971661734562291}, {-7/25, 89/100, 0.10505009154126994}, {-7/25, 9/10, 0.11376635951979942}, {-7/25, 91/100, 0.12338780468670851}, {-7/25, 23/25, 0.133681700483338}, {-7/25, 93/100, 0.14468367000358257}, {-7/25, 47/50, 0.1564305033536128}, {-7/25, 19/20, 0.16896016206022926}, {-7/25, 24/25, 0.18231178236349932}, {-7/25, 97/100, 0.1965256774044507}, {-7/25, 49/50, 0.21164333832074222}, {-7/25, 99/100, 0.22770743426547982}, {-7/25, 1, 0.2489684881740667}}
{{-6/25, 0, Indeterminate}, {-6/25, 1/100, 0.00009104834286479676}, {-6/25, 1/50, 0.0002111656761589681}, {-6/25, 3/100, 0.0003546360109102283}, {-6/25, 1/25, 0.0005214643629635258}, {-6/25, 1/20, 0.0006994179007241408}, {-6/25, 3/50, 0.0008845340772090253}, {-6/25, 7/100, 0.0010800729745529768}, {-6/25, 2/25, 0.0012956411675054001}, {-6/25, 9/100, 0.001521015425522066}, {-6/25, 1/10, 0.0017569699026143391}, {-6/25, 11/100, 0.002002770702947525}, {-6/25, 3/25, 0.00224868522699728}, {-6/25, 13/100, 0.0025039059834671526}, {-6/25, 7/50, 0.0027726410181255308}, {-6/25, 3/20, 0.003045770824296768}, {-6/25, 4/25, 0.003323004587862572}, {-6/25, 17/100, 0.0036129028744622486}, {-6/25, 9/50, 0.003908696375886614}, {-6/25, 19/100, 0.0042086822961899875}, {-6/25, 1/5, 0.0045126835555072175}, {-6/25, 21/100, 0.004845866530582529}, {-6/25, 11/50, 0.005189848031189098}, {-6/25, 23/100, 0.0055392921612674485}, {-6/25, 6/25, 0.0059032823428620445}, {-6/25, 1/4, 0.006289687174938292}, {-6/25, 13/50, 0.00668264521020651}, {-6/25, 27/100, 0.007081979355492711}, {-6/25, 7/25, 0.007517504992346214}, {-6/25, 29/100, 0.007992894895590815}, {-6/25, 3/10, 0.00847806404998073}, {-6/25, 31/100, 0.008972809767486191}, {-6/25, 8/25, 0.00947694342778411}, {-6/25, 33/100, 0.010021156941151185}, {-6/25, 17/50, 0.010640532082366599}, {-6/25, 7/20, 0.011275152162513997}, {-6/25, 9/25, 0.01192482186543296}, {-6/25, 37/100, 0.012589355001821453}, {-6/25, 19/50, 0.013354387191412756}, {-6/25, 39/100, 0.014195829799637218}, {-6/25, 2/5, 0.015062340091839248}, {-6/25, 41/100, 0.01595381080313323}, {-6/25, 21/50, 0.016870135695570845}, {-6/25, 43/100, 0.018052735741230695}, {-6/25, 11/25, 0.019299377319546358}, {-6/25, 9/20, 0.020594305897592705}, {-6/25, 23/50, 0.02194304885277497}, {-6/25, 47/100, 0.023403884832807934}, {-6/25, 12/25, 0.024920651444710132}, {-6/25, 49/100, 0.02649386130511311}, {-6/25, 1/2, 0.02817836755202618}, {-6/25, 51/100, 0.0300202329789505}, {-6/25, 13/25, 0.0319344948760998}, {-6/25, 53/100, 0.03392205712234725}, {-6/25, 27/50, 0.035983802538148285}, {-6/25, 11/20, 0.0381205935219907}, {-6/25, 14/25, 0.040927150858708135}, {-6/25, 57/100, 0.04411973938590195}, {-6/25, 29/50, 0.04748567984037139}, {-6/25, 59/100, 0.05103022677020626}, {-6/25, 3/5, 0.05475865407696192}, {-6/25, 61/100, 0.058676253232557436}, {-6/25, 31/50, 0.06278833156518254}, {-6/25, 63/100, 0.06728524165236219}, {-6/25, 16/25, 0.07234432267436164}, {-6/25, 13/20, 0.07767837072897565}, {-6/25, 33/50, 0.08329653524567728}, {-6/25, 67/100, 0.08920806028391025}, {-6/25, 17/25, 0.09631492069271781}, {-6/25, 69/100, 0.1046586412758785}, {-6/25, 7/10, 0.11356566550838726}, {-6/25, 71/100, 0.12306328478741346}, {-6/25, 18/25, 0.133179571933754}, {-6/25, 73/100, 0.14402793143986467}, {-6/25, 37/50, 0.15640995636617497}, {-6/25, 3/4, 0.1696389700271841}, {-6/25, 19/25, 0.18375806915109466}, {-6/25, 77/100, 0.19881176191794098}, {-6/25, 39/50, 0.21484598501149543}, {-6/25, 79/100, 0.23190812021857213}, {-6/25, 4/5, 0.2500470105744433}, {-6/25, 81/100, 0.27201085718354556}, {-6/25, 41/50, 0.2966075989765158}, {-6/25, 83/100, 0.324153696884143}, {-6/25, 21/25, 0.3538095667577367}, {-6/25, 17/20, 0.3856972850834793}, {-6/25, 43/50, 0.4199432636145475}, {-6/25, 87/100, 0.456678264107922}, {-6/25, 22/25, 0.49603740805725205}, {-6/25, 89/100, 0.5381601814837021}, {-6/25, 9/10, 0.583190434859039}, {-6/25, 91/100, 0.6367353961942379}, {-6/25, 23/25, 0.7178021917186431}, {-6/25, 93/100, 0.8078847850326585}, {-6/25, 47/50, 0.9078127254577825}, {-6/25, 19/20, 1.0184727292082483}, {-6/25, 24/25, 1.1408108752900183}, {-6/25, 97/100, 1.2758347577855187}, {-6/25, 49/50, 1.4139240190677254}, {-6/25, 99/100, 1.5541100897493298}, {-6/25, 1, 1.7059358778202314}}
{{-1/5, 0, Indeterminate}, {-1/5, 1/100, 0.00024329527819691573}, {-1/5, 1/50, 0.0005766305757505305}, {-1/5, 3/100, 0.0009638264785017336}, {-1/5, 1/25, 0.0014235527875404621}, {-1/5, 1/20, 0.0018983651757099112}, {-1/5, 3/50, 0.0024042329085863234}, {-1/5, 7/100, 0.0029475775296945363}, {-1/5, 2/25, 0.0035363518205185503}, {-1/5, 9/100, 0.004148999227940298}, {-1/5, 1/10, 0.0047925869271185145}, {-1/5, 11/100, 0.005437058415821666}, {-1/5, 3/25, 0.006110391886367939}, {-1/5, 13/100, 0.0068152533322061275}, {-1/5, 7/50, 0.007531657534918996}, {-1/5, 3/20, 0.008265961532682362}, {-1/5, 4/25, 0.009031001973751498}, {-1/5, 17/100, 0.009807459639184318}, {-1/5, 9/50, 0.010594738800016185}, {-1/5, 19/100, 0.011440352854784142}, {-1/5, 1/5, 0.012332008467233969}, {-1/5, 21/100, 0.01323840801367734}, {-1/5, 11/50, 0.014188623323415599}, {-1/5, 23/100, 0.015192955518590276}, {-1/5, 6/25, 0.016214914634456578}, {-1/5, 1/4, 0.017253953711845262}, {-1/5, 13/50, 0.01845688035053301}, {-1/5, 27/100, 0.01970043969293877}, {-1/5, 7/25, 0.0209704016450041}, {-1/5, 29/100, 0.022266146237663355}, {-1/5, 3/10, 0.0236369406848209}, {-1/5, 31/100, 0.025233910086624706}, {-1/5, 8/25, 0.026872920044668396}, {-1/5, 33/100, 0.028553330858402746}, {-1/5, 17/50, 0.03027453607850317}, {-1/5, 7/20, 0.03236797846568639}, {-1/5, 9/25, 0.034564065736445215}, {-1/5, 37/100, 0.03682947716495986}, {-1/5, 19/50, 0.039163823914551595}, {-1/5, 39/100, 0.0419881271982124}, {-1/5, 2/5, 0.0451752778422655}, {-1/5, 41/100, 0.048496829857292326}, {-1/5, 21/50, 0.051974002842909116}, {-1/5, 43/100, 0.055745632560936766}, {-1/5, 11/25, 0.05967319906855269}, {-1/5, 9/20, 0.06375814950937189}, {-1/5, 23/50, 0.06828509729277897}, {-1/5, 47/100, 0.07310545120973856}, {-1/5, 12/25, 0.0781286560211156}, {-1/5, 49/100, 0.08335730854569351}, {-1/5, 1/2, 0.0887939358518173}, {-1/5, 51/100, 0.09567802796594192}, {-1/5, 13/25, 0.103858326008989}, {-1/5, 53/100, 0.11252306343733222}, {-1/5, 27/50, 0.12168809284200732}, {-1/5, 11/20, 0.13136931978966912}, {-1/5, 14/25, 0.1415826965212996}, {-1/5, 57/100, 0.15234421593246472}, {-1/5, 29/50, 0.16484384636181282}, {-1/5, 59/100, 0.178249008343691}, {-1/5, 3/5, 0.19243860678927216}, {-1/5, 61/100, 0.2074404927510817}, {-1/5, 31/50, 0.22530099437610887}, {-1/5, 63/100, 0.24669681090624596}, {-1/5, 16/25, 0.2696712816853536}, {-1/5, 13/20, 0.29430764164962553}, {-1/5, 33/50, 0.3206916969097809}, {-1/5, 67/100, 0.350092191745535}, {-1/5, 17/25, 0.3828314348264813}, {-1/5, 69/100, 0.41799998545115047}, {-1/5, 7/10, 0.45573139671719065}, {-1/5, 71/100, 0.49616391124453957}, {-1/5, 18/25, 0.5394405195914741}, {-1/5, 73/100, 0.5857090168512439}, {-1/5, 37/50, 0.6424899077854069}, {-1/5, 3/4, 0.7068868491635341}, {-1/5, 19/25, 0.778656879652959}, {-1/5, 77/100, 0.8564179681927948}, {-1/5, 39/50, 0.9405461348924471}, {-1/5, 79/100, 1.0314317195964298}, {-1/5, 4/5, 1.1294794170150648}, {-1/5, 81/100, 1.2351082920156735}, {-1/5, 41/50, 1.3487517754057867}, {-1/5, 83/100, 1.48405597910077}, {-1/5, 21/25, 1.6918568384603614}, {-1/5, 17/20, 1.9250215654621214}, {-1/5, 43/50, 2.18610377708362}, {-1/5, 87/100, 2.477848651020181}, {-1/5, 22/25, 2.8032008049262385}, {-1/5, 89/100, 3.1602710471996174}, {-1/5, 9/10, 3.50646804674114}, {-1/5, 91/100, 3.8843858949516648}, {-1/5, 23/25, 4.296280854657892}, {-1/5, 93/100, 4.744514128856832}, {-1/5, 47/50, 5.2315530391655445}, {-1/5, 19/20, 5.7599720245638535}, {-1/5, 24/25, 6.332453457227764}, {-1/5, 97/100, 6.951788273011757}, {-1/5, 49/50, 7.620876414888321}, {-1/5, 99/100, 8.357826155342531}, {-1/5, 1, 9.194730107432802}}
{{-4/25, 0, Indeterminate}, {-4/25, 1/100, 0.0005900315341317646}, {-4/25, 1/50, 0.001428184011430945}, {-4/25, 3/100, 0.002405357089613295}, {-4/25, 1/25, 0.0035246163292952898}, {-4/25, 1/20, 0.004691354308974398}, {-4/25, 3/50, 0.005927752065172821}, {-4/25, 7/100, 0.0073231379484437085}, {-4/25, 2/25, 0.008762954319166285}, {-4/25, 9/100, 0.01029355492581765}, {-4/25, 1/10, 0.011831340726175355}, {-4/25, 11/100, 0.013436310224646418}, {-4/25, 3/25, 0.015116287449615951}, {-4/25, 13/100, 0.016823959666957714}, {-4/25, 7/50, 0.018593549634504034}, {-4/25, 3/20, 0.020418703962746122}, {-4/25, 4/25, 0.022270798979121955}, {-4/25, 17/100, 0.024189713233935192}, {-4/25, 9/50, 0.02628778916156571}, {-4/25, 19/100, 0.028422412979054967}, {-4/25, 1/5, 0.030645900699212095}, {-4/25, 21/100, 0.03301523205901883}, {-4/25, 11/50, 0.035427950666697156}, {-4/25, 23/100, 0.03792738717612069}, {-4/25, 6/25, 0.040811267644931946}, {-4/25, 1/4, 0.04376211189117522}, {-4/25, 13/50, 0.04677801651805099}, {-4/25, 27/100, 0.04985723959530263}, {-4/25, 7/25, 0.053482711852971536}, {-4/25, 29/100, 0.0573105162353572}, {-4/25, 3/10, 0.061242522211318054}, {-4/25, 31/100, 0.06527691180830743}, {-4/25, 8/25, 0.07019964072137741}, {-4/25, 33/100, 0.07537639407765068}, {-4/25, 17/50, 0.08072793838717535}, {-4/25, 7/20, 0.0862705758935231}, {-4/25, 9/25, 0.09356884458403525}, {-4/25, 37/100, 0.1012070002687672}, {-4/25, 19/50, 0.10918766654291619}, {-4/25, 39/100, 0.11784532665913762}, {-4/25, 2/5, 0.1269734921316707}, {-4/25, 41/100, 0.1365001016049299}, {-4/25, 21/50, 0.1470809993357607}, {-4/25, 43/100, 0.15840421913680636}, {-4/25, 11/25, 0.17024271734453403}, {-4/25, 9/20, 0.1826033286954004}, {-4/25, 23/50, 0.19559144150910007}, {-4/25, 47/100, 0.21415272575968167}, {-4/25, 12/25, 0.23392821175225398}, {-4/25, 49/100, 0.25496139599021733}, {-4/25, 1/2, 0.2772959095710532}, {-4/25, 51/100, 0.30097549747278424}, {-4/25, 13/25, 0.32604399890716984}, {-4/25, 53/100, 0.3553974519818304}, {-4/25, 27/50, 0.38695543750382083}, {-4/25, 11/20, 0.42052087399797744}, {-4/25, 14/25, 0.4561705931198507}, {-4/25, 57/100, 0.5031041880490307}, {-4/25, 29/50, 0.5549669292147763}, {-4/25, 59/100, 0.610969451904483}, {-4/25, 3/5, 0.671346690830969}, {-4/25, 61/100, 0.7382744508389287}, {-4/25, 31/50, 0.8141301917983534}, {-4/25, 63/100, 0.8961525354376635}, {-4/25, 16/25, 0.9847115257616027}, {-4/25, 13/20, 1.080191297565641}, {-4/25, 33/50, 1.1829902609149952}, {-4/25, 67/100, 1.2998941370267925}, {-4/25, 17/25, 1.439624388252965}, {-4/25, 69/100, 1.6012176548795833}, {-4/25, 7/10, 1.777702791111436}, {-4/25, 71/100, 1.970109282952489}, {-4/25, 18/25, 2.1795095959343294}, {-4/25, 73/100, 2.4070192715951855}, {-4/25, 37/50, 2.6537969516818367}, {-4/25, 3/4, 2.921044331492085}, {-4/25, 19/25, 3.2886162885059638}, {-4/25, 77/100, 3.792678141200329}, {-4/25, 39/50, 4.363860164716403}, {-4/25, 79/100, 5.009499959935809}, {-4/25, 4/5, 5.737527800594364}, {-4/25, 81/100, 6.55649212909621}, {-4/25, 41/50, 7.3577543381782275}, {-4/25, 83/100, 8.230101855970792}, {-4/25, 21/25, 9.188535923532259}, {-4/25, 17/20, 10.239601430372208}, {-4/25, 43/50, 11.390162814121684}, {-4/25, 87/100, 12.647407062409203}, {-4/25, 22/25, 14.018846044433358}, {-4/25, 89/100, 15.512318164146548}, {-4/25, 9/10, 17.135989330217054}, {-4/25, 91/100, 19.025971960591512}, {-4/25, 23/25, 21.091929491038105}, {-4/25, 93/100, 23.34208545795488}, {-4/25, 47/50, 25.78879094822259}, {-4/25, 19/20, 28.293002417070582}, {-4/25, 24/25, 30.590584596607272}, {-4/25, 97/100, 33.033746809917915}, {-4/25, 49/50, 35.62878629273507}, {-4/25, 99/100, 38.296985155418085}, {-4/25, 1, 40.9662150153166}}
{{-3/25, 0, Indeterminate}, {-3/25, 1/100, 0.0009294490051174848}, {-3/25, 1/50, 0.002268580638600637}, {-3/25, 3/100, 0.0038486422707353757}, {-3/25, 1/25, 0.005596594366317727}, {-3/25, 1/20, 0.0074523247669025594}, {-3/25, 3/50, 0.009483541296945628}, {-3/25, 7/100, 0.011665765938060423}, {-3/25, 2/25, 0.013985705232954686}, {-3/25, 9/100, 0.01634712609733666}, {-3/25, 1/10, 0.018791932986838393}, {-3/25, 11/100, 0.021364518499522832}, {-3/25, 3/25, 0.02398012814643165}, {-3/25, 13/100, 0.026709573540677663}, {-3/25, 7/50, 0.029507238890245688}, {-3/25, 3/20, 0.03234581645905555}, {-3/25, 4/25, 0.03542764493739019}, {-3/25, 17/100, 0.03865407284481223}, {-3/25, 9/50, 0.04195320597184794}, {-3/25, 19/100, 0.04553940300413589}, {-3/25, 1/5, 0.04919487259875561}, {-3/25, 21/100, 0.05299289710835218}, {-3/25, 11/50, 0.0573758710595731}, {-3/25, 23/100, 0.06186595338697903}, {-3/25, 6/25, 0.06645963032167274}, {-3/25, 1/4, 0.07134492712620774}, {-3/25, 13/50, 0.07705410111253382}, {-3/25, 27/100, 0.08293330268144007}, {-3/25, 7/25, 0.08897897103748276}, {-3/25, 29/100, 0.09602972523176084}, {-3/25, 3/10, 0.10381413605007073}, {-3/25, 31/100, 0.11188295635945694}, {-3/25, 8/25, 0.12044249761336882}, {-3/25, 33/100, 0.13153868351676049}, {-3/25, 17/50, 0.14319153660628164}, {-3/25, 7/20, 0.15550534919076556}, {-3/25, 9/25, 0.16893249054133616}, {-3/25, 37/100, 0.18300725040603075}, {-3/25, 19/50, 0.19821266317664368}, {-3/25, 39/100, 0.21505350150503713}, {-3/25, 2/5, 0.2327332242322835}, {-3/25, 41/100, 0.2512635258137326}, {-3/25, 21/50, 0.2711389630266832}, {-3/25, 43/100, 0.29927092983896003}, {-3/25, 11/25, 0.32940370608421954}, {-3/25, 9/20, 0.3616143083789959}, {-3/25, 23/50, 0.3959799405672806}, {-3/25, 47/100, 0.4325779512355528}, {-3/25, 12/25, 0.47375314270619984}, {-3/25, 49/100, 0.5202224810402378}, {-3/25, 1/2, 0.5699427485329183}, {-3/25, 51/100, 0.6230497585674083}, {-3/25, 13/25, 0.6924693702990913}, {-3/25, 53/100, 0.7707201654603082}, {-3/25, 27/50, 0.8557942546581822}, {-3/25, 11/20, 0.9481126086298479}, {-3/25, 14/25, 1.0539128081501898}, {-3/25, 57/100, 1.1717421081685733}, {-3/25, 29/50, 1.2999613455451315}, {-3/25, 59/100, 1.4392437811978687}, {-3/25, 3/5, 1.5902901187897163}, {-3/25, 61/100, 1.7597200445115386}, {-3/25, 31/50, 1.9673600511311475}, {-3/25, 63/100, 2.2099085065795405}, {-3/25, 16/25, 2.4769385975799634}, {-3/25, 13/20, 2.7702958733306553}, {-3/25, 33/50, 3.091909052428269}, {-3/25, 67/100, 3.4437901222474645}, {-3/25, 17/25, 3.828034270035043}, {-3/25, 69/100, 4.276305189694359}, {-3/25, 7/10, 5.002341165021141}, {-3/25, 71/100, 5.835338289558548}, {-3/25, 18/25, 6.788208978739433}, {-3/25, 73/100, 7.875014059832527}, {-3/25, 37/50, 9.101169828188292}, {-3/25, 3/4, 10.305524721169169}, {-3/25, 19/25, 11.642515525350875}, {-3/25, 77/100, 13.123397156977623}, {-3/25, 39/50, 14.760039194267247}, {-3/25, 79/100, 16.564932694980673}, {-3/25, 4/5, 18.551195449685558}, {-3/25, 81/100, 20.732575647822294}, {-3/25, 41/50, 23.123453942985616}, {-3/25, 83/100, 25.914026122806646}, {-3/25, 21/25, 29.004601616864655}, {-3/25, 17/20, 32.397006721168005}, {-3/25, 43/50, 36.11331683716413}, {-3/25, 87/100, 39.673093638043994}, {-3/25, 22/25, 43.1825095730015}, {-3/25, 89/100, 46.93320339846738}, {-3/25, 9/10, 50.91974792240466}, {-3/25, 91/100, 54.82788390977635}, {-3/25, 23/25, 58.962899073222154}, {-3/25, 93/100, 63.33319605609531}, {-3/25, 47/50, 65.6032794799349}, {-3/25, 19/20, 67.82514096665946}, {-3/25, 24/25, 70.08993777855278}, {-3/25, 97/100, 72.39780466342327}, {-3/25, 49/50, 73.9860629764533}, {-3/25, 99/100, 74.70393583487441}, {-3/25, 1, 75.42357876169629}}
{{-2/25, 0, Indeterminate}, {-2/25, 1/100, 0.0009906110458767984}, {-2/25, 1/50, 0.0024166175607463584}, {-2/25, 3/100, 0.004128512261576821}, {-2/25, 1/25, 0.005966490916696468}, {-2/25, 1/20, 0.007940194306633692}, {-2/25, 3/50, 0.010171899887982191}, {-2/25, 7/100, 0.012511265991906363}, {-2/25, 2/25, 0.01495013997190481}, {-2/25, 9/100, 0.01743952875317348}, {-2/25, 1/10, 0.02008596604687139}, {-2/25, 11/100, 0.02277781745974269}, {-2/25, 3/25, 0.025596078763475652}, {-2/25, 13/100, 0.028477284140814445}, {-2/25, 7/50, 0.03141319507278751}, {-2/25, 3/20, 0.034684354828970546}, {-2/25, 4/25, 0.03801663260680168}, {-2/25, 17/100, 0.041570987745061065}, {-2/25, 9/50, 0.0452863564271274}, {-2/25, 19/100, 0.04907317837501958}, {-2/25, 1/5, 0.05351907572931555}, {-2/25, 21/100, 0.058098828804750306}, {-2/25, 11/50, 0.06279023119165011}, {-2/25, 23/100, 0.0679503715573023}, {-2/25, 6/25, 0.0738154077182586}, {-2/25, 1/4, 0.07986429224566947}, {-2/25, 13/50, 0.08627266013297825}, {-2/25, 27/100, 0.094068283223028}, {-2/25, 7/25, 0.10217661747235608}, {-2/25, 29/100, 0.110594171401493}, {-2/25, 3/10, 0.12155710242522728}, {-2/25, 31/100, 0.13337181781967802}, {-2/25, 8/25, 0.14594683708783227}, {-2/25, 33/100, 0.15967304683532033}, {-2/25, 17/50, 0.17411282045560803}, {-2/25, 7/20, 0.19020709691674625}, {-2/25, 9/25, 0.20764893467079856}, {-2/25, 37/100, 0.2260193554834661}, {-2/25, 19/50, 0.2453314490781064}, {-2/25, 39/100, 0.2715261252025954}, {-2/25, 2/5, 0.3016799575710503}, {-2/25, 41/100, 0.33411435969439646}, {-2/25, 21/50, 0.3689212406926561}, {-2/25, 43/100, 0.4061926172052391}, {-2/25, 11/25, 0.44923159875075297}, {-2/25, 9/20, 0.49718979056632145}, {-2/25, 23/50, 0.5487809958286703}, {-2/25, 47/100, 0.6091506753926913}, {-2/25, 12/25, 0.6855137267968767}, {-2/25, 49/100, 0.7692370741868804}, {-2/25, 1/2, 0.860820425377873}, {-2/25, 51/100, 0.9654959704857871}, {-2/25, 13/25, 1.0841447078280708}, {-2/25, 53/100, 1.2142555120597993}, {-2/25, 27/50, 1.3566386633759713}, {-2/25, 11/20, 1.51214020237713}, {-2/25, 14/25, 1.697430990822782}, {-2/25, 57/100, 1.92269354262344}, {-2/25, 29/50, 2.1804582932938037}, {-2/25, 59/100, 2.466379048674815}, {-2/25, 3/5, 2.7827359401162854}, {-2/25, 61/100, 3.131917462001576}, {-2/25, 31/50, 3.51642033013453}, {-2/25, 63/100, 3.9833776746845024}, {-2/25, 16/25, 4.727354318874189}, {-2/25, 13/20, 5.591536341262981}, {-2/25, 33/50, 6.591770720825569}, {-2/25, 67/100, 7.745432173493217}, {-2/25, 17/25, 8.966185568875785}, {-2/25, 69/100, 10.256253370172585}, {-2/25, 7/10, 11.700073688766782}, {-2/25, 71/100, 13.311663749491888}, {-2/25, 18/25, 15.10584935371519}, {-2/25, 73/100, 17.09827219100186}, {-2/25, 37/50, 19.305394641093013}, {-2/25, 3/4, 21.765739284293694}, {-2/25, 19/25, 24.661503303919325}, {-2/25, 77/100, 27.872584213527308}, {-2/25, 39/50, 31.424691656620656}, {-2/25, 79/100, 35.16978226960759}, {-2/25, 4/5, 38.605796707190365}, {-2/25, 81/100, 42.30215928347046}, {-2/25, 41/50, 46.27219216788289}, {-2/25, 83/100, 50.1831023710041}, {-2/25, 21/25, 54.32981811814896}, {-2/25, 17/20, 58.385685709922356}, {-2/25, 43/50, 60.5657994127022}, {-2/25, 87/100, 62.79205947376811}, {-2/25, 22/25, 65.0646129622538}, {-2/25, 89/100, 67.30886921304356}, {-2/25, 9/10, 68.01096480411651}, {-2/25, 91/100, 68.71484070226164}, {-2/25, 23/25, 69.42049668584258}, {-2/25, 93/100, 70.12793239663638}, {-2/25, 47/50, 70.40698924602246}, {-2/25, 19/20, 70.13362999964315}, {-2/25, 24/25, 69.87117938845856}, {-2/25, 97/100, 69.19080297985141}, {-2/25, 49/50, 68.19553374797992}, {-2/25, 99/100, 67.23387491875503}, {-2/25, 1, 62.73775753362451}}
{{-1/25, 0, Indeterminate}, {-1/25, 1/100, 0.0006012317785439291}, {-1/25, 1/50, 0.0014669793619841401}, {-1/25, 3/100, 0.0025230585217139055}, {-1/25, 1/25, 0.0036419385231048424}, {-1/25, 1/20, 0.0048764090454822325}, {-1/25, 3/50, 0.006217584034720439}, {-1/25, 7/100, 0.007654409648857402}, {-1/25, 2/25, 0.009095937051922446}, {-1/25, 9/100, 0.010649694933409112}, {-1/25, 1/10, 0.012231278532158314}, {-1/25, 11/100, 0.013886901858900085}, {-1/25, 3/25, 0.015580899527649425}, {-1/25, 13/100, 0.01734734503869115}, {-1/25, 7/50, 0.019275228725267796}, {-1/25, 3/20, 0.021251980205814768}, {-1/25, 4/25, 0.023403454990950524}, {-1/25, 17/100, 0.025599561998690446}, {-1/25, 9/50, 0.02806604311388575}, {-1/25, 19/100, 0.030725370859748437}, {-1/25, 1/5, 0.033454069711945436}, {-1/25, 21/100, 0.036455366437523916}, {-1/25, 11/50, 0.0398821990563874}, {-1/25, 23/100, 0.04342319191408409}, {-1/25, 6/25, 0.04739790595765492}, {-1/25, 1/4, 0.052002950608244294}, {-1/25, 13/50, 0.0568030343224212}, {-1/25, 27/100, 0.06244831323294302}, {-1/25, 7/25, 0.06919736699734216}, {-1/25, 29/100, 0.07634371059148494}, {-1/25, 3/10, 0.08425642460764977}, {-1/25, 31/100, 0.09261785027591238}, {-1/25, 8/25, 0.10199747125540869}, {-1/25, 33/100, 0.11219052005873914}, {-1/25, 17/50, 0.12296932062282578}, {-1/25, 7/20, 0.13486914042592857}, {-1/25, 9/25, 0.15162418099717584}, {-1/25, 37/100, 0.16978898158593142}, {-1/25, 19/50, 0.18942614209657374}, {-1/25, 39/100, 0.2105982974757533}, {-1/25, 2/5, 0.23469675229007858}, {-1/25, 41/100, 0.2622651021535139}, {-1/25, 21/50, 0.29211964768373666}, {-1/25, 43/100, 0.32824585169498766}, {-1/25, 11/25, 0.37323464215597724}, {-1/25, 9/20, 0.4229454367162746}, {-1/25, 23/50, 0.4777322626520441}, {-1/25, 47/100, 0.543062984406947}, {-1/25, 12/25, 0.615392810667385}, {-1/25, 49/100, 0.695268286228774}, {-1/25, 1/2, 0.7832624420820753}, {-1/25, 51/100, 0.8870870676238646}, {-1/25, 13/25, 1.0163701403765055}, {-1/25, 53/100, 1.1660523910091949}, {-1/25, 27/50, 1.333633636742039}, {-1/25, 11/20, 1.5206923604163063}, {-1/25, 14/25, 1.7288877198361134}, {-1/25, 57/100, 1.9599592885757788}, {-1/25, 29/50, 2.322741481995015}, {-1/25, 59/100, 2.7948927445940206}, {-1/25, 3/5, 3.349600022251386}, {-1/25, 61/100, 3.998550683826651}, {-1/25, 31/50, 4.7012060541179475}, {-1/25, 63/100, 5.445551328190033}, {-1/25, 16/25, 6.287217519997994}, {-1/25, 13/20, 7.235893911943987}, {-1/25, 33/50, 8.301874210496742}, {-1/25, 67/100, 9.496061528090138}, {-1/25, 17/25, 10.829971084497842}, {-1/25, 69/100, 12.395461762160402}, {-1/25, 7/10, 14.182993248522186}, {-1/25, 71/100, 16.180364574312087}, {-1/25, 18/25, 18.336591420988363}, {-1/25, 73/100, 20.30421821642148}, {-1/25, 37/50, 22.435065089834293}, {-1/25, 3/4, 24.702605879192586}, {-1/25, 19/25, 26.973271935075886}, {-1/25, 77/100, 29.400654578321692}, {-1/25, 39/50, 31.13924675609985}, {-1/25, 79/100, 32.3961875966599}, {-1/25, 4/5, 33.68161714265204}, {-1/25, 81/100, 34.995620937922524}, {-1/25, 41/50, 35.50807755064617}, {-1/25, 83/100, 35.90209532350015}, {-1/25, 21/25, 36.29712969338824}, {-1/25, 17/20, 36.693181283741275}, {-1/25, 43/50, 36.71249364181861}, {-1/25, 87/100, 36.549190142793535}, {-1/25, 22/25, 36.37471974345525}, {-1/25, 89/100, 35.78747459561474}, {-1/25, 9/10, 35.22208365911306}, {-1/25, 91/100, 33.247237537423246}, {-1/25, 23/25, 30.678612858554548}, {-1/25, 93/100, 28.34272264160044}, {-1/25, 47/50, 26.21604659762986}, {-1/25, 19/20, 24.309545851141415}, {-1/25, 24/25, 22.586901178860337}, {-1/25, 97/100, 21.009964640980773}, {-1/25, 49/50, 19.564839111012194}, {-1/25, 99/100, 18.23907914239129}, {-1/25, 1, 17.021528159904946}}
{{0, 0, Indeterminate}, {0, 1/100, 0.00038112047383448097}, {0, 1/50, 0.0009452659467598468}, {0, 3/100, 0.0016115285790434637}, {0, 1/25, 0.002323485275722845}, {0, 1/20, 0.00312927964502193}, {0, 3/50, 0.003992119835782587}, {0, 7/100, 0.004882110303796066}, {0, 2/25, 0.0058233831221658735}, {0, 9/100, 0.006796492593967644}, {0, 1/10, 0.00781183746629416}, {0, 11/100, 0.008854928839089638}, {0, 3/25, 0.009956236655988073}, {0, 13/100, 0.011145664349495663}, {0, 7/50, 0.012394278444854646}, {0, 3/20, 0.013725151223987386}, {0, 4/25, 0.015120424251571476}, {0, 17/100, 0.016731935056098386}, {0, 9/50, 0.018389181204440858}, {0, 19/100, 0.020155345703923678}, {0, 1/5, 0.02224295913053946}, {0, 21/100, 0.024405380653649465}, {0, 11/50, 0.026876397322624423}, {0, 23/100, 0.029709638538195485}, {0, 6/25, 0.03267075077828724}, {0, 1/4, 0.036470627874448866}, {0, 13/50, 0.040697818404300985}, {0, 27/100, 0.04531406033480374}, {0, 7/25, 0.050315327328539765}, {0, 29/100, 0.05583464112317404}, {0, 3/10, 0.06198743447855272}, {0, 31/100, 0.06852649215592582}, {0, 8/25, 0.07596688779476833}, {0, 33/100, 0.08627983369551906}, {0, 17/50, 0.09753480451221641}, {0, 7/20, 0.10977658983741471}, {0, 9/25, 0.12304994562686702}, {0, 37/100, 0.1390958336291968}, {0, 19/50, 0.15668725815746645}, {0, 39/100, 0.17680168060898013}, {0, 2/5, 0.20359791668258176}, {0, 41/100, 0.23349123305329736}, {0, 21/50, 0.2668677757902066}, {0, 43/100, 0.30689760456276477}, {0, 11/25, 0.35161348250108226}, {0, 9/20, 0.40141327040021707}, {0, 23/50, 0.4567156024403548}, {0, 47/100, 0.5273259753828903}, {0, 12/25, 0.6137001348685805}, {0, 49/100, 0.7115418390130464}, {0, 1/2, 0.8219709526708988}, {0, 51/100, 0.9461704278556751}, {0, 13/25, 1.0853860503338282}, {0, 53/100, 1.3105823585742702}, {0, 27/50, 1.603664640929513}, {0, 11/20, 1.9529067339326445}, {0, 14/25, 2.366974860350056}, {0, 57/100, 2.7918856349990406}, {0, 29/50, 3.2725249095417768}, {0, 59/100, 3.8211275895503984}, {0, 3/5, 4.444951275356833}, {0, 61/100, 5.151729549021788}, {0, 31/50, 5.949674313704667}, {0, 63/100, 6.89668785700467}, {0, 16/25, 7.988592579707344}, {0, 13/20, 9.220698821109844}, {0, 33/50, 10.472334256944004}, {0, 67/100, 11.69556115825046}, {0, 17/25, 13.028705984821046}, {0, 69/100, 14.383531766036194}, {0, 7/10, 15.81302084620542}, {0, 71/100, 16.997656638717864}, {0, 18/25, 17.74754867213527}, {0, 73/100, 18.515858994358304}, {0, 37/50, 19.29646490388937}, {0, 3/4, 19.527490867018038}, {0, 19/25, 19.759119703276912}, {0, 77/100, 19.991352564248757}, {0, 39/50, 20.164389810515075}, {0, 79/100, 20.059016077925698}, {0, 4/5, 19.95838765571664}, {0, 81/100, 19.656540350960864}, {0, 41/50, 19.310251833261486}, {0, 83/100, 18.18603260611166}, {0, 21/25, 16.64833396782586}, {0, 17/20, 15.262866677492216}, {0, 43/50, 14.012838409361567}, {0, 87/100, 12.911351077064607}, {0, 22/25, 11.915263640328256}, {0, 89/100, 11.010844948161104}, {0, 9/10, 10.188586624914457}, {0, 91/100, 9.440060221576921}, {0, 23/25, 8.757785526799436}, {0, 93/100, 8.13511585771495}, {0, 47/50, 7.566138046513198}, {0, 19/20, 7.045585154954579}, {0, 24/25, 6.56876022088525}, {0, 97/100, 6.1314695744927254}, {0, 49/50, 5.741168916898949}, {0, 99/100, 5.3916393309997375}, {0, 1, 5.0687869090248405}}
{{1/25, 0, Indeterminate}, {1/25, 1/100, 0.0002582219356537692}, {1/25, 1/50, 0.0006434259425527383}, {1/25, 3/100, 0.001086167097175603}, {1/25, 1/25, 0.0015745789713590493}, {1/25, 1/20, 0.0021187504527306875}, {1/25, 3/50, 0.0027011811334414246}, {1/25, 7/100, 0.003299193889707973}, {1/25, 2/25, 0.00393183855488708}, {1/25, 9/100, 0.004587968081356179}, {1/25, 1/10, 0.005266805090250109}, {1/25, 11/100, 0.005985457595666512}, {1/25, 3/25, 0.006760700488064444}, {1/25, 13/100, 0.007587084230238311}, {1/25, 7/50, 0.00845661609730263}, {1/25, 3/20, 0.009425053465537545}, {1/25, 4/25, 0.010484772318498233}, {1/25, 17/100, 0.011574999572469645}, {1/25, 9/50, 0.012882045642080238}, {1/25, 19/100, 0.014271196445959776}, {1/25, 1/5, 0.01583008164209197}, {1/25, 21/100, 0.017660601520284102}, {1/25, 11/50, 0.019580157369815644}, {1/25, 23/100, 0.022134354451219366}, {1/25, 6/25, 0.024909536933907208}, {1/25, 1/4, 0.028003270219179643}, {1/25, 13/50, 0.031318567637843485}, {1/25, 27/100, 0.035164920756886486}, {1/25, 7/25, 0.03929321477245151}, {1/25, 29/100, 0.04369442483792541}, {1/25, 3/10, 0.05023300440043986}, {1/25, 31/100, 0.05744850740992943}, {1/25, 8/25, 0.06535602649781458}, {1/25, 33/100, 0.07412751883903876}, {1/25, 17/50, 0.0847088890695042}, {1/25, 7/20, 0.0963448516288213}, {1/25, 9/25, 0.11123732211869243}, {1/25, 37/100, 0.12948241721345724}, {1/25, 19/50, 0.1499991414272022}, {1/25, 39/100, 0.17444893903558414}, {1/25, 2/5, 0.20257030308182034}, {1/25, 41/100, 0.23421486112323722}, {1/25, 21/50, 0.2697007603162594}, {1/25, 43/100, 0.3163301433836333}, {1/25, 11/25, 0.37310750879923565}, {1/25, 9/20, 0.4381068135436066}, {1/25, 23/50, 0.5121977095604751}, {1/25, 47/100, 0.5963020142009259}, {1/25, 12/25, 0.7109927271504877}, {1/25, 49/100, 0.8882529316131017}, {1/25, 1/2, 1.10331953867602}, {1/25, 51/100, 1.3626705466257607}, {1/25, 13/25, 1.6356196395562528}, {1/25, 53/100, 1.9455417955314078}, {1/25, 27/50, 2.3035148307884485}, {1/25, 11/20, 2.7151334443213964}, {1/25, 14/25, 3.186387445655687}, {1/25, 57/100, 3.731697623551963}, {1/25, 29/50, 4.39056801623639}, {1/25, 59/100, 5.143626539439339}, {1/25, 3/5, 5.958427067740467}, {1/25, 61/100, 6.72655166637421}, {1/25, 31/50, 7.570611918648519}, {1/25, 63/100, 8.434353394151042}, {1/25, 16/25, 9.352000244602364}, {1/25, 13/20, 10.00381754828197}, {1/25, 33/50, 10.482515503888356}, {1/25, 67/100, 10.973838861758438}, {1/25, 17/25, 11.288463185454388}, {1/25, 69/100, 11.432427589158214}, {1/25, 7/10, 11.576767496698452}, {1/25, 71/100, 11.716496544125594}, {1/25, 18/25, 11.645688916439486}, {1/25, 73/100, 11.578280715151147}, {1/25, 37/50, 11.373818682698042}, {1/25, 3/4, 11.152113193990903}, {1/25, 19/25, 10.236663329069463}, {1/25, 77/100, 9.294684012764389}, {1/25, 39/50, 8.454124951970972}, {1/25, 79/100, 7.712594103857406}, {1/25, 4/5, 7.057303481795956}, {1/25, 81/100, 6.468218978780604}, {1/25, 41/50, 5.937816094388082}, {1/25, 83/100, 5.459505343094101}, {1/25, 21/25, 5.027507653164683}, {1/25, 17/20, 4.636747306872598}, {1/25, 43/50, 4.28275984738899}, {1/25, 87/100, 3.9616127665464984}, {1/25, 22/25, 3.6698371170003417}, {1/25, 89/100, 3.405657900842096}, {1/25, 9/10, 3.176862147282932}, {1/25, 91/100, 2.967264868502986}, {1/25, 23/25, 2.7750053094543063}, {1/25, 93/100, 2.5984239693526523}, {1/25, 47/50, 2.4360388369840913}, {1/25, 19/20, 2.2865246424503813}, {1/25, 24/25, 2.1486947187308676}, {1/25, 97/100, 2.0214851240668112}, {1/25, 49/50, 1.9012076439541665}, {1/25, 99/100, 1.790021114911099}, {1/25, 1, 1.6871978065045359}}
{{2/25, 0, Indeterminate}, {2/25, 1/100, 0.00017971656711521136}, {2/25, 1/50, 0.0004503943805002306}, {2/25, 3/100, 0.0007573965253955437}, {2/25, 1/25, 0.0011028180217925836}, {2/25, 1/20, 0.001483105974300423}, {2/25, 3/50, 0.0018766064456703009}, {2/25, 7/100, 0.0022997006265365193}, {2/25, 2/25, 0.0027355841719772117}, {2/25, 9/100, 0.00319101917684748}, {2/25, 1/10, 0.0036701098290127434}, {2/25, 11/100, 0.004190771256248064}, {2/25, 3/25, 0.00475011818201807}, {2/25, 13/100, 0.005335414412025484}, {2/25, 7/50, 0.006015031698122845}, {2/25, 3/20, 0.006732504545105668}, {2/25, 4/25, 0.0075234504315942015}, {2/25, 17/100, 0.00843804904810162}, {2/25, 9/50, 0.009411333253308781}, {2/25, 19/100, 0.010621183515837674}, {2/25, 1/5, 0.011895349807275208}, {2/25, 21/100, 0.013577162787619801}, {2/25, 11/50, 0.015439569977117432}, {2/25, 23/100, 0.017535289726590346}, {2/25, 6/25, 0.019834086648771895}, {2/25, 1/4, 0.022469583303006718}, {2/25, 13/50, 0.025300567523475124}, {2/25, 27/100, 0.02898488842242677}, {2/25, 7/25, 0.03363293984801336}, {2/25, 29/100, 0.03877532630533066}, {2/25, 3/10, 0.04445482190345877}, {2/25, 31/100, 0.051448279772579486}, {2/25, 8/25, 0.05920521049366593}, {2/25, 33/100, 0.06951241264926021}, {2/25, 17/50, 0.081965737556829}, {2/25, 7/20, 0.0962335634636628}, {2/25, 9/25, 0.11363730555171292}, {2/25, 37/100, 0.13347670279352034}, {2/25, 19/50, 0.1559963092982263}, {2/25, 39/100, 0.1842677294413328}, {2/25, 2/5, 0.22077774517856494}, {2/25, 41/100, 0.2632898718975418}, {2/25, 21/50, 0.3123505664095882}, {2/25, 43/100, 0.36868712354341127}, {2/25, 11/25, 0.4540858877220559}, {2/25, 9/20, 0.5782908434892242}, {2/25, 23/50, 0.7314006052163498}, {2/25, 47/100, 0.9093187794201854}, {2/25, 12/25, 1.1018161203676544}, {2/25, 49/100, 1.3275936875579728}, {2/25, 1/2, 1.5909625803728284}, {2/25, 51/100, 1.8965718081112277}, {2/25, 13/25, 2.2546825987205543}, {2/25, 53/100, 2.692873567088556}, {2/25, 27/50, 3.1997307082350233}, {2/25, 11/20, 3.7230415282570233}, {2/25, 14/25, 4.245846865401468}, {2/25, 57/100, 4.812378654968827}, {2/25, 29/50, 5.394312407795336}, {2/25, 59/100, 5.925382167335511}, {2/25, 3/5, 6.236566363136418}, {2/25, 61/100, 6.5566782408661455}, {2/25, 31/50, 6.776084715142579}, {2/25, 63/100, 6.868621304492344}, {2/25, 16/25, 6.9613961487273}, {2/25, 13/20, 7.016127699346337}, {2/25, 33/50, 6.968087606003363}, {2/25, 67/100, 6.891798833740781}, {2/25, 17/25, 6.740722667777936}, {2/25, 69/100, 6.341648510078717}, {2/25, 7/10, 5.699755263315702}, {2/25, 71/100, 5.1336465202155335}, {2/25, 18/25, 4.638607017365292}, {2/25, 73/100, 4.207029947237604}, {2/25, 37/50, 3.8230963432840204}, {2/25, 3/4, 3.48089806863684}, {2/25, 19/25, 3.175327208031726}, {2/25, 77/100, 2.901959918767963}, {2/25, 39/50, 2.6569580839325133}, {2/25, 79/100, 2.4369859232152074}, {2/25, 4/5, 2.239139184605882}, {2/25, 81/100, 2.0608849301064005}, {2/25, 41/50, 1.9079433006065365}, {2/25, 83/100, 1.7698109255925112}, {2/25, 21/25, 1.6441829635843497}, {2/25, 17/20, 1.5297517081602872}, {2/25, 43/50, 1.4253620773235387}, {2/25, 87/100, 1.3299921638127181}, {2/25, 22/25, 1.2427364502149574}, {2/25, 89/100, 1.1618295274323904}, {2/25, 9/10, 1.0867953778690294}, {2/25, 91/100, 1.017967986450707}, {2/25, 23/25, 0.9547481036720082}, {2/25, 93/100, 0.8966015354055716}, {2/25, 47/50, 0.8430513839897418}, {2/25, 19/20, 0.7936712897454901}, {2/25, 24/25, 0.7480795351358833}, {2/25, 97/100, 0.7059338938578565}, {2/25, 49/50, 0.6669271241632984}, {2/25, 99/100, 0.630783020131834}, {2/25, 1, 0.5972529468717059}}
{{3/25, 0, Indeterminate}, {3/25, 1/100, 0.00013208680814632846}, {3/25, 1/50, 0.00033354576855807377}, {3/25, 3/100, 0.0005589472273088059}, {3/25, 1/25, 0.0008173217521464135}, {3/25, 1/20, 0.0010977571209644565}, {3/25, 3/50, 0.0013896752685520308}, {3/25, 7/100, 0.0016964970469959559}, {3/25, 2/25, 0.002019888753744536}, {3/25, 9/100, 0.0023557703249146144}, {3/25, 1/10, 0.0027264437829798427}, {3/25, 11/100, 0.00312496966262075}, {3/25, 3/25, 0.0035425258415085334}, {3/25, 13/100, 0.004039820743505558}, {3/25, 7/50, 0.004554317924558255}, {3/25, 3/20, 0.005162475018700076}, {3/25, 4/25, 0.005824689320609123}, {3/25, 17/100, 0.00661925530307066}, {3/25, 9/50, 0.00750883733741887}, {3/25, 19/100, 0.00862497746511073}, {3/25, 1/5, 0.009932759380225325}, {3/25, 21/100, 0.011412031622234054}, {3/25, 11/50, 0.013061508537838294}, {3/25, 23/100, 0.014949827099238259}, {3/25, 6/25, 0.016988821028284026}, {3/25, 1/4, 0.019960700283086722}, {3/25, 13/50, 0.023405352776044015}, {3/25, 27/100, 0.027241110173767853}, {3/25, 7/25, 0.03184305562516824}, {3/25, 29/100, 0.037180618667449664}, {3/25, 3/10, 0.04407758233689738}, {3/25, 31/100, 0.05279965402588556}, {3/25, 8/25, 0.06297222958392595}, {3/25, 33/100, 0.07546421509957436}, {3/25, 17/50, 0.08986485529307076}, {3/25, 7/20, 0.10645764241439289}, {3/25, 9/25, 0.12921287243410437}, {3/25, 37/100, 0.1571021016560183}, {3/25, 19/50, 0.18979770992417236}, {3/25, 39/100, 0.22789540937539557}, {3/25, 2/5, 0.2817629114744762}, {3/25, 41/100, 0.3673993541413214}, {3/25, 21/50, 0.475103172236148}, {3/25, 43/100, 0.6004501382394313}, {3/25, 11/25, 0.7399463946538399}, {3/25, 9/20, 0.9057714065862128}, {3/25, 23/50, 1.101619934675483}, {3/25, 47/100, 1.33149491958793}, {3/25, 12/25, 1.615613616929164}, {3/25, 49/100, 1.9546422207837453}, {3/25, 1/2, 2.32629614945041}, {3/25, 51/100, 2.6871726540936236}, {3/25, 13/25, 3.082188764294973}, {3/25, 53/100, 3.491097124432464}, {3/25, 27/50, 3.8260680383954857}, {3/25, 11/20, 4.04415771415633}, {3/25, 14/25, 4.268965004017418}, {3/25, 57/100, 4.35303031113537}, {3/25, 29/50, 4.416321178967582}, {3/25, 59/100, 4.479770880835715}, {3/25, 3/5, 4.447826822647549}, {3/25, 61/100, 4.402757471083355}, {3/25, 31/50, 4.295425197276449}, {3/25, 63/100, 4.004344535309369}, {3/25, 16/25, 3.5620612727552277}, {3/25, 13/20, 3.1766630233691266}, {3/25, 33/50, 2.84620646236337}, {3/25, 67/100, 2.5586895165050585}, {3/25, 17/25, 2.3056099841021314}, {3/25, 69/100, 2.082337015961809}, {3/25, 7/10, 1.884919684204587}, {3/25, 71/100, 1.7099800097227584}, {3/25, 18/25, 1.5546237667709777}, {3/25, 73/100, 1.4163659822986017}, {3/25, 37/50, 1.293382523537952}, {3/25, 3/4, 1.1890916117942254}, {3/25, 19/25, 1.095252321771383}, {3/25, 77/100, 1.0106585088400935}, {3/25, 39/50, 0.934258987259465}, {3/25, 79/100, 0.8651358363919799}, {3/25, 4/5, 0.8024859665409895}, {3/25, 81/100, 0.745212946394223}, {3/25, 41/50, 0.6922878504529397}, {3/25, 83/100, 0.6441605700163076}, {3/25, 21/25, 0.6003244132362187}, {3/25, 17/20, 0.5603327692175103}, {3/25, 43/50, 0.5237912909177801}, {3/25, 87/100, 0.49035117649084314}, {3/25, 22/25, 0.4597033843455287}, {3/25, 89/100, 0.43157364330745396}, {3/25, 9/10, 0.40571814104518233}, {3/25, 91/100, 0.38191979210485466}, {3/25, 23/25, 0.3599850021071993}, {3/25, 93/100, 0.3397408574044566}, {3/25, 47/50, 0.32103268019022124}, {3/25, 19/20, 0.3043246465349904}, {3/25, 24/25, 0.28967082092332774}, {3/25, 97/100, 0.2760210626688673}, {3/25, 49/50, 0.2632900462387999}, {3/25, 99/100, 0.2502221678426527}, {3/25, 1, 0.23796357108040406}}
{{4/25, 0, Indeterminate}, {4/25, 1/100, 0.00009900061820566839}, {4/25, 1/50, 0.00025247964341796144}, {4/25, 3/100, 0.00042414087258147034}, {4/25, 1/25, 0.0006215924736701342}, {4/25, 1/20, 0.0008292495921645868}, {4/25, 3/50, 0.001052489939532798}, {4/25, 7/100, 0.001284935643246966}, {4/25, 2/25, 0.0015250811669947752}, {4/25, 9/100, 0.0017944836265747042}, {4/25, 1/10, 0.002083374718918821}, {4/25, 11/100, 0.002390818010811733}, {4/25, 3/25, 0.0027555652931409644}, {4/25, 13/100, 0.0031330859906623905}, {4/25, 7/50, 0.0036010922309808262}, {4/25, 3/20, 0.004104038225681843}, {4/25, 4/25, 0.004733722659030613}, {4/25, 17/100, 0.005451881563938391}, {4/25, 9/50, 0.006380888148245028}, {4/25, 19/100, 0.007427428754782223}, {4/25, 1/5, 0.008605477936250723}, {4/25, 21/100, 0.009974587093431004}, {4/25, 11/50, 0.011462577263348789}, {4/25, 23/100, 0.013736272598350197}, {4/25, 6/25, 0.01630999015068137}, {4/25, 1/4, 0.01922234218389956}, {4/25, 13/50, 0.02286216906292793}, {4/25, 27/100, 0.027143013297519687}, {4/25, 7/25, 0.033157662035022004}, {4/25, 29/100, 0.040168286976595496}, {4/25, 3/10, 0.048996078628540864}, {4/25, 31/100, 0.05932987874732353}, {4/25, 8/25, 0.07154672150496931}, {4/25, 33/100, 0.08852129770590703}, {4/25, 17/50, 0.1094426237584182}, {4/25, 7/20, 0.13428766238249093}, {4/25, 9/25, 0.1635808032291324}, {4/25, 37/100, 0.21631482645962158}, {4/25, 19/50, 0.2876146445901894}, {4/25, 39/100, 0.37601589075144415}, {4/25, 2/5, 0.4732637190677189}, {4/25, 41/100, 0.5908724502241639}, {4/25, 21/50, 0.731996780542399}, {4/25, 43/100, 0.9000794791872664}, {4/25, 11/25, 1.113298868745093}, {4/25, 9/20, 1.3686430395803486}, {4/25, 23/50, 1.628281849734641}, {4/25, 47/100, 1.9020030414197435}, {4/25, 12/25, 2.1889071135185527}, {4/25, 49/100, 2.4715038553378195}, {4/25, 1/2, 2.62626031824454}, {4/25, 51/100, 2.7862027506081906}, {4/25, 13/25, 2.8528161898145066}, {4/25, 53/100, 2.8972123506774303}, {4/25, 27/50, 2.930358879623728}, {4/25, 11/20, 2.9041440195752686}, {4/25, 14/25, 2.8517334538567973}, {4/25, 57/100, 2.77564098595801}, {4/25, 29/50, 2.440914665325412}, {4/25, 59/100, 2.15004569257338}, {4/25, 3/5, 1.9024353135098624}, {4/25, 61/100, 1.6914892140772386}, {4/25, 31/50, 1.5081896660228447}, {4/25, 63/100, 1.3484768978289468}, {4/25, 16/25, 1.208941073213994}, {4/25, 13/20, 1.0867109268268083}, {4/25, 33/50, 0.9793625383303795}, {4/25, 67/100, 0.8848444472396065}, {4/25, 17/25, 0.803865347324733}, {4/25, 69/100, 0.7337710283700156}, {4/25, 7/10, 0.6712722918869102}, {4/25, 71/100, 0.6154217562673652}, {4/25, 18/25, 0.5654035364990646}, {4/25, 73/100, 0.5205133616961195}, {4/25, 37/50, 0.4797700168850359}, {4/25, 3/4, 0.4425634080755776}, {4/25, 19/25, 0.40903219405934327}, {4/25, 77/100, 0.37875398657376536}, {4/25, 39/50, 0.3513608386941673}, {4/25, 79/100, 0.3265315525137304}, {4/25, 4/5, 0.30398515974739265}, {4/25, 81/100, 0.2834753845105563}, {4/25, 41/50, 0.26478593030203273}, {4/25, 83/100, 0.2477264600934608}, {4/25, 21/25, 0.2321291605025641}, {4/25, 17/20, 0.2178457991976959}, {4/25, 43/50, 0.20474519966748794}, {4/25, 87/100, 0.1934677822608318}, {4/25, 22/25, 0.18332943165127968}, {4/25, 89/100, 0.17394533140685622}, {4/25, 9/10, 0.16473625578342438}, {4/25, 91/100, 0.15582169499883838}, {4/25, 23/25, 0.14757945240228085}, {4/25, 93/100, 0.13994711024469644}, {4/25, 47/50, 0.1328690216663148}, {4/25, 19/20, 0.1262954785623593}, {4/25, 24/25, 0.12018199294758543}, {4/25, 97/100, 0.1144886748924265}, {4/25, 49/50, 0.10917969283308371}, {4/25, 99/100, 0.10423283191009743}, {4/25, 1, 0.09961158861773774}}
{{1/5, 0, Indeterminate}, {1/5, 1/100, 0.00007874808104437028}, {1/5, 1/50, 0.00020336726518458957}, {1/5, 3/100, 0.00034467998878138286}, {1/5, 1/25, 0.0005040811972562622}, {1/5, 1/20, 0.0006717183660215344}, {1/5, 3/50, 0.0008495230793396496}, {1/5, 7/100, 0.001036396490479562}, {1/5, 2/25, 0.0012400312405426298}, {1/5, 9/100, 0.0014619095649141243}, {1/5, 1/10, 0.0016998919205642074}, {1/5, 11/100, 0.0019844520359251173}, {1/5, 3/25, 0.0022876476234922716}, {1/5, 13/100, 0.002655959857466295}, {1/5, 7/50, 0.0030794531380850657}, {1/5, 3/20, 0.003581248734031382}, {1/5, 4/25, 0.004233272235873035}, {1/5, 17/100, 0.0050047321702417396}, {1/5, 9/50, 0.005876584138834075}, {1/5, 19/100, 0.006918262601065846}, {1/5, 1/5, 0.008061360104656861}, {1/5, 21/100, 0.009791838922513224}, {1/5, 11/50, 0.011805055515742333}, {1/5, 23/100, 0.014161245216916552}, {1/5, 6/25, 0.017075615110877698}, {1/5, 1/4, 0.020888966326193883}, {1/5, 13/50, 0.025889308251887982}, {1/5, 27/100, 0.032057861388131645}, {1/5, 7/25, 0.0396337261765151}, {1/5, 29/100, 0.048574241290485945}, {1/5, 3/10, 0.06108489518446317}, {1/5, 31/100, 0.07708170417256077}, {1/5, 8/25, 0.0963865538487285}, {1/5, 33/100, 0.11995892479965693}, {1/5, 17/50, 0.16525076564745494}, {1/5, 7/20, 0.22492750179101154}, {1/5, 9/25, 0.2954291101547412}, {1/5, 37/100, 0.37823615973692304}, {1/5, 19/50, 0.479678241826718}, {1/5, 39/100, 0.6028198170913596}, {1/5, 2/5, 0.7593718058950258}, {1/5, 41/100, 0.9526136557177656}, {1/5, 21/50, 1.1525310506308792}, {1/5, 43/100, 1.3652457503158966}, {1/5, 11/25, 1.5870468578983066}, {1/5, 9/20, 1.7695041978578392}, {1/5, 23/50, 1.8892546533375494}, {1/5, 47/100, 1.9841224473131025}, {1/5, 12/25, 2.017385853683326}, {1/5, 49/100, 2.0507227338157845}, {1/5, 1/2, 2.0352818582286925}, {1/5, 51/100, 1.999071130113274}, {1/5, 13/25, 1.9392354515485564}, {1/5, 53/100, 1.6814405891145674}, {1/5, 27/50, 1.463301919576899}, {1/5, 11/20, 1.281350781670716}, {1/5, 14/25, 1.1272694182610934}, {1/5, 57/100, 0.9950668742744144}, {1/5, 29/50, 0.8812649068297048}, {1/5, 59/100, 0.7829878054537958}, {1/5, 3/5, 0.697850704639528}, {1/5, 61/100, 0.623869747658674}, {1/5, 31/50, 0.5610430021415114}, {1/5, 63/100, 0.5075049209155552}, {1/5, 16/25, 0.4602979678977085}, {1/5, 13/20, 0.41856192616214294}, {1/5, 33/50, 0.3815664604319548}, {1/5, 67/100, 0.3486897790652778}, {1/5, 17/25, 0.31880725174069807}, {1/5, 69/100, 0.2920919126250304}, {1/5, 7/10, 0.26822826959759843}, {1/5, 71/100, 0.24686237545920459}, {1/5, 18/25, 0.22768952717347568}, {1/5, 73/100, 0.21044675869981083}, {1/5, 37/50, 0.19490656838170278}, {1/5, 3/4, 0.180871664418845}, {1/5, 19/25, 0.16817055205294215}, {1/5, 77/100, 0.15665381840936576}, {1/5, 39/50, 0.1461909970359551}, {1/5, 79/100, 0.1369248790464875}, {1/5, 4/5, 0.12898172383033324}, {1/5, 81/100, 0.12168914395212321}, {1/5, 41/50, 0.11468363484666816}, {1/5, 83/100, 0.10786280362506273}, {1/5, 21/25, 0.10160507361350586}, {1/5, 17/20, 0.095853350094932}, {1/5, 43/50, 0.0905572900588254}, {1/5, 87/100, 0.08567239906848133}, {1/5, 22/25, 0.08115926200903267}, {1/5, 89/100, 0.07698288604379906}, {1/5, 9/10, 0.07311608914416128}, {1/5, 91/100, 0.06953307283824033}, {1/5, 23/25, 0.0662019526904859}, {1/5, 93/100, 0.06310067262208903}, {1/5, 47/50, 0.06020944981128694}, {1/5, 19/20, 0.0575105078452659}, {1/5, 24/25, 0.05498784477615788}, {1/5, 97/100, 0.05269175989788944}, {1/5, 49/50, 0.05085801379520698}, {1/5, 99/100, 0.04912508106715748}, {1/5, 1, 0.04748585008174884}}
{{6/25, 0, Indeterminate}, {6/25, 1/100, 0.00006714520658158564}, {6/25, 1/50, 0.00017681741587740593}, {6/25, 3/100, 0.00030120225578652074}, {6/25, 1/25, 0.0004386871319402167}, {6/25, 1/20, 0.000585328369747774}, {6/25, 3/50, 0.0007400368532846149}, {6/25, 7/100, 0.0009047928570035999}, {6/25, 2/25, 0.0010872812088863002}, {6/25, 9/100, 0.0012863978963887437}, {6/25, 1/10, 0.0015216586450463375}, {6/25, 11/100, 0.0017789020098767595}, {6/25, 3/25, 0.00209015735244694}, {6/25, 13/100, 0.0024641967174102233}, {6/25, 7/50, 0.0029026441137942685}, {6/25, 3/20, 0.003505596012879445}, {6/25, 4/25, 0.00419795504952468}, {6/25, 17/100, 0.005010058203992664}, {6/25, 9/50, 0.005941339941663926}, {6/25, 19/100, 0.007263099296044778}, {6/25, 1/5, 0.00892308136280287}, {6/25, 21/100, 0.01088989559518127}, {6/25, 11/50, 0.013351739185870879}, {6/25, 23/100, 0.016747182267897672}, {6/25, 6/25, 0.021116649182182923}, {6/25, 1/4, 0.026736608688782266}, {6/25, 13/50, 0.033568610472963736}, {6/25, 27/100, 0.0423970227425732}, {6/25, 7/25, 0.05485715738633902}, {6/25, 29/100, 0.0702264522242069}, {6/25, 3/10, 0.08895933900872549}, {6/25, 31/100, 0.12538182925172128}, {6/25, 8/25, 0.17563534547911175}, {6/25, 33/100, 0.2351793354279009}, {6/25, 17/50, 0.3074571828574889}, {6/25, 7/20, 0.3974432614292588}, {6/25, 9/25, 0.5096871125938544}, {6/25, 37/100, 0.6562809258471664}, {6/25, 19/50, 0.8248190861744737}, {6/25, 39/100, 0.9946535592121407}, {6/25, 2/5, 1.1777292158097221}, {6/25, 41/100, 1.336161437216999}, {6/25, 21/50, 1.4349918960922317}, {6/25, 43/100, 1.5050890827969226}, {6/25, 11/25, 1.5320514796349836}, {6/25, 9/20, 1.549202846198866}, {6/25, 23/50, 1.5314493593573641}, {6/25, 47/100, 1.4858908539331057}, {6/25, 12/25, 1.337758297542409}, {6/25, 49/100, 1.1467715408554005}, {6/25, 1/2, 0.989241806858778}, {6/25, 51/100, 0.858853808868526}, {6/25, 13/25, 0.7486912817759076}, {6/25, 53/100, 0.6552493998194527}, {6/25, 27/50, 0.5756840169532998}, {6/25, 11/20, 0.5076785737954318}, {6/25, 14/25, 0.4493392761163278}, {6/25, 57/100, 0.4014834567934778}, {6/25, 29/50, 0.36012680159810356}, {6/25, 59/100, 0.3240483631760498}, {6/25, 3/5, 0.2924746024010234}, {6/25, 61/100, 0.26475788840546505}, {6/25, 31/50, 0.2399166559785607}, {6/25, 63/100, 0.2179091248964947}, {6/25, 16/25, 0.1984651218957404}, {6/25, 13/20, 0.18123809233468344}, {6/25, 33/50, 0.16593391687053408}, {6/25, 67/100, 0.15230222931614096}, {6/25, 17/25, 0.14012928356850468}, {6/25, 69/100, 0.12923207518671972}, {6/25, 7/10, 0.11945348227216267}, {6/25, 71/100, 0.11065823695818415}, {6/25, 18/25, 0.10289001611160796}, {6/25, 73/100, 0.09633521707300452}, {6/25, 37/50, 0.09036744739356452}, {6/25, 3/4, 0.08457980181305251}, {6/25, 19/25, 0.07909679352408423}, {6/25, 77/100, 0.0741057528515764}, {6/25, 39/50, 0.06955256515024548}, {6/25, 79/100, 0.06539004724687789}, {6/25, 4/5, 0.06157694455895084}, {6/25, 81/100, 0.05807708881191578}, {6/25, 41/50, 0.054860939273679736}, {6/25, 83/100, 0.051904095313559814}, {6/25, 21/25, 0.04917488341678213}, {6/25, 17/20, 0.04665152839517629}, {6/25, 43/50, 0.04431470245982757}, {6/25, 87/100, 0.042147212430562506}, {6/25, 22/25, 0.04013373142683508}, {6/25, 89/100, 0.03847770278407097}, {6/25, 9/10, 0.03702260792791203}, {6/25, 91/100, 0.03565422409810083}, {6/25, 23/25, 0.03436592966493823}, {6/25, 93/100, 0.03315170895408196}, {6/25, 47/50, 0.03200608829625513}, {6/25, 19/20, 0.03092407966870117}, {6/25, 24/25, 0.029901130932315032}, {6/25, 97/100, 0.028933081810943517}, {6/25, 49/50, 0.028016124879851518}, {6/25, 99/100, 0.027146770932524808}, {6/25, 1, 0.026321818181708322}}
{{7/25, 0, Indeterminate}, {7/25, 1/100, 0.000060431515854688404}, {7/25, 1/50, 0.00016204692503945844}, {7/25, 3/100, 0.0002778662574490853}, {7/25, 1/25, 0.00040345663954614885}, {7/25, 1/20, 0.0005376470623610867}, {7/25, 3/50, 0.0006787604657260032}, {7/25, 7/100, 0.0008364239419501703}, {7/25, 2/25, 0.0010105996330719291}, {7/25, 9/100, 0.0012126947618915829}, {7/25, 1/10, 0.0014384492272825592}, {7/25, 11/100, 0.0017150306710720358}, {7/25, 3/25, 0.002055181802766785}, {7/25, 13/100, 0.0024760025092638053}, {7/25, 7/50, 0.003030852436109766}, {7/25, 3/20, 0.0036756809881996486}, {7/25, 4/25, 0.004459761157638168}, {7/25, 17/100, 0.005442139390526238}, {7/25, 9/50, 0.0068472528885829}, {7/25, 19/100, 0.008500872433740774}, {7/25, 1/5, 0.010639503449475986}, {7/25, 21/100, 0.013608804157954185}, {7/25, 11/50, 0.017520483350026265}, {7/25, 23/100, 0.02268919159923487}, {7/25, 6/25, 0.02901425303710337}, {7/25, 1/4, 0.03802795057679641}, {7/25, 13/50, 0.050152822109799}, {7/25, 27/100, 0.06529054133414135}, {7/25, 7/25, 0.09094521085835221}, {7/25, 29/100, 0.13205567788948283}, {7/25, 3/10, 0.1835751915160042}, {7/25, 31/100, 0.2463329915538844}, {7/25, 8/25, 0.3260972168881421}, {7/25, 33/100, 0.4287266393985969}, {7/25, 17/50, 0.5638470332330605}, {7/25, 7/20, 0.7100757282391807}, {7/25, 9/25, 0.865725076330299}, {7/25, 37/100, 1.0330726358359061}, {7/25, 19/50, 1.1218358116107074}, {7/25, 39/100, 1.1990282779452617}, {7/25, 2/5, 1.2221241562120662}, {7/25, 41/100, 1.2389864142700864}, {7/25, 21/50, 1.2228975191376568}, {7/25, 43/100, 1.1808563857681642}, {7/25, 11/25, 1.0279608703756367}, {7/25, 9/20, 0.8690721580288812}, {7/25, 23/50, 0.7413228499487612}, {7/25, 47/100, 0.6360246788930062}, {7/25, 12/25, 0.5483240789829064}, {7/25, 49/100, 0.4749369743577869}, {7/25, 1/2, 0.4132458149237415}, {7/25, 51/100, 0.36115501560321395}, {7/25, 13/25, 0.3188975544519899}, {7/25, 53/100, 0.2830223340632615}, {7/25, 27/50, 0.2521329175172251}, {7/25, 11/20, 0.2254351712291621}, {7/25, 14/25, 0.20218874360142378}, {7/25, 57/100, 0.18157262790591372}, {7/25, 29/50, 0.16360778674831275}, {7/25, 59/100, 0.14789991162712918}, {7/25, 3/5, 0.13412015158317778}, {7/25, 61/100, 0.12199324804473391}, {7/25, 31/50, 0.11128798284596099}, {7/25, 63/100, 0.10180945981654035}, {7/25, 16/25, 0.09339284516316805}, {7/25, 13/20, 0.08589827271047683}, {7/25, 33/50, 0.07951981640429048}, {7/25, 67/100, 0.07402354975951846}, {7/25, 17/25, 0.06898577104445225}, {7/25, 69/100, 0.0640261743849051}, {7/25, 7/10, 0.05955716223635163}, {7/25, 71/100, 0.055519439887585106}, {7/25, 18/25, 0.05186203686796485}, {7/25, 73/100, 0.0485409897520179}, {7/25, 37/50, 0.04551825521164064}, {7/25, 3/4, 0.04276418136455375}, {7/25, 19/25, 0.04025002476876573}, {7/25, 77/100, 0.037946330565020385}, {7/25, 39/50, 0.03583124816720875}, {7/25, 79/100, 0.0338855882245708}, {7/25, 4/5, 0.032092454578374924}, {7/25, 81/100, 0.030562935028203474}, {7/25, 41/50, 0.029286346223994314}, {7/25, 83/100, 0.02809326619462457}, {7/25, 21/25, 0.02697671184238296}, {7/25, 17/20, 0.025930398473068023}, {7/25, 43/50, 0.024948659374168104}, {7/25, 87/100, 0.024026375794597227}, {7/25, 22/25, 0.023158915841133543}, {7/25, 89/100, 0.022342081037632244}, {7/25, 9/10, 0.021572059485264073}, {7/25, 91/100, 0.020845384722453723}, {7/25, 23/25, 0.02017086119459657}, {7/25, 93/100, 0.01959148496038087}, {7/25, 47/50, 0.01904121668862843}, {7/25, 19/20, 0.018518138758629867}, {7/25, 24/25, 0.018020487326599523}, {7/25, 97/100, 0.01754663794755431}, {7/25, 49/50, 0.017095092722000514}, {7/25, 99/100, 0.01666446878752577}, {7/25, 1, 0.016253487998659822}}
{{8/25, 0, Indeterminate}, {8/25, 1/100, 0.000058698865170006904}, {8/25, 1/50, 0.00015913502826107867}, {8/25, 3/100, 0.00027531013776133903}, {8/25, 1/25, 0.00039894133080122006}, {8/25, 1/20, 0.0005310028755536237}, {8/25, 3/50, 0.0006740186022320383}, {8/25, 7/100, 0.0008347083251089835}, {8/25, 2/25, 0.001018661544300104}, {8/25, 9/100, 0.001227386181865977}, {8/25, 1/10, 0.00149028378599362}, {8/25, 11/100, 0.0018150174613835908}, {8/25, 3/25, 0.002233549356823472}, {8/25, 13/100, 0.0027807458270483034}, {8/25, 7/50, 0.0034347914868937107}, {8/25, 3/20, 0.0042146811374861705}, {8/25, 4/25, 0.005378074119254301}, {8/25, 17/100, 0.0068430220260192924}, {8/25, 9/50, 0.008730372112946878}, {8/25, 19/100, 0.011319029321741444}, {8/25, 1/5, 0.014950700016794428}, {8/25, 21/100, 0.01981771343768292}, {8/25, 11/50, 0.025909525542403614}, {8/25, 23/100, 0.035058501498646026}, {8/25, 6/25, 0.047276891884337174}, {8/25, 1/4, 0.0627839339587387}, {8/25, 13/50, 0.09532401676191586}, {8/25, 27/100, 0.14078722923265338}, {8/25, 7/25, 0.19528820807023767}, {8/25, 29/100, 0.2664467202918695}, {8/25, 3/10, 0.35932034161179677}, {8/25, 31/100, 0.48536923197180115}, {8/25, 8/25, 0.6235209084417194}, {8/25, 33/100, 0.7713914863300583}, {8/25, 17/50, 0.913610491657655}, {8/25, 7/20, 0.9945330185063388}, {8/25, 9/25, 1.0415495723346908}, {8/25, 37/100, 1.0628693770490103}, {8/25, 19/50, 1.0562165484178434}, {8/25, 39/100, 1.0240343641467844}, {8/25, 2/5, 0.904794363143239}, {8/25, 41/100, 0.751913675686848}, {8/25, 21/50, 0.6312825597283889}, {8/25, 43/100, 0.5337258246941753}, {8/25, 11/25, 0.4538634651690308}, {8/25, 9/20, 0.3881179232546968}, {8/25, 23/50, 0.3336972503404152}, {8/25, 47/100, 0.2891906691412736}, {8/25, 12/25, 0.2531690699574234}, {8/25, 49/100, 0.22265666655079647}, {8/25, 1/2, 0.19669115821216784}, {8/25, 51/100, 0.1744574383569929}, {8/25, 13/25, 0.1549747650477218}, {8/25, 53/100, 0.13822583683189207}, {8/25, 27/50, 0.12376807129686505}, {8/25, 11/20, 0.11123871637077909}, {8/25, 14/25, 0.1003391517421017}, {8/25, 57/100, 0.09082250617316368}, {8/25, 29/50, 0.08248384668143874}, {8/25, 59/100, 0.07515237137994511}, {8/25, 3/5, 0.06885323665438546}, {8/25, 61/100, 0.06360553513811026}, {8/25, 31/50, 0.05886032088105808}, {8/25, 63/100, 0.05422316459027291}, {8/25, 16/25, 0.05008653818342098}, {8/25, 13/20, 0.046384596410015244}, {8/25, 33/50, 0.04306153397669508}, {8/25, 67/100, 0.040069863218839784}, {8/25, 17/25, 0.037369067247131946}, {8/25, 69/100, 0.03493095179741338}, {8/25, 7/10, 0.03271790385623823}, {8/25, 71/100, 0.030704240290716292}, {8/25, 18/25, 0.028867707326050252}, {8/25, 73/100, 0.027188961695136075}, {8/25, 37/50, 0.025789826690636095}, {8/25, 3/4, 0.024609652432076214}, {8/25, 19/25, 0.02351366731667142}, {8/25, 77/100, 0.02249421012171911}, {8/25, 39/50, 0.021544452043236198}, {8/25, 79/100, 0.020658292717097553}, {8/25, 4/5, 0.019830270808607206}, {8/25, 81/100, 0.019055486920470238}, {8/25, 41/50, 0.018329536947247753}, {8/25, 83/100, 0.017648454314066572}, {8/25, 21/25, 0.01702517609768918}, {8/25, 17/20, 0.01648739489691294}, {8/25, 43/50, 0.01597913980668085}, {8/25, 87/100, 0.015498289148403635}, {8/25, 22/25, 0.015042906523137526}, {8/25, 89/100, 0.014611221972906789}, {8/25, 9/10, 0.0142016153118545}, {8/25, 91/100, 0.01381260134949839}, {8/25, 23/25, 0.01344281676731189}, {8/25, 93/100, 0.013091008442874382}, {8/25, 47/50, 0.012756023043913479}, {8/25, 19/20, 0.012521046783855462}, {8/25, 24/25, 0.012319246991215926}, {8/25, 97/100, 0.012125326113963907}, {8/25, 49/50, 0.011938873630386192}, {8/25, 99/100, 0.01175950578371469}, {8/25, 1, 0.011586863508554672}}
{{9/25, 0, Indeterminate}, {9/25, 1/100, 0.00005904972092449141}, {9/25, 1/50, 0.00016413647750915868}, {9/25, 3/100, 0.00028308393419695943}, {9/25, 1/25, 0.00041031699323608445}, {9/25, 1/20, 0.0005455896498823478}, {9/25, 3/50, 0.0006982712879067724}, {9/25, 7/100, 0.0008704875788447566}, {9/25, 2/25, 0.0010761778661815744}, {9/25, 9/100, 0.0013270277126286832}, {9/25, 1/10, 0.0016430689790116674}, {9/25, 11/100, 0.0020629526266327234}, {9/25, 3/25, 0.0026179272772366524}, {9/25, 13/100, 0.0032969766322148227}, {9/25, 7/50, 0.00413776433117744}, {9/25, 3/20, 0.005453634034093249}, {9/25, 4/25, 0.007085377914584644}, {9/25, 17/100, 0.009250275656335075}, {9/25, 9/50, 0.012617894627591822}, {9/25, 19/100, 0.017145697693598513}, {9/25, 1/5, 0.023033937410088776}, {9/25, 21/100, 0.03198172875964733}, {9/25, 11/50, 0.04430715457245319}, {9/25, 23/100, 0.06224514217207272}, {9/25, 6/25, 0.09785046956814429}, {9/25, 1/4, 0.1457585990264576}, {9/25, 13/50, 0.20679679699795026}, {9/25, 27/100, 0.2877853133985852}, {9/25, 7/25, 0.4005851953308005}, {9/25, 29/100, 0.5367225063367133}, {9/25, 3/10, 0.6803353798268462}, {9/25, 31/100, 0.821585497925656}, {9/25, 8/25, 0.9011259218571804}, {9/25, 33/100, 0.939961625345745}, {9/25, 17/50, 0.9594631531199044}, {9/25, 7/20, 0.943550424416791}, {9/25, 9/25, 0.8978188990638759}, {9/25, 37/100, 0.7301034882610384}, {9/25, 19/50, 0.5996552348931972}, {9/25, 39/100, 0.49769231902623884}, {9/25, 2/5, 0.4159747792002925}, {9/25, 41/100, 0.3500361756820801}, {9/25, 21/50, 0.29647757099463967}, {9/25, 43/100, 0.2536759432866405}, {9/25, 11/25, 0.2193741028626888}, {9/25, 9/20, 0.19075450488922763}, {9/25, 23/50, 0.16674396494561594}, {9/25, 47/100, 0.14624066562821575}, {9/25, 12/25, 0.1287167895925783}, {9/25, 49/100, 0.11383260511683088}, {9/25, 1/2, 0.10112958045354468}, {9/25, 51/100, 0.0902378718203795}, {9/25, 13/25, 0.0808576325281652}, {9/25, 53/100, 0.07274455098596241}, {9/25, 27/50, 0.06569860157957703}, {9/25, 11/20, 0.05984346264248236}, {9/25, 14/25, 0.05489969618213191}, {9/25, 57/100, 0.05027316438280439}, {9/25, 29/50, 0.04600668022604006}, {9/25, 59/100, 0.04223547436759066}, {9/25, 3/5, 0.03888957580253945}, {9/25, 61/100, 0.03591045562630036}, {9/25, 31/50, 0.03324892469058934}, {9/25, 63/100, 0.030869865102988028}, {9/25, 16/25, 0.02873062990293501}, {9/25, 13/20, 0.026801354355509704}, {9/25, 33/50, 0.02505657052503069}, {9/25, 67/100, 0.02347548257567885}, {9/25, 17/25, 0.022277559195648323}, {9/25, 69/100, 0.021174115440469727}, {9/25, 7/10, 0.02015567809276195}, {9/25, 71/100, 0.01921390507648414}, {9/25, 18/25, 0.018341430525093266}, {9/25, 73/100, 0.01753173360651936}, {9/25, 37/50, 0.01677902709644752}, {9/25, 3/4, 0.016078162426159098}, {9/25, 19/25, 0.015424548521081985}, {9/25, 77/100, 0.014853595322159402}, {9/25, 39/50, 0.014341961212451576}, {9/25, 79/100, 0.013860826941873716}, {9/25, 4/5, 0.013407816607258784}, {9/25, 81/100, 0.012980778917406437}, {9/25, 41/50, 0.0125777625002953}, {9/25, 83/100, 0.012196994281837643}, {9/25, 21/25, 0.011836860512070406}, {9/25, 17/20, 0.011495890078751445}, {9/25, 43/50, 0.0111800335787474}, {9/25, 87/100, 0.010976821972862658}, {9/25, 22/25, 0.010782374133414978}, {9/25, 89/100, 0.01059618583880148}, {9/25, 9/10, 0.010417789091632516}, {9/25, 91/100, 0.010246749031683025}, {9/25, 23/25, 0.010082659391918736}, {9/25, 93/100, 0.00992514115257179}, {9/25, 47/50, 0.009773847530848513}, {9/25, 19/20, 0.009628450900418634}, {9/25, 24/25, 0.009488645263265033}, {9/25, 97/100, 0.009355053877020746}, {9/25, 49/50, 0.009226938019487409}, {9/25, 99/100, 0.009103548821237178}, {9/25, 1, 0.00898465487450381}}
{{2/5, 0, Indeterminate}, {2/5, 1/100, 0.00006075049540265462}, {2/5, 1/50, 0.00017372990965999218}, {2/5, 3/100, 0.0002999419387761086}, {2/5, 1/25, 0.00043556379321747264}, {2/5, 1/20, 0.0005824584455399532}, {2/5, 3/50, 0.0007499376668526534}, {2/5, 7/100, 0.000949603136581607}, {2/5, 2/25, 0.0011917707384286181}, {2/5, 9/100, 0.0015016375287369235}, {2/5, 1/10, 0.0019220285046904165}, {2/5, 11/100, 0.002493672022324623}, {2/5, 3/25, 0.00320691462538797}, {2/5, 13/100, 0.004172485681145412}, {2/5, 7/50, 0.005600456318351901}, {2/5, 3/20, 0.007482128044625338}, {2/5, 4/25, 0.010277202866022723}, {2/5, 17/100, 0.014356160899422196}, {2/5, 9/50, 0.0199553282769547}, {2/5, 19/100, 0.02824240468482231}, {2/5, 1/5, 0.04045215042293553}, {2/5, 21/100, 0.05878549027649032}, {2/5, 11/50, 0.09628089379329274}, {2/5, 23/100, 0.14690690659166508}, {2/5, 6/25, 0.21421472259280308}, {2/5, 1/4, 0.3069102568419348}, {2/5, 13/50, 0.43879311726392756}, {2/5, 27/100, 0.5784170613747084}, {2/5, 7/25, 0.7333926267989284}, {2/5, 29/100, 0.8218084051120412}, {2/5, 3/10, 0.8706368737071969}, {2/5, 31/100, 0.8904415109155339}, {2/5, 8/25, 0.8719848844721578}, {2/5, 33/100, 0.8007611256411473}, {2/5, 17/50, 0.63925913568753}, {2/5, 7/20, 0.517242266092512}, {2/5, 9/25, 0.4228348647272434}, {2/5, 37/100, 0.3485401292570248}, {2/5, 19/50, 0.28960033264659363}, {2/5, 39/100, 0.2429168536657534}, {2/5, 2/5, 0.2068113871210085}, {2/5, 41/100, 0.17724600283399974}, {2/5, 21/50, 0.1528743614821876}, {2/5, 43/100, 0.1323668957204071}, {2/5, 11/25, 0.11515079741660122}, {2/5, 9/20, 0.10074278458348221}, {2/5, 23/50, 0.08861565083439256}, {2/5, 47/100, 0.07835223199026568}, {2/5, 12/25, 0.06962041237644757}, {2/5, 49/100, 0.06215421855120004}, {2/5, 1/2, 0.0559251758151926}, {2/5, 51/100, 0.05083722366210092}, {2/5, 13/25, 0.04615223383453199}, {2/5, 53/100, 0.04186965040950227}, {2/5, 27/50, 0.03812828756738107}, {2/5, 11/20, 0.034845134975564435}, {2/5, 14/25, 0.0319518856462208}, {2/5, 57/100, 0.029395056287294982}, {2/5, 29/50, 0.027127430261136447}, {2/5, 59/100, 0.025105743598357697}, {2/5, 3/5, 0.023297157823399084}, {2/5, 61/100, 0.021673947104474907}, {2/5, 31/50, 0.02043007808345743}, {2/5, 63/100, 0.01931784741002771}, {2/5, 16/25, 0.018299252772475863}, {2/5, 13/20, 0.017364278197909987}, {2/5, 33/50, 0.016504182626059728}, {2/5, 67/100, 0.015711313907668247}, {2/5, 17/25, 0.014978953156424417}, {2/5, 69/100, 0.014301184008411155}, {2/5, 7/10, 0.013694651480632833}, {2/5, 71/100, 0.013171655899954738}, {2/5, 18/25, 0.012682925766905743}, {2/5, 73/100, 0.01222553506159066}, {2/5, 37/50, 0.011796860336266443}, {2/5, 3/4, 0.011394544397985361}, {2/5, 19/25, 0.011016464915439984}, {2/5, 77/100, 0.010660707209991498}, {2/5, 39/50, 0.010325540612405785}, {2/5, 79/100, 0.01007536979230708}, {2/5, 4/5, 0.009875537761078428}, {2/5, 81/100, 0.009685040432666787}, {2/5, 41/50, 0.00950329641554355}, {2/5, 83/100, 0.009329769478395877}, {2/5, 21/25, 0.009163964393580783}, {2/5, 17/20, 0.009005423219594577}, {2/5, 43/50, 0.00885372197050988}, {2/5, 87/100, 0.008708467627147668}, {2/5, 22/25, 0.008569475404527441}, {2/5, 89/100, 0.008437418924988635}, {2/5, 9/10, 0.008310722726448823}, {2/5, 91/100, 0.008189097826790628}, {2/5, 23/25, 0.008072274821075651}, {2/5, 93/100, 0.007960002301410767}, {2/5, 47/50, 0.007852045423809368}, {2/5, 19/20, 0.00774818460664342}, {2/5, 24/25, 0.007648214347068617}, {2/5, 97/100, 0.007578292874898122}, {2/5, 49/50, 0.007518746746854296}, {2/5, 99/100, 0.00746132951237263}, {2/5, 1, 0.007405949140874393}}
{{11/25, 0, Indeterminate}, {11/25, 1/100, 0.00006462255987969852}, {11/25, 1/50, 0.00019117989901878954}, {11/25, 3/100, 0.00033213635001496544}, {11/25, 1/25, 0.0004817839727936415}, {11/25, 1/20, 0.0006494157948182073}, {11/25, 3/50, 0.0008466608097502101}, {11/25, 7/100, 0.001086150194416186}, {11/25, 2/25, 0.0013958180179188956}, {11/25, 9/100, 0.0018209030948419498}, {11/25, 1/10, 0.0024255989587198858}, {11/25, 11/100, 0.0031926110013488786}, {11/25, 3/25, 0.004291460606097414}, {11/25, 13/100, 0.005886157311844984}, {11/25, 7/50, 0.008090739468427968}, {11/25, 3/20, 0.011665706349927215}, {11/25, 4/25, 0.016829249868821852}, {11/25, 17/100, 0.02413623135413268}, {11/25, 9/50, 0.036001363283167206}, {11/25, 19/100, 0.05265926668064082}, {11/25, 1/5, 0.09075135042226362}, {11/25, 21/100, 0.1445960214399905}, {11/25, 11/50, 0.2181146124410739}, {11/25, 23/100, 0.3236252309119791}, {11/25, 6/25, 0.46832452064462143}, {11/25, 1/4, 0.6223627191691514}, {11/25, 13/50, 0.7598841524924197}, {11/25, 27/100, 0.8375566268633082}, {11/25, 7/25, 0.8588788471262994}, {11/25, 29/100, 0.8507594947334848}, {11/25, 3/10, 0.7954491495423098}, {11/25, 31/100, 0.6206824888615572}, {11/25, 8/25, 0.49203852434471956}, {11/25, 33/100, 0.3947835836791494}, {11/25, 17/50, 0.31990853353748666}, {11/25, 7/20, 0.26170580181353664}, {11/25, 9/25, 0.2174042958076661}, {11/25, 37/100, 0.18285457049684206}, {11/25, 19/50, 0.1549980871801036}, {11/25, 39/100, 0.13217915855685494}, {11/25, 2/5, 0.11326426882448579}, {11/25, 41/100, 0.09772412624828923}, {11/25, 21/50, 0.08486800123911149}, {11/25, 43/100, 0.0741619224769122}, {11/25, 11/25, 0.0651900499831802}, {11/25, 9/20, 0.057626235621408964}, {11/25, 23/50, 0.05159356613904785}, {11/25, 47/100, 0.04651975036558433}, {11/25, 12/25, 0.04171627989693765}, {11/25, 49/100, 0.03758321274296056}, {11/25, 1/2, 0.03400748867444488}, {11/25, 51/100, 0.030897992206780023}, {11/25, 13/25, 0.028183814815726297}, {11/25, 53/100, 0.025804642238632457}, {11/25, 27/50, 0.0237065273304952}, {11/25, 11/20, 0.02184870834970141}, {11/25, 14/25, 0.020270731563076214}, {11/25, 57/100, 0.019035630321150732}, {11/25, 29/50, 0.01791577193658168}, {11/25, 59/100, 0.016897548683359916}, {11/25, 3/5, 0.015969258955947006}, {11/25, 61/100, 0.015120802029564284}, {11/25, 31/50, 0.0143434273713628}, {11/25, 63/100, 0.013629527805796578}, {11/25, 16/25, 0.013003981300726981}, {11/25, 13/20, 0.012459976078314556}, {11/25, 33/50, 0.011954785302892299}, {11/25, 67/100, 0.011484806957373323}, {11/25, 17/25, 0.01104684308604547}, {11/25, 69/100, 0.010638047266449426}, {11/25, 7/10, 0.010255879783915373}, {11/25, 71/100, 0.009898069258544917}, {11/25, 18/25, 0.009620259986727426}, {11/25, 73/100, 0.00940849288298868}, {11/25, 37/50, 0.009207548049008083}, {11/25, 3/4, 0.009016688566533072}, {11/25, 19/25, 0.00883523998351709}, {11/25, 77/100, 0.008662584049814575}, {11/25, 39/50, 0.008498153172734791}, {11/25, 79/100, 0.00834142549972778}, {11/25, 4/5, 0.008191920548646543}, {11/25, 81/100, 0.00805043536246962}, {11/25, 41/50, 0.007915450596608536}, {11/25, 83/100, 0.007786384942223684}, {11/25, 21/25, 0.00766289373021679}, {11/25, 17/20, 0.007544657484938022}, {11/25, 43/50, 0.007431379732350607}, {11/25, 87/100, 0.007322785027772878}, {11/25, 22/25, 0.007227093420304753}, {11/25, 89/100, 0.007162297658914227}, {11/25, 9/10, 0.0071000261819797955}, {11/25, 91/100, 0.0070401588318630215}, {11/25, 23/25, 0.006982582771713475}, {11/25, 93/100, 0.0069271919480083256}, {11/25, 47/50, 0.006873886598955422}, {11/25, 19/20, 0.006822572804324402}, {11/25, 24/25, 0.006773162072743452}, {11/25, 97/100, 0.006725570962923045}, {11/25, 49/50, 0.006687041936614886}, {11/25, 99/100, 0.006671573333866016}, {11/25, 1, 0.006656981102654392}}
{{12/25, 0, Indeterminate}, {12/25, 1/100, 0.00007047967781288869}, {12/25, 1/50, 0.00021809210193006362}, {12/25, 3/100, 0.00038023131155756645}, {12/25, 1/25, 0.0005542321417514936}, {12/25, 1/20, 0.0007551347309135835}, {12/25, 3/50, 0.0009991965382816078}, {12/25, 7/100, 0.0013099167768664982}, {12/25, 2/25, 0.0017333258657420078}, {12/25, 9/100, 0.0023824354959958503}, {12/25, 1/10, 0.003220320283484836}, {12/25, 11/100, 0.004456345187879664}, {12/25, 3/25, 0.006289895631356325}, {12/25, 13/100, 0.00899808581986789}, {12/25, 7/50, 0.013456352522163238}, {12/25, 3/20, 0.02000284862599818}, {12/25, 4/25, 0.03050835659216046}, {12/25, 17/100, 0.04650229391336276}, {12/25, 9/50, 0.07992290615076257}, {12/25, 19/100, 0.13628011565775383}, {12/25, 1/5, 0.21454814083648246}, {12/25, 21/100, 0.3305969393107659}, {12/25, 11/50, 0.49079736316605016}, {12/25, 23/100, 0.6646102231227816}, {12/25, 6/25, 0.7940399876553023}, {12/25, 1/4, 0.8536818568348884}, {12/25, 13/50, 0.8665959879595686}, {12/25, 27/100, 0.8320965723684361}, {12/25, 7/25, 0.6723123017407298}, {12/25, 29/100, 0.5184145251774337}, {12/25, 3/10, 0.4062905462468229}, {12/25, 31/100, 0.3222562077116754}, {12/25, 8/25, 0.25853877947170406}, {12/25, 33/100, 0.21140423102280617}, {12/25, 17/50, 0.175130795605838}, {12/25, 7/20, 0.14642828404603458}, {12/25, 9/25, 0.12312173294415851}, {12/25, 37/100, 0.10430681447283209}, {12/25, 19/50, 0.08907882733193231}, {12/25, 39/100, 0.07665384549671052}, {12/25, 2/5, 0.06643776706512323}, {12/25, 41/100, 0.05797644414601551}, {12/25, 21/50, 0.0513253870300421}, {12/25, 43/100, 0.04575105544910009}, {12/25, 11/25, 0.04062240635772846}, {12/25, 9/20, 0.03626793731609842}, {12/25, 23/50, 0.03254680749162075}, {12/25, 47/100, 0.029347598621983134}, {12/25, 12/25, 0.026588483422693782}, {12/25, 49/100, 0.024189741304513106}, {12/25, 1/2, 0.022093606853533655}, {12/25, 51/100, 0.020305652593271446}, {12/25, 13/25, 0.018944442429155328}, {12/25, 53/100, 0.017722077641887466}, {12/25, 27/50, 0.016620689950461922}, {12/25, 11/20, 0.01562513225816881}, {12/25, 14/25, 0.014722505903051467}, {12/25, 57/100, 0.013901779391055816}, {12/25, 29/50, 0.013157644555187987}, {12/25, 59/100, 0.012544215808259445}, {12/25, 3/5, 0.011979060521447975}, {12/25, 61/100, 0.011457253663716882}, {12/25, 31/50, 0.01097447596297776}, {12/25, 63/100, 0.010526927756338858}, {12/25, 16/25, 0.010111256632879711}, {12/25, 13/20, 0.009724496429241499}, {12/25, 33/50, 0.009459799581809146}, {12/25, 67/100, 0.009231694829477449}, {12/25, 17/25, 0.00901624185083007}, {12/25, 69/100, 0.008812506383565614}, {12/25, 7/10, 0.008619639918523873}, {12/25, 71/100, 0.008436870400701037}, {12/25, 18/25, 0.008263494084282723}, {12/25, 73/100, 0.008098868381348191}, {12/25, 37/50, 0.007943825529195944}, {12/25, 3/4, 0.00779645654809668}, {12/25, 19/25, 0.007656131358958448}, {12/25, 77/100, 0.007522402817537817}, {12/25, 39/50, 0.007394859353030877}, {12/25, 79/100, 0.007273121604329411}, {12/25, 4/5, 0.007156839422050186}, {12/25, 81/100, 0.007082466499360804}, {12/25, 41/50, 0.007012863355971915}, {12/25, 83/100, 0.006946180700885961}, {12/25, 21/25, 0.006882268263357544}, {12/25, 17/20, 0.006820985658545151}, {12/25, 43/50, 0.006762201604592036}, {12/25, 87/100, 0.006705793211711302}, {12/25, 22/25, 0.006651645335772358}, {12/25, 89/100, 0.006599649989754823}, {12/25, 9/10, 0.006576315209354228}, {12/25, 91/100, 0.006558755119556591}, {12/25, 23/25, 0.006542226574907467}, {12/25, 93/100, 0.006526687954910678}, {12/25, 47/50, 0.006512099859441332}, {12/25, 19/20, 0.006498424964242888}, {12/25, 24/25, 0.0064856278874531135}, {12/25, 97/100, 0.006473675066199758}, {12/25, 49/50, 0.006462534642396931}, {12/25, 99/100, 0.006452176356958121}, {12/25, 1, 0.006442571451717704}}
{{13/25, 0, Indeterminate}, {13/25, 1/100, 0.00007704279179272913}, {13/25, 1/50, 0.00025103123071730336}, {13/25, 3/100, 0.0004420112365091803}, {13/25, 1/25, 0.0006501402760296348}, {13/25, 1/20, 0.0008983282218610511}, {13/25, 3/50, 0.0012138930876496572}, {13/25, 7/100, 0.0016452273135495884}, {13/25, 2/25, 0.0022979986220290232}, {13/25, 9/100, 0.0032063617673801}, {13/25, 1/10, 0.0045521296350804685}, {13/25, 11/100, 0.00664900276741923}, {13/25, 3/25, 0.009925214547799772}, {13/25, 13/100, 0.015415808708287264}, {13/25, 7/50, 0.023663445603920738}, {13/25, 3/20, 0.038137954682487187}, {13/25, 4/25, 0.06273114521682492}, {13/25, 17/100, 0.11819045686685369}, {13/25, 9/50, 0.19658723022689495}, {13/25, 19/100, 0.316078974448164}, {13/25, 1/5, 0.4930821938568787}, {13/25, 21/100, 0.6877326698082755}, {13/25, 11/50, 0.8272314501633498}, {13/25, 23/100, 0.8811905003641718}, {13/25, 6/25, 0.8820905421998433}, {13/25, 1/4, 0.809598490305613}, {13/25, 13/50, 0.6013944997451743}, {13/25, 27/100, 0.4573536421349585}, {13/25, 7/25, 0.35295759958403977}, {13/25, 29/100, 0.27621519110382253}, {13/25, 3/10, 0.22056625314535272}, {13/25, 31/100, 0.17923200942164166}, {13/25, 8/25, 0.1472731565668257}, {13/25, 33/100, 0.12181878661992326}, {13/25, 17/50, 0.10172651129667806}, {13/25, 7/20, 0.08575944977887635}, {13/25, 9/25, 0.07294855346038483}, {13/25, 37/100, 0.06257656318169869}, {13/25, 19/50, 0.0543350703573465}, {13/25, 39/100, 0.04790920873785177}, {13/25, 2/5, 0.0420099788114971}, {13/25, 41/100, 0.037062139091807784}, {13/25, 21/50, 0.032900234867557845}, {13/25, 43/100, 0.02937473118911572}, {13/25, 11/25, 0.026374250617655033}, {13/25, 9/20, 0.02379757541192172}, {13/25, 23/50, 0.021571729875346914}, {13/25, 47/100, 0.019839810410144383}, {13/25, 12/25, 0.01841095919242909}, {13/25, 49/100, 0.017138426089192835}, {13/25, 1/2, 0.016000667134613584}, {13/25, 51/100, 0.014979646970755593}, {13/25, 13/25, 0.014060187916223866}, {13/25, 53/100, 0.013242265144440206}, {13/25, 27/50, 0.012565980096652123}, {13/25, 11/20, 0.011947629099847775}, {13/25, 14/25, 0.011380793381694471}, {13/25, 57/100, 0.010859909743119454}, {13/25, 29/50, 0.010380138936693806}, {13/25, 59/100, 0.0099372568014234}, {13/25, 3/5, 0.009599838095132842}, {13/25, 61/100, 0.00934182236120847}, {13/25, 31/50, 0.009099501333169793}, {13/25, 63/100, 0.008871605267129934}, {13/25, 16/25, 0.008656991822771342}, {13/25, 13/20, 0.008454630989543096}, {13/25, 33/50, 0.008263592050406299}, {13/25, 67/100, 0.008083630736489442}, {13/25, 17/25, 0.007914457275010037}, {13/25, 69/100, 0.007754193589586051}, {13/25, 7/10, 0.007602216252502633}, {13/25, 71/100, 0.007457956378736947}, {13/25, 18/25, 0.007320893965413193}, {13/25, 73/100, 0.007190552905652034}, {13/25, 37/50, 0.007108708187346875}, {13/25, 3/4, 0.007030628344136723}, {13/25, 19/25, 0.00695609836988565}, {13/25, 77/100, 0.006884919060134566}, {13/25, 39/50, 0.006816905479651162}, {13/25, 79/100, 0.006751885733649721}, {13/25, 4/5, 0.006689699861738181}, {13/25, 81/100, 0.00663019884072322}, {13/25, 41/50, 0.006597179427219198}, {13/25, 83/100, 0.006576125724518237}, {13/25, 21/25, 0.006556344078946437}, {13/25, 17/20, 0.006537778234427397}, {13/25, 43/50, 0.006520375215437151}, {13/25, 87/100, 0.00650408509393079}, {13/25, 22/25, 0.0064888607756691434}, {13/25, 89/100, 0.006474657804102786}, {13/25, 9/10, 0.006461434180166455}, {13/25, 91/100, 0.0064491501965115074}, {13/25, 23/25, 0.006435315168844859}, {13/25, 93/100, 0.006420252658697731}, {13/25, 47/50, 0.006406137713646694}, {13/25, 19/20, 0.006405789825319313}, {13/25, 24/25, 0.006411279766738925}, {13/25, 97/100, 0.006417294692114158}, {13/25, 49/50, 0.006423817186238892}, {13/25, 99/100, 0.00643083064566574}, {13/25, 1, 0.0064383192321599125}}
{{14/25, 0, Indeterminate}, {14/25, 1/100, 0.00008543525058155755}, {14/25, 1/50, 0.00029441188388006165}, {14/25, 3/100, 0.0005260483011408141}, {14/25, 1/25, 0.0007857072659280933}, {14/25, 1/20, 0.0011049069528593386}, {14/25, 3/50, 0.0015321844641216443}, {14/25, 7/100, 0.0021890449336103433}, {14/25, 2/25, 0.003161553872973823}, {14/25, 9/100, 0.004590813427713768}, {14/25, 1/10, 0.006967059234425603}, {14/25, 11/100, 0.010833097029956149}, {14/25, 3/25, 0.017533385758417258}, {14/25, 13/100, 0.02831410689200988}, {14/25, 7/50, 0.047436354742435245}, {14/25, 3/20, 0.08896153251486187}, {14/25, 4/25, 0.16582281733729223}, {14/25, 17/100, 0.28191987225719284}, {14/25, 9/50, 0.4717772291213368}, {14/25, 19/100, 0.6905052266791816}, {14/25, 1/5, 0.8654697065210323}, {14/25, 21/100, 0.9305169007907345}, {14/25, 11/50, 0.9272408756603157}, {14/25, 23/100, 0.7983829949220645}, {14/25, 6/25, 0.5801082058703352}, {14/25, 1/4, 0.4319827060621278}, {14/25, 13/50, 0.3272920165658406}, {14/25, 27/100, 0.2525749038076985}, {14/25, 7/25, 0.20018074777073594}, {14/25, 29/100, 0.1608320563094317}, {14/25, 3/10, 0.13043513313651223}, {14/25, 31/100, 0.10692243741896598}, {14/25, 8/25, 0.08865688615828403}, {14/25, 33/100, 0.07430333598662872}, {14/25, 17/50, 0.06290138242213598}, {14/25, 7/20, 0.05422744715533964}, {14/25, 9/25, 0.04710297145981647}, {14/25, 37/100, 0.040895493096468324}, {14/25, 19/50, 0.03578084174115084}, {14/25, 39/100, 0.031528474569280956}, {14/25, 2/5, 0.027971498080256545}, {14/25, 41/100, 0.024966456341806956}, {14/25, 21/50, 0.022408497525267492}, {14/25, 43/100, 0.0204708840911853}, {14/25, 11/25, 0.018865120545872173}, {14/25, 9/20, 0.017449777388894167}, {14/25, 23/50, 0.016196483104056563}, {14/25, 47/100, 0.015081849936275945}, {14/25, 12/25, 0.014086478619765072}, {14/25, 49/100, 0.013266717983452886}, {14/25, 1/2, 0.012541822878485471}, {14/25, 51/100, 0.011883324393597643}, {14/25, 13/25, 0.011283365630072387}, {14/25, 53/100, 0.010735206909871607}, {14/25, 27/50, 0.010233042635497597}, {14/25, 11/20, 0.009886991440873126}, {14/25, 14/25, 0.009596210412167868}, {14/25, 57/100, 0.009324608743470898}, {14/25, 29/50, 0.009070505697331026}, {14/25, 59/100, 0.00883240289183379}, {14/25, 3/5, 0.008608961007161924}, {14/25, 61/100, 0.008399393449843811}, {14/25, 31/50, 0.008203703004422467}, {14/25, 63/100, 0.008019286409804415}, {14/25, 16/25, 0.007845280912332537}, {14/25, 13/20, 0.007680906141594509}, {14/25, 33/50, 0.007525454795339941}, {14/25, 67/100, 0.007398831384313105}, {14/25, 17/25, 0.007305965527020779}, {14/25, 69/100, 0.007217710584358964}, {14/25, 7/10, 0.007133781372930073}, {14/25, 71/100, 0.007053915172931241}, {14/25, 18/25, 0.0069778696048183}, {14/25, 73/100, 0.006905420738374425}, {14/25, 37/50, 0.00683636140543804}, {14/25, 3/4, 0.006803452515729251}, {14/25, 19/25, 0.006778148762740758}, {14/25, 77/100, 0.006754434376938319}, {14/25, 39/50, 0.006732232714603567}, {14/25, 79/100, 0.006711471993995812}, {14/25, 4/5, 0.006692084920056735}, {14/25, 81/100, 0.006674008343016598}, {14/25, 41/50, 0.006657182947408952}, {14/25, 83/100, 0.006641552968406776}, {14/25, 21/25, 0.0066240469072357455}, {14/25, 17/20, 0.006605542178784998}, {14/25, 43/50, 0.006588365784822654}, {14/25, 87/100, 0.006592535099550696}, {14/25, 22/25, 0.006597382470833509}, {14/25, 89/100, 0.006602882914043977}, {14/25, 9/10, 0.006609012727502995}, {14/25, 91/100, 0.006615749411585391}, {14/25, 23/25, 0.0066230715938091845}, {14/25, 93/100, 0.006630958958038078}, {14/25, 47/50, 0.006639392178979032}, {14/25, 19/20, 0.006648352864537222}, {14/25, 24/25, 0.006657823500538717}, {14/25, 97/100, 0.006674526301585576}, {14/25, 49/50, 0.006712011563394877}, {14/25, 99/100, 0.006749710303098216}, {14/25, 1, 0.006787618527026115}}
{{3/5, 0, Indeterminate}, {3/5, 1/100, 0.000095299183436764}, {3/5, 1/50, 0.0003550618000832867}, {3/5, 3/100, 0.0006426080726503677}, {3/5, 1/25, 0.0009757569057878832}, {3/5, 1/20, 0.0014149433494409908}, {3/5, 3/50, 0.002039486476841466}, {3/5, 7/100, 0.0030738424588322923}, {3/5, 2/25, 0.004527494578328653}, {3/5, 9/100, 0.007204110443706031}, {3/5, 1/10, 0.011624358574715827}, {3/5, 11/100, 0.01969762343968877}, {3/5, 3/25, 0.03360106212844662}, {3/5, 13/100, 0.05850570764610587}, {3/5, 7/50, 0.1234721283573471}, {3/5, 3/20, 0.23018207730784543}, {3/5, 4/25, 0.40698971483345026}, {3/5, 17/100, 0.6607058515019856}, {3/5, 9/50, 0.9054230241121286}, {3/5, 19/100, 1.004998412198693}, {3/5, 1/5, 1.0081475917781901}, {3/5, 21/100, 0.8583095973756765}, {3/5, 11/50, 0.6057972098943781}, {3/5, 23/100, 0.43965850392599254}, {3/5, 6/25, 0.325706371075149}, {3/5, 1/4, 0.247876374565992}, {3/5, 13/50, 0.19334000033486043}, {3/5, 27/100, 0.1529849514865151}, {3/5, 7/25, 0.12240040871926505}, {3/5, 29/100, 0.0993148941295019}, {3/5, 3/10, 0.08164282857116377}, {3/5, 31/100, 0.0679358686222061}, {3/5, 8/25, 0.0577461820413397}, {3/5, 33/100, 0.049415608984171404}, {3/5, 17/50, 0.042387225316547365}, {3/5, 7/20, 0.03668933757441021}, {3/5, 9/25, 0.032024708316938585}, {3/5, 37/100, 0.028172024462571846}, {3/5, 19/50, 0.02495487429459519}, {3/5, 39/100, 0.022435575278747847}, {3/5, 2/5, 0.020487772241480427}, {3/5, 41/100, 0.018793461802077763}, {3/5, 21/50, 0.01731136287193634}, {3/5, 43/100, 0.016008094262708623}, {3/5, 11/25, 0.014861447449338067}, {3/5, 9/20, 0.01394192599546079}, {3/5, 23/50, 0.013116363538685229}, {3/5, 47/100, 0.012372416348213835}, {3/5, 12/25, 0.011699681782105181}, {3/5, 49/100, 0.011089347539959226}, {3/5, 1/2, 0.010630188745261818}, {3/5, 51/100, 0.010282240555009831}, {3/5, 13/25, 0.009959436252833477}, {3/5, 53/100, 0.009659365222098098}, {3/5, 27/50, 0.00937990228404667}, {3/5, 11/20, 0.00911916799094713}, {3/5, 14/25, 0.00887677519599503}, {3/5, 57/100, 0.00865083708738949}, {3/5, 29/50, 0.008438984346417534}, {3/5, 59/100, 0.00824005118769718}, {3/5, 3/5, 0.008052992029132823}, {3/5, 61/100, 0.007892867787166576}, {3/5, 31/50, 0.007781451816778701}, {3/5, 63/100, 0.007676049320106034}, {3/5, 16/25, 0.007576253401586238}, {3/5, 13/20, 0.0074816921578147524}, {3/5, 33/50, 0.007392025072509313}, {3/5, 67/100, 0.007306939840871893}, {3/5, 17/25, 0.0072431908016380156}, {3/5, 69/100, 0.0072107619363339925}, {3/5, 7/10, 0.007180443235100569}, {3/5, 71/100, 0.007152122614136089}, {3/5, 18/25, 0.007125695794779515}, {3/5, 73/100, 0.0071010656437051605}, {3/5, 37/50, 0.007078141577810312}, {3/5, 3/4, 0.0070568390270184}, {3/5, 19/25, 0.007037078948603932}, {3/5, 77/100, 0.007013244610711366}, {3/5, 39/50, 0.006990494907144128}, {3/5, 79/100, 0.006982861597876802}, {3/5, 4/5, 0.006986371938082448}, {3/5, 81/100, 0.006990741225814601}, {3/5, 41/50, 0.006995934990685355}, {3/5, 83/100, 0.007001920680425076}, {3/5, 21/25, 0.007008667529942768}, {3/5, 17/20, 0.007016146440895834}, {3/5, 43/50, 0.007024329870801316}, {3/5, 87/100, 0.007033191730826609}, {3/5, 22/25, 0.007042707291480392}, {3/5, 89/100, 0.0070767709616587175}, {3/5, 9/10, 0.007118664450731483}, {3/5, 91/100, 0.007160823446246239}, {3/5, 23/25, 0.007203242401354498}, {3/5, 93/100, 0.007245916011474956}, {3/5, 47/50, 0.007288839200688942}, {3/5, 19/20, 0.007332007109044092}, {3/5, 24/25, 0.007375415080697651}, {3/5, 97/100, 0.007419058652833563}, {3/5, 49/50, 0.0074629335452970885}, {3/5, 99/100, 0.007507035650891617}, {3/5, 1, 0.007557608366891571}}
{{16/25, 0, Indeterminate}, {16/25, 1/100, 0.00010551164937046582}, {16/25, 1/50, 0.00043043829213934353}, {16/25, 3/100, 0.0007965313639189067}, {16/25, 1/25, 0.0012443652016597235}, {16/25, 1/20, 0.001854148132377642}, {16/25, 3/50, 0.002864637896202173}, {16/25, 7/100, 0.004433398324110999}, {16/25, 2/25, 0.007206438662205079}, {16/25, 9/100, 0.01195981480482801}, {16/25, 1/10, 0.021363543340437018}, {16/25, 11/100, 0.038443179515775444}, {16/25, 3/25, 0.07080119255700398}, {16/25, 13/100, 0.16153589051798609}, {16/25, 7/50, 0.310231080866437}, {16/25, 3/20, 0.5746513657256416}, {16/25, 4/25, 0.8934315492629601}, {16/25, 17/100, 1.0921480821012686}, {16/25, 9/50, 1.1180841756916324}, {16/25, 19/100, 1.0023668372601837}, {16/25, 1/5, 0.6809420658476647}, {16/25, 21/100, 0.47860922469420947}, {16/25, 11/50, 0.3447982739506738}, {16/25, 23/100, 0.25695281016614435}, {16/25, 6/25, 0.1964936851203326}, {16/25, 1/4, 0.15252934828693918}, {16/25, 13/50, 0.1202362811809301}, {16/25, 27/100, 0.09633584457924442}, {16/25, 7/25, 0.07835604099615583}, {16/25, 29/100, 0.06507918898940598}, {16/25, 3/10, 0.05487368576654159}, {16/25, 31/100, 0.046325605214617066}, {16/25, 8/25, 0.03953812908706934}, {16/25, 33/100, 0.034086059472135354}, {16/25, 17/50, 0.029656101371512755}, {16/25, 7/20, 0.026012522936068077}, {16/25, 9/25, 0.023385775405792317}, {16/25, 37/100, 0.021214741701780324}, {16/25, 19/50, 0.019345385610775503}, {16/25, 39/100, 0.017725340442579143}, {16/25, 2/5, 0.01631290378802439}, {16/25, 41/100, 0.015187114487026898}, {16/25, 21/50, 0.014197901006628502}, {16/25, 43/100, 0.01331540068648136}, {16/25, 11/25, 0.012524818265422316}, {16/25, 9/20, 0.011813812211989889}, {16/25, 23/50, 0.011354445377554123}, {16/25, 47/100, 0.010951336106026485}, {16/25, 12/25, 0.010579631753325693}, {16/25, 49/100, 0.010236090334658601}, {16/25, 1/2, 0.009917882516480542}, {16/25, 51/100, 0.009623720547500174}, {16/25, 13/25, 0.009351608251388728}, {16/25, 53/100, 0.009098028995694453}, {16/25, 27/50, 0.008861307987271699}, {16/25, 11/20, 0.008639958554674221}, {16/25, 14/25, 0.008474145688020641}, {16/25, 57/100, 0.008342542998586385}, {16/25, 29/50, 0.008218602938572229}, {16/25, 59/100, 0.008101764312516375}, {16/25, 3/5, 0.007991518077864334}, {16/25, 61/100, 0.007887401546949082}, {16/25, 31/50, 0.007806463792440143}, {16/25, 63/100, 0.007765679388214265}, {16/25, 16/25, 0.007727673069619189}, {16/25, 13/20, 0.007692283492032607}, {16/25, 33/50, 0.007659361562777819}, {16/25, 67/100, 0.0076287693125840165}, {16/25, 17/25, 0.00760037888834084}, {16/25, 69/100, 0.007574071652328911}, {16/25, 7/10, 0.007545362394904057}, {16/25, 71/100, 0.007515954055037452}, {16/25, 18/25, 0.007501815293033882}, {16/25, 73/100, 0.007503772355839127}, {16/25, 37/50, 0.007506860093234953}, {16/25, 3/4, 0.007511028615513317}, {16/25, 19/25, 0.007516231066191884}, {16/25, 77/100, 0.007522423396164427}, {16/25, 39/50, 0.0075295641575948875}, {16/25, 79/100, 0.007537614315584881}, {16/25, 4/5, 0.007546537075860947}, {16/25, 81/100, 0.007575708150843053}, {16/25, 41/50, 0.007622903834517827}, {16/25, 83/100, 0.007670439309828848}, {16/25, 21/25, 0.007718306520349576}, {16/25, 17/20, 0.007766497797275895}, {16/25, 43/50, 0.007815005835606584}, {16/25, 87/100, 0.00786382367206095}, {16/25, 22/25, 0.007912944664587963}, {16/25, 89/100, 0.007962362473335025}, {16/25, 9/10, 0.008012071042956847}, {16/25, 91/100, 0.008066695526088847}, {16/25, 23/25, 0.008127134741676941}, {16/25, 93/100, 0.008187812225171008}, {16/25, 47/50, 0.008248725105425061}, {16/25, 19/20, 0.008309870621801295}, {16/25, 24/25, 0.008371246118255184}, {16/25, 97/100, 0.00843284903780204}, {16/25, 49/50, 0.008494676917333733}, {16/25, 99/100, 0.008556727382762896}, {16/25, 1, 0.0086189981444686}}
{{17/25, 0, Indeterminate}, {17/25, 1/100, 0.00011572856928513776}, {17/25, 1/50, 0.0005270736592603279}, {17/25, 3/100, 0.0010027256589587228}, {17/25, 1/25, 0.001612682493031752}, {17/25, 1/20, 0.0025301374235754365}, {17/25, 3/50, 0.00414262489440008}, {17/25, 7/100, 0.006875452832276974}, {17/25, 2/25, 0.01187304538942041}, {17/25, 9/100, 0.02223239124415131}, {17/25, 1/10, 0.0421920085679951}, {17/25, 11/100, 0.08384785745234748}, {17/25, 3/25, 0.20172831645571485}, {17/25, 13/100, 0.40589640165440705}, {17/25, 7/50, 0.7596000059413516}, {17/25, 3/20, 1.1212200341483134}, {17/25, 4/25, 1.2461357552204884}, {17/25, 17/100, 1.2028705233086727}, {17/25, 9/50, 0.8384661947323522}, {17/25, 19/100, 0.565826823272257}, {17/25, 1/5, 0.39347054839213447}, {17/25, 21/100, 0.2845169270864636}, {17/25, 11/50, 0.21222156416266993}, {17/25, 23/100, 0.1610611928257744}, {17/25, 6/25, 0.12461984040996922}, {17/25, 1/4, 0.0982829591804107}, {17/25, 13/50, 0.07888158524388934}, {17/25, 27/100, 0.06541279554657717}, {17/25, 7/25, 0.05407174947933798}, {17/25, 29/100, 0.04529428390941492}, {17/25, 3/10, 0.03840956600943411}, {17/25, 31/100, 0.032937106146190415}, {17/25, 8/25, 0.028522300883540647}, {17/25, 33/100, 0.02544474042330175}, {17/25, 17/50, 0.022886529959923966}, {17/25, 7/20, 0.020711577885851776}, {17/25, 9/25, 0.018848361634845504}, {17/25, 37/100, 0.017309528365516896}, {17/25, 19/50, 0.016047356526702253}, {17/25, 39/100, 0.014935704170779118}, {17/25, 2/5, 0.013951606934713007}, {17/25, 41/100, 0.013076275743666604}, {17/25, 21/50, 0.012506434973301464}, {17/25, 43/100, 0.012017483228583432}, {17/25, 11/25, 0.011569982775274726}, {17/25, 9/20, 0.011159284971317407}, {17/25, 23/50, 0.01078138244283362}, {17/25, 47/100, 0.01043565778474045}, {17/25, 12/25, 0.010116322658259451}, {17/25, 49/100, 0.009820388208897867}, {17/25, 1/2, 0.009545581187183232}, {17/25, 51/100, 0.009329811758520223}, {17/25, 13/25, 0.009167376642844307}, {17/25, 53/100, 0.009015218444803885}, {17/25, 27/50, 0.008872515045336852}, {17/25, 11/20, 0.008738527589835487}, {17/25, 14/25, 0.008612590418812937}, {17/25, 57/100, 0.008542231142949155}, {17/25, 29/50, 0.008492059143812245}, {17/25, 59/100, 0.008445492408850407}, {17/25, 3/5, 0.008402304372840385}, {17/25, 61/100, 0.008362287048286274}, {17/25, 31/50, 0.00832524918011415}, {17/25, 63/100, 0.00829101461397353}, {17/25, 16/25, 0.008253285231313684}, {17/25, 13/20, 0.008215917526691178}, {17/25, 33/50, 0.008206838936939324}, {17/25, 67/100, 0.008207202933025213}, {17/25, 17/25, 0.008209052197956614}, {17/25, 69/100, 0.008212315249631195}, {17/25, 7/10, 0.008216925322825155}, {17/25, 71/100, 0.008222819988595038}, {17/25, 18/25, 0.008229940809694889}, {17/25, 73/100, 0.00823823302811802}, {17/25, 37/50, 0.008274428756723863}, {17/25, 3/4, 0.00832862394010654}, {17/25, 19/25, 0.008383258393416325}, {17/25, 77/100, 0.008438320402687953}, {17/25, 39/50, 0.008493798871499727}, {17/25, 79/100, 0.008549683279630073}, {17/25, 4/5, 0.008605963644992729}, {17/25, 81/100, 0.008662630488553385}, {17/25, 41/50, 0.008719674801798999}, {17/25, 83/100, 0.008782214695387513}, {17/25, 21/25, 0.00885211689899029}, {17/25, 17/20, 0.00892231932913839}, {17/25, 43/50, 0.008992817841170012}, {17/25, 87/100, 0.009063608466366491}, {17/25, 22/25, 0.009134687401580207}, {17/25, 89/100, 0.009206050999592937}, {17/25, 9/10, 0.0092776957601408}, {17/25, 91/100, 0.0093496183215581}, {17/25, 23/25, 0.009421815452986586}, {17/25, 93/100, 0.009494284047108814}, {17/25, 47/50, 0.00956702111336331}, {17/25, 19/20, 0.00964002377160685}, {17/25, 24/25, 0.009739023848649359}, {17/25, 97/100, 0.009842198764056377}, {17/25, 49/50, 0.009945688789398985}, {17/25, 99/100, 0.010049493501566923}, {17/25, 1, 0.010153612466824514}}
{{18/25, 0, Indeterminate}, {18/25, 1/100, 0.0001239283190521576}, {18/25, 1/50, 0.0006495269826051302}, {18/25, 3/100, 0.0012747643134249516}, {18/25, 1/25, 0.002150445559958924}, {18/25, 1/20, 0.003647112948712714}, {18/25, 3/50, 0.0061584061155830596}, {18/25, 7/100, 0.011289073101987035}, {18/25, 2/25, 0.021801468855315947}, {18/25, 9/100, 0.04371022402607615}, {18/25, 1/10, 0.0920948127184686}, {18/25, 11/100, 0.23978074832781096}, {18/25, 3/25, 0.5143841206683087}, {18/25, 13/100, 0.9781970108946285}, {18/25, 7/50, 1.356939860495738}, {18/25, 3/20, 1.4156923338972238}, {18/25, 4/25, 1.15472630339954}, {18/25, 17/100, 0.7354742773816412}, {18/25, 9/50, 0.4886219990448458}, {18/25, 19/100, 0.3387029004229839}, {18/25, 1/5, 0.2447028980377469}, {18/25, 21/100, 0.18069031686144357}, {18/25, 11/50, 0.13653095058337728}, {18/25, 23/100, 0.10553546880379423}, {18/25, 6/25, 0.08366990204729331}, {18/25, 1/4, 0.06805956447271973}, {18/25, 13/50, 0.055578805916974054}, {18/25, 27/100, 0.046090442984933346}, {18/25, 7/25, 0.038764611081878175}, {18/25, 29/100, 0.033002757649754265}, {18/25, 3/10, 0.028937189655177407}, {18/25, 31/100, 0.025739542871929}, {18/25, 8/25, 0.02306424556875654}, {18/25, 33/100, 0.02080546232056558}, {18/25, 17/50, 0.01900460610910705}, {18/25, 7/20, 0.01750756186976712}, {18/25, 9/25, 0.016202596512224065}, {18/25, 37/100, 0.01505825716638748}, {18/25, 19/50, 0.014199313855112162}, {18/25, 39/100, 0.013577035419989026}, {18/25, 2/5, 0.013012804203273819}, {18/25, 41/100, 0.012499473821854552}, {18/25, 21/50, 0.012030976602128719}, {18/25, 43/100, 0.011605828484258614}, {18/25, 11/25, 0.011215717427795518}, {18/25, 9/20, 0.010856627914568727}, {18/25, 23/50, 0.010525292979907156}, {18/25, 47/100, 0.010309441972752348}, {18/25, 12/25, 0.010114174340631195}, {18/25, 49/100, 0.009932179510515856}, {18/25, 1/2, 0.009762314863838682}, {18/25, 51/100, 0.00960356212308429}, {18/25, 13/25, 0.00950977739664209}, {18/25, 53/100, 0.009445305557658204}, {18/25, 27/50, 0.009385713590180188}, {18/25, 11/20, 0.009330666798220774}, {18/25, 14/25, 0.009279860353219814}, {18/25, 57/100, 0.009233016070872777}, {18/25, 29/50, 0.009186879655254566}, {18/25, 59/100, 0.009137011695615463}, {18/25, 3/5, 0.009111518452955181}, {18/25, 61/100, 0.009108602861678375}, {18/25, 31/50, 0.00910771929218782}, {18/25, 63/100, 0.009108760032845099}, {18/25, 16/25, 0.009111625148248268}, {18/25, 13/20, 0.0091162217938989}, {18/25, 33/50, 0.009122463601591536}, {18/25, 67/100, 0.009133707295098922}, {18/25, 17/25, 0.009196439304567748}, {18/25, 69/100, 0.009259758017166586}, {18/25, 7/10, 0.009323645532394644}, {18/25, 71/100, 0.00938808499161894}, {18/25, 18/25, 0.009453060501365143}, {18/25, 73/100, 0.009518557063279219}, {18/25, 37/50, 0.009584560510095135}, {18/25, 3/4, 0.009651057447015714}, {18/25, 19/25, 0.009728158949740507}, {18/25, 77/100, 0.009810265853499481}, {18/25, 39/50, 0.009892754092541743}, {18/25, 79/100, 0.009975617703452054}, {18/25, 4/5, 0.010058851002793487}, {18/25, 81/100, 0.010142448569131775}, {18/25, 41/50, 0.010226405226431638}, {18/25, 83/100, 0.010310716028701558}, {18/25, 21/25, 0.010395376245781894}, {18/25, 17/20, 0.01048038135017822}, {18/25, 43/50, 0.010565727004849574}, {18/25, 87/100, 0.010659982407515206}, {18/25, 22/25, 0.01078176194920363}, {18/25, 89/100, 0.010903927545548728}, {18/25, 9/10, 0.0110264788178636}, {18/25, 91/100, 0.01114941536650685}, {18/25, 23/25, 0.011272736771916654}, {18/25, 93/100, 0.0113964425955902}, {18/25, 47/50, 0.011520532381015022}, {18/25, 19/20, 0.011645005654551585}, {18/25, 24/25, 0.011769861926271021}, {18/25, 97/100, 0.011895100690752251}, {18/25, 49/50, 0.012020721427839307}, {18/25, 99/100, 0.012146723603360379}, {18/25, 1, 0.012273106669811809}}
{{19/25, 0, Indeterminate}, {19/25, 1/100, 0.0001283757796920029}, {19/25, 1/50, 0.0007962096549078927}, {19/25, 3/100, 0.0016507101854681817}, {19/25, 1/25, 0.0029400682486177524}, {19/25, 1/20, 0.005349425225856426}, {19/25, 3/50, 0.010007229255898207}, {19/25, 7/100, 0.019929040154663798}, {19/25, 2/25, 0.04214408782360627}, {19/25, 9/100, 0.09452387398547406}, {19/25, 1/10, 0.2663248157041457}, {19/25, 11/100, 0.6155978905600061}, {19/25, 3/25, 1.2064374341544224}, {19/25, 13/100, 1.5901453705213464}, {19/25, 7/50, 1.582754263314011}, {19/25, 3/20, 1.068173801874575}, {19/25, 4/25, 0.6682483139541732}, {19/25, 17/100, 0.43680838552580525}, {19/25, 9/50, 0.30268556805948205}, {19/25, 19/100, 0.21596128304120735}, {19/25, 1/5, 0.1582414943959459}, {19/25, 21/100, 0.11918320638821667}, {19/25, 11/50, 0.09267008491170987}, {19/25, 23/100, 0.07381200866469227}, {19/25, 6/25, 0.05935502376661769}, {19/25, 1/4, 0.04859574777869568}, {19/25, 13/50, 0.040428647585778736}, {19/25, 27/100, 0.03440953422295593}, {19/25, 7/25, 0.030156938491511968}, {19/25, 29/100, 0.026671938578005556}, {19/25, 3/10, 0.023783717800997008}, {19/25, 31/100, 0.021501992056149555}, {19/25, 8/25, 0.019646215933819284}, {19/25, 33/100, 0.01804927763095087}, {19/25, 17/50, 0.016665268864462537}, {19/25, 7/20, 0.015748764550984028}, {19/25, 9/25, 0.015003447787117728}, {19/25, 37/100, 0.014332835982705945}, {19/25, 19/50, 0.013727063165007566}, {19/25, 39/100, 0.013181011696513829}, {19/25, 2/5, 0.012685832682771948}, {19/25, 41/100, 0.012233821132505256}, {19/25, 21/50, 0.01181999981466584}, {19/25, 43/100, 0.011557281041676509}, {19/25, 11/25, 0.011315133732648518}, {19/25, 9/20, 0.011090785848257753}, {19/25, 23/50, 0.010882575066949987}, {19/25, 47/100, 0.010709920307508686}, {19/25, 12/25, 0.01062370612641122}, {19/25, 49/100, 0.010544373891410613}, {19/25, 1/2, 0.010471403198243651}, {19/25, 51/100, 0.010404324651905881}, {19/25, 13/25, 0.010342713833724189}, {19/25, 53/100, 0.010281505447693972}, {19/25, 27/50, 0.010217274232634129}, {19/25, 11/20, 0.010194973874408054}, {19/25, 14/25, 0.010188653141423807}, {19/25, 57/100, 0.010185055002742176}, {19/25, 29/50, 0.010184022250652429}, {19/25, 59/100, 0.010185409980386572}, {19/25, 3/5, 0.010189084416783387}, {19/25, 61/100, 0.010194921871801689}, {19/25, 31/50, 0.010265212090031976}, {19/25, 63/100, 0.010339358862408369}, {19/25, 16/25, 0.010414259334052187}, {19/25, 13/20, 0.010489888329901286}, {19/25, 33/50, 0.010566222255021865}, {19/25, 67/100, 0.010643238969656138}, {19/25, 17/25, 0.01072091767592168}, {19/25, 69/100, 0.010804893790691496}, {19/25, 7/10, 0.010901766108841075}, {19/25, 71/100, 0.010999130987068742}, {19/25, 18/25, 0.011096979514801479}, {19/25, 73/100, 0.01119530324865101}, {19/25, 37/50, 0.011294094179494028}, {19/25, 3/4, 0.011393344702298117}, {19/25, 19/25, 0.01149304758843007}, {19/25, 77/100, 0.011593195960212703}, {19/25, 39/50, 0.011693783267520946}, {19/25, 79/100, 0.011794803266229016}, {19/25, 4/5, 0.011934289202299298}, {19/25, 81/100, 0.012079735116740715}, {19/25, 41/50, 0.012225654302511066}, {19/25, 83/100, 0.012372046505485375}, {19/25, 21/25, 0.012518911433442881}, {19/25, 17/20, 0.012666248758019407}, {19/25, 43/50, 0.01281405811655098}, {19/25, 87/100, 0.012962339113817346}, {19/25, 22/25, 0.013111091323688134}, {19/25, 89/100, 0.013260314290681708}, {19/25, 9/10, 0.01341000753143999}, {19/25, 91/100, 0.013560170536124926}, {19/25, 23/25, 0.013710802769587341}, {19/25, 93/100, 0.013861903659759265}, {19/25, 47/50, 0.014013472587695606}, {19/25, 19/20, 0.014176281337226171}, {19/25, 24/25, 0.014343801545947304}, {19/25, 97/100, 0.0145118827476724}, {19/25, 49/50, 0.014680524110936927}, {19/25, 99/100, 0.014849724779420844}, {19/25, 1, 0.015019483873029418}}
{{4/5, 0, Indeterminate}, {4/5, 1/100, 0.00012773955616245052}, {4/5, 1/50, 0.000979994101983292}, {4/5, 3/100, 0.0021435732128048356}, {4/5, 1/25, 0.004155717787116952}, {4/5, 1/20, 0.008002299948723661}, {4/5, 3/50, 0.01676406519284995}, {4/5, 7/100, 0.03820691057648228}, {4/5, 2/25, 0.0910712570807219}, {4/5, 9/100, 0.2721264204807634}, {4/5, 1/10, 0.6877272271936262}, {4/5, 11/100, 1.4330636229663216}, {4/5, 3/25, 1.8419077109117925}, {4/5, 13/100, 1.7630362990558401}, {4/5, 7/50, 1.0359035653611834}, {4/5, 3/20, 0.6310369627983599}, {4/5, 4/25, 0.4089911484173766}, {4/5, 17/100, 0.27914093193151207}, {4/5, 9/50, 0.19639037103390422}, {4/5, 19/100, 0.1429499194970375}, {4/5, 1/5, 0.10785312593824073}, {4/5, 21/100, 0.08399956983355031}, {4/5, 11/50, 0.06620569395275754}, {4/5, 23/100, 0.05330831109573761}, {4/5, 6/25, 0.04372911734933105}, {4/5, 1/4, 0.037183368383712036}, {4/5, 13/50, 0.03231106536709078}, {4/5, 27/100, 0.02837025606153401}, {4/5, 7/25, 0.025221694203774802}, {4/5, 29/100, 0.022796818192532736}, {4/5, 3/10, 0.020744099749938454}, {4/5, 31/100, 0.01899127924362823}, {4/5, 8/25, 0.01784747582071284}, {4/5, 33/100, 0.016922381922217032}, {4/5, 17/50, 0.016097798766257963}, {4/5, 7/20, 0.015359480096385368}, {4/5, 9/25, 0.014701286904921791}, {4/5, 37/100, 0.014106783676415912}, {4/5, 19/50, 0.013567835083462208}, {4/5, 39/100, 0.01317987587926006}, {4/5, 2/5, 0.01286850150697904}, {4/5, 41/100, 0.01258208086305779}, {4/5, 21/50, 0.012318061656994308}, {4/5, 43/100, 0.012114087232908667}, {4/5, 11/25, 0.012003729125843524}, {4/5, 9/20, 0.011902712363914868}, {4/5, 23/50, 0.011810269725035967}, {4/5, 47/100, 0.01172571544205982}, {4/5, 12/25, 0.011648434787254924}, {4/5, 49/100, 0.011562297928567214}, {4/5, 1/2, 0.011515043009287237}, {4/5, 51/100, 0.011502383184611133}, {4/5, 13/25, 0.011493500816768566}, {4/5, 53/100, 0.011488156101902838}, {4/5, 27/50, 0.01148612974056759}, {4/5, 11/20, 0.011487220805662316}, {4/5, 14/25, 0.011517660729986206}, {4/5, 57/100, 0.011604656336781692}, {4/5, 29/50, 0.011692680051787918}, {4/5, 59/100, 0.011781692562755228}, {4/5, 3/5, 0.011871657286919872}, {4/5, 61/100, 0.011962540133824326}, {4/5, 31/50, 0.012054309292395685}, {4/5, 63/100, 0.012154871408978302}, {4/5, 16/25, 0.012270395273213637}, {4/5, 13/20, 0.012386555512004932}, {4/5, 33/50, 0.012503338998575272}, {4/5, 67/100, 0.012620733367384559}, {4/5, 17/25, 0.012738726955626433}, {4/5, 69/100, 0.012857308750029973}, {4/5, 7/10, 0.012976468338148382}, {4/5, 71/100, 0.01309619585818593}, {4/5, 18/25, 0.013216481957147842}, {4/5, 73/100, 0.013382043613203753}, {4/5, 37/50, 0.013556949864598315}, {4/5, 3/4, 0.013732437849916635}, {4/5, 19/25, 0.013908507633551993}, {4/5, 77/100, 0.014085159205467969}, {4/5, 39/50, 0.014262392484933275}, {4/5, 79/100, 0.014440207324036659}, {4/5, 4/5, 0.014618603510994903}, {4/5, 81/100, 0.01479758077327115}, {4/5, 41/50, 0.014977138780513486}, {4/5, 83/100, 0.015157277147328053}, {4/5, 21/25, 0.015337995435898729}, {4/5, 17/20, 0.015519293158460058}, {4/5, 43/50, 0.015701475937189378}, {4/5, 87/100, 0.015902239915200768}, {4/5, 22/25, 0.016103700181197087}, {4/5, 89/100, 0.016305855955988616}, {4/5, 9/10, 0.01650870641361195}, {4/5, 91/100, 0.016712250683511964}, {4/5, 23/25, 0.01691648785261126}, {4/5, 93/100, 0.017121416967268994}, {4/5, 47/50, 0.017327037035139572}, {4/5, 19/20, 0.017533347026932}, {4/5, 24/25, 0.017740345878084856}, {4/5, 97/100, 0.017948032490352393}, {4/5, 49/50, 0.018179995740315515}, {4/5, 99/100, 0.0184147084617331}, {4/5, 1, 0.018650329374233502}}
{{21/25, 0, Indeterminate}, {21/25, 1/100, 0.00012079426963753848}, {21/25, 1/50, 0.0011985432985526416}, {21/25, 3/100, 0.002853616935981096}, {21/25, 1/25, 0.006078491958817592}, {21/25, 1/20, 0.013112033408659388}, {21/25, 3/50, 0.030839776105629584}, {21/25, 7/100, 0.07882321364597081}, {21/25, 2/25, 0.24509988224750084}, {21/25, 9/100, 0.7053829138507739}, {21/25, 1/10, 1.6265080185575862}, {21/25, 11/100, 2.1402688138710655}, {21/25, 3/25, 1.9137569850179261}, {21/25, 13/100, 1.0524356201321017}, {21/25, 7/50, 0.6213310730399157}, {21/25, 3/20, 0.3972509958581158}, {21/25, 4/25, 0.2655217051251203}, {21/25, 17/100, 0.18460654391530784}, {21/25, 9/50, 0.13331895113718928}, {21/25, 19/100, 0.10118159180554419}, {21/25, 1/5, 0.07766272978636778}, {21/25, 21/100, 0.06117572417452893}, {21/25, 11/50, 0.04927384330144357}, {21/25, 23/100, 0.04151794852932983}, {21/25, 6/25, 0.03568596212813728}, {21/25, 1/4, 0.03104476073362751}, {21/25, 13/50, 0.027545104618739626}, {21/25, 27/100, 0.024745995047287174}, {21/25, 7/25, 0.02240110793208197}, {21/25, 29/100, 0.02073676477924588}, {21/25, 3/10, 0.019540002847081253}, {21/25, 31/100, 0.018485649367531724}, {21/25, 8/25, 0.01755225402436206}, {21/25, 33/100, 0.016727626261154115}, {21/25, 17/50, 0.015989477155543556}, {21/25, 7/20, 0.01533742162453232}, {21/25, 9/25, 0.01491965785743066}, {21/25, 37/100, 0.014538774922780493}, {21/25, 19/50, 0.01419059481985753}, {21/25, 39/100, 0.013884531488023589}, {21/25, 2/5, 0.013737762357843648}, {21/25, 41/100, 0.013604191963690162}, {21/25, 21/50, 0.013482632148782888}, {21/25, 43/100, 0.013372032518845998}, {21/25, 11/25, 0.013267079187498577}, {21/25, 9/20, 0.01315644407408237}, {21/25, 23/50, 0.013122046931869719}, {21/25, 47/100, 0.013103297156941222}, {21/25, 12/25, 0.013089624838004486}, {21/25, 49/100, 0.013080680926831657}, {21/25, 1/2, 0.013076148557244966}, {21/25, 51/100, 0.01309845153190657}, {21/25, 13/25, 0.01320199880660275}, {21/25, 53/100, 0.013306935849528249}, {21/25, 27/50, 0.013413202888631414}, {21/25, 11/20, 0.013520744692914236}, {21/25, 14/25, 0.013629510142475954}, {21/25, 57/100, 0.013739451846321993}, {21/25, 29/50, 0.013874480634358578}, {21/25, 59/100, 0.014013960148920552}, {21/25, 3/5, 0.01415425838442802}, {21/25, 61/100, 0.0142953564539655}, {21/25, 31/50, 0.014437236663147383}, {21/25, 63/100, 0.014579882410672429}, {21/25, 16/25, 0.014723278098591013}, {21/25, 13/20, 0.014867409051204919}, {21/25, 33/50, 0.015024593433507549}, {21/25, 67/100, 0.015236544871555721}, {21/25, 17/25, 0.01544921171708123}, {21/25, 69/100, 0.015662594819565466}, {21/25, 7/10, 0.015876694887870538}, {21/25, 71/100, 0.01609151249797642}, {21/25, 18/25, 0.016307048100209227}, {21/25, 73/100, 0.016523302026001756}, {21/25, 37/50, 0.016740274494221764}, {21/25, 3/4, 0.016957965617102506}, {21/25, 19/25, 0.01717637540580213}, {21/25, 77/100, 0.017395503775621587}, {21/25, 39/50, 0.01761535055090768}, {21/25, 79/100, 0.017849084260872197}, {21/25, 4/5, 0.018093097110048004}, {21/25, 81/100, 0.01833797597835628}, {21/25, 41/50, 0.018583720270980278}, {21/25, 83/100, 0.01883032930984067}, {21/25, 21/25, 0.019077802337751897}, {21/25, 17/20, 0.01932613852233669}, {21/25, 43/50, 0.019575336959720985}, {21/25, 87/100, 0.01982539667801485}, {21/25, 22/25, 0.020076316640606447}, {21/25, 89/100, 0.020342775545608885}, {21/25, 9/10, 0.02062694428260405}, {21/25, 91/100, 0.020912258015993525}, {21/25, 23/25, 0.021198714083521312}, {21/25, 93/100, 0.021486309801577175}, {21/25, 47/50, 0.021775042466224435}, {21/25, 19/20, 0.022064909354179454}, {21/25, 24/25, 0.022355907723746425}, {21/25, 97/100, 0.022648034815710684}, {21/25, 49/50, 0.02294128785419049}, {21/25, 99/100, 0.02323566404745121}, {21/25, 1, 0.02353116058868406}}
{{22/25, 0, Indeterminate}, {22/25, 1/100, 0.00010792788880091484}, {22/25, 1/50, 0.0014520922177582013}, {22/25, 3/100, 0.003854811871070011}, {22/25, 1/25, 0.009017089551757672}, {22/25, 1/20, 0.022002766901274947}, {22/25, 3/50, 0.05999286028721698}, {22/25, 7/100, 0.18283131965191446}, {22/25, 2/25, 0.6547507020259712}, {22/25, 9/100, 1.7342774359575297}, {22/25, 1/10, 2.4802495770670028}, {22/25, 11/100, 2.137654063024331}, {22/25, 3/25, 1.1206252038580415}, {22/25, 13/100, 0.6399459982480381}, {22/25, 7/50, 0.39934945084372303}, {22/25, 3/20, 0.2607460255706796}, {22/25, 4/25, 0.17873015719978355}, {22/25, 17/100, 0.12986373393022807}, {22/25, 9/50, 0.09630717427332317}, {22/25, 19/100, 0.07366862656098694}, {22/25, 1/5, 0.05792571420999745}, {22/25, 21/100, 0.04788006534736175}, {22/25, 11/50, 0.04057878990229517}, {22/25, 23/100, 0.0348846692103027}, {22/25, 6/25, 0.03076256099476436}, {22/25, 1/4, 0.02742406921540018}, {22/25, 13/50, 0.024701008593685722}, {22/25, 27/100, 0.023082643798100978}, {22/25, 7/25, 0.021677833847441347}, {22/25, 29/100, 0.020449803705785963}, {22/25, 3/10, 0.019377927701815692}, {22/25, 31/100, 0.01842998417635272}, {22/25, 8/25, 0.01761895434257434}, {22/25, 33/100, 0.017089881279056637}, {22/25, 17/50, 0.01661130136511989}, {22/25, 7/20, 0.016177022317797038}, {22/25, 9/25, 0.015877848502919865}, {22/25, 37/100, 0.015694592098061098}, {22/25, 19/50, 0.015528854800857025}, {22/25, 39/100, 0.015378943929964554}, {22/25, 2/5, 0.01524157254773076}, {22/25, 41/100, 0.015094684381549553}, {22/25, 21/50, 0.015042156403703445}, {22/25, 43/100, 0.015012926434331544}, {22/25, 11/25, 0.014990718816908008}, {22/25, 9/20, 0.014975006569936535}, {22/25, 23/50, 0.014965315463697794}, {22/25, 47/100, 0.015048737914045518}, {22/25, 12/25, 0.015173674613858618}, {22/25, 49/100, 0.015300445841312902}, {22/25, 1/2, 0.01542896487899759}, {22/25, 51/100, 0.015559152122340306}, {22/25, 13/25, 0.015690934355345864}, {22/25, 53/100, 0.015855135488908535}, {22/25, 27/50, 0.016024024095500168}, {22/25, 11/20, 0.016193979231411696}, {22/25, 14/25, 0.01636497293428242}, {22/25, 57/100, 0.016536979184704818}, {22/25, 29/50, 0.016709973730213795}, {22/25, 59/100, 0.016883933927914135}, {22/25, 3/5, 0.017058838603497613}, {22/25, 61/100, 0.017315597136434168}, {22/25, 31/50, 0.017575162178944004}, {22/25, 63/100, 0.017835605314289696}, {22/25, 16/25, 0.018096928639882128}, {22/25, 13/20, 0.018359134007667387}, {22/25, 33/50, 0.018622223038679893}, {22/25, 67/100, 0.018886197136560118}, {22/25, 17/25, 0.019151057500125426}, {22/25, 69/100, 0.019416805135075422}, {22/25, 7/10, 0.019683440864897633}, {22/25, 71/100, 0.019950965341043035}, {22/25, 18/25, 0.02023294101314955}, {22/25, 73/100, 0.02053050359875303}, {22/25, 37/50, 0.020829142425191533}, {22/25, 3/4, 0.021128857508919283}, {22/25, 19/25, 0.021429648713224215}, {22/25, 77/100, 0.021731515756454944}, {22/25, 39/50, 0.022034458219728208}, {22/25, 79/100, 0.02233847555416124}, {22/25, 4/5, 0.02264356708765452}, {22/25, 81/100, 0.022959768810471414}, {22/25, 41/50, 0.023306066784558297}, {22/25, 83/100, 0.023653808142987034}, {22/25, 21/25, 0.02400298962188892}, {22/25, 17/20, 0.024353607894247384}, {22/25, 43/50, 0.02470565957425977}, {22/25, 87/100, 0.025059141219173867}, {22/25, 22/25, 0.025414049331040862}, {22/25, 89/100, 0.025770380358395965}, {22/25, 9/10, 0.026128130697865203}, {22/25, 91/100, 0.026487296695710722}, {22/25, 23/25, 0.026847874649309083}, {22/25, 93/100, 0.02721516570253064}, {22/25, 47/50, 0.027596630494595396}, {22/25, 19/20, 0.02797969355582899}, {22/25, 24/25, 0.028364349893531905}, {22/25, 97/100, 0.028750594496433794}, {22/25, 49/50, 0.029138422334800504}, {22/25, 99/100, 0.029527828360558478}, {22/25, 1, 0.02991880750742797}}
{{23/25, 0, Indeterminate}, {23/25, 1/100, 0.0000901774096151585}, {23/25, 1/50, 0.0017343647550392667}, {23/25, 3/100, 0.005304659892896966}, {23/25, 1/25, 0.014015319064072072}, {23/25, 1/20, 0.04020784923738668}, {23/25, 3/50, 0.1278507371617269}, {23/25, 7/100, 0.5231243815411882}, {23/25, 2/25, 1.6718045679779165}, {23/25, 9/100, 2.8476137855708714}, {23/25, 1/10, 2.5394760209746123}, {23/25, 11/100, 1.2531378354782505}, {23/25, 3/25, 0.6866835437788533}, {23/25, 13/100, 0.41389353689046976}, {23/25, 7/50, 0.2636936552978814}, {23/25, 3/20, 0.17770000929870539}, {23/25, 4/25, 0.12757698469469148}, {23/25, 17/100, 0.09375397680137852}, {23/25, 9/50, 0.07136904289588623}, {23/25, 19/100, 0.05712196944925935}, {23/25, 1/5, 0.04752724807157253}, {23/25, 21/100, 0.04023410866004346}, {23/25, 11/50, 0.03508156837400537}, {23/25, 23/100, 0.030967706901396233}, {23/25, 6/25, 0.027935254595397002}, {23/25, 1/4, 0.02597532588373165}, {23/25, 13/50, 0.024291482915030818}, {23/25, 27/100, 0.02283877919605846}, {23/25, 7/25, 0.021577173020043815}, {23/25, 29/100, 0.02046878470613494}, {23/25, 3/10, 0.01976038939436422}, {23/25, 31/100, 0.019142865630447297}, {23/25, 8/25, 0.01858743281307718}, {23/25, 33/100, 0.01823540195651518}, {23/25, 17/50, 0.01800106648683533}, {23/25, 7/20, 0.01779057149674582}, {23/25, 9/25, 0.017601427990556827}, {23/25, 37/100, 0.017413229707036237}, {23/25, 19/50, 0.01728767851285797}, {23/25, 39/100, 0.017240637936808172}, {23/25, 2/5, 0.01720359965996017}, {23/25, 41/100, 0.017175736804797954}, {23/25, 21/50, 0.01715631305475026}, {23/25, 43/100, 0.017266276078523306}, {23/25, 11/25, 0.017416534715569865}, {23/25, 9/20, 0.017569252688350752}, {23/25, 23/50, 0.017724300855397963}, {23/25, 47/100, 0.017881561580350935}, {23/25, 12/25, 0.018061753645337065}, {23/25, 49/100, 0.0182660244549464}, {23/25, 1/2, 0.01847170064597518}, {23/25, 51/100, 0.018678739546654364}, {23/25, 13/25, 0.01888710177556412}, {23/25, 53/100, 0.019096750915214927}, {23/25, 27/50, 0.019307653223136177}, {23/25, 11/20, 0.019546530318345204}, {23/25, 14/25, 0.019863419146626617}, {23/25, 57/100, 0.02018137071576212}, {23/25, 29/50, 0.02050038999932124}, {23/25, 59/100, 0.020820481496132397}, {23/25, 3/5, 0.021141649260011917}, {23/25, 61/100, 0.021463896927085346}, {23/25, 31/50, 0.021787227740942085}, {23/25, 63/100, 0.02211164457582989}, {23/25, 16/25, 0.022437149958069096}, {23/25, 13/20, 0.022763746085859172}, {23/25, 33/50, 0.023118627908933972}, {23/25, 67/100, 0.023482702991982636}, {23/25, 17/25, 0.023848106709353833}, {23/25, 69/100, 0.02421484020235376}, {23/25, 7/10, 0.02458290432385575}, {23/25, 71/100, 0.02495229965347789}, {23/25, 18/25, 0.02532302651172582}, {23/25, 73/100, 0.025695084973185192}, {23/25, 37/50, 0.026086001906065647}, {23/25, 3/4, 0.026509349861554423}, {23/25, 19/25, 0.026934507200277905}, {23/25, 77/100, 0.027361470146082773}, {23/25, 39/50, 0.0277902348126429}, {23/25, 79/100, 0.028220797207700064}, {23/25, 4/5, 0.028653153237085373}, {23/25, 81/100, 0.029087298708523092}, {23/25, 41/50, 0.02952322933524552}, {23/25, 83/100, 0.02996094073942131}, {23/25, 21/25, 0.03040042845541836}, {23/25, 17/20, 0.030851766481564312}, {23/25, 43/50, 0.03131724930155165}, {23/25, 87/100, 0.03178475155479186}, {23/25, 22/25, 0.032254266800927855}, {23/25, 89/100, 0.032725788566303815}, {23/25, 9/10, 0.03319931034446529}, {23/25, 91/100, 0.03367482559665203}, {23/25, 23/25, 0.03415232775230533}, {23/25, 93/100, 0.03463181020957207}, {23/25, 47/50, 0.03511326633581415}, {23/25, 19/20, 0.03559668946812229}, {23/25, 24/25, 0.03608207291382509}, {23/25, 97/100, 0.03656940995100753}, {23/25, 49/50, 0.037058693829023465}, {23/25, 99/100, 0.037549917769013084}, {23/25, 1, 0.03804307496441774}}
{{24/25, 0, Indeterminate}, {24/25, 1/100, 0.00006983055562784595}, {24/25, 1/50, 0.0020313377216849182}, {24/25, 3/100, 0.007492522813083632}, {24/25, 1/25, 0.022807795739243707}, {24/25, 1/20, 0.07731372550824352}, {24/25, 3/50, 0.3274900494395831}, {24/25, 7/100, 1.3563505529114896}, {24/25, 2/25, 3.130907246022534}, {24/25, 9/100, 3.173562969751485}, {24/25, 1/10, 1.4852151888935834}, {24/25, 11/100, 0.7705469177183516}, {24/25, 3/25, 0.4455345849082445}, {24/25, 13/100, 0.2755221790547039}, {24/25, 7/50, 0.18375004491705213}, {24/25, 3/20, 0.12846574690298956}, {24/25, 4/25, 0.09347537516653963}, {24/25, 17/100, 0.07117630831517298}, {24/25, 9/50, 0.05778230433703094}, {24/25, 19/100, 0.04793352984136607}, {24/25, 1/5, 0.04105422867570907}, {24/25, 21/100, 0.03578183715944764}, {24/25, 11/50, 0.03206668994742388}, {24/25, 23/100, 0.029628298208760572}, {24/25, 6/25, 0.0275593104821671}, {24/25, 1/4, 0.025799080934080183}, {24/25, 13/50, 0.024280761171902143}, {24/25, 27/100, 0.02314517192096385}, {24/25, 7/25, 0.02232193705640242}, {24/25, 29/100, 0.02158945035929198}, {24/25, 3/10, 0.021079087518713673}, {24/25, 31/100, 0.020770999116208756}, {24/25, 8/25, 0.020496345083494356}, {24/25, 33/100, 0.020251323843345853}, {24/25, 17/50, 0.020001903033226246}, {24/25, 7/20, 0.019887420383524708}, {24/25, 9/25, 0.019824667598857797}, {24/25, 37/100, 0.019775333895561898}, {24/25, 19/50, 0.019738223915275493}, {24/25, 39/100, 0.0198091113133414}, {24/25, 2/5, 0.01998935494872186}, {24/25, 41/100, 0.020172960121450145}, {24/25, 21/50, 0.02035972872891783}, {24/25, 43/100, 0.020549481940840195}, {24/25, 11/25, 0.02077806629600612}, {24/25, 9/20, 0.021027049619618755}, {24/25, 23/50, 0.021277846984911388}, {24/25, 47/100, 0.02153039673781767}, {24/25, 12/25, 0.02178464239017304}, {24/25, 49/100, 0.022040532067227867}, {24/25, 1/2, 0.022307748630902742}, {24/25, 51/100, 0.02269673136520411}, {24/25, 13/25, 0.023086984370625185}, {24/25, 53/100, 0.02347851768958805}, {24/25, 27/50, 0.02387134047072416}, {24/25, 11/20, 0.024265461031789674}, {24/25, 14/25, 0.02466088691697937}, {24/25, 57/100, 0.02505762494921965}, {24/25, 29/50, 0.025455681277974252}, {24/25, 59/100, 0.02585506142301682}, {24/25, 3/5, 0.02627831191724148}, {24/25, 61/100, 0.0267244166127242}, {24/25, 31/50, 0.02717214876032342}, {24/25, 63/100, 0.027621512076868616}, {24/25, 16/25, 0.02807250975116677}, {24/25, 13/20, 0.028525144475171287}, {24/25, 33/50, 0.028979418472807775}, {24/25, 67/100, 0.02943533352666702}, {24/25, 17/25, 0.02994376686119587}, {24/25, 69/100, 0.030463950181039316}, {24/25, 7/10, 0.030986393036647446}, {24/25, 71/100, 0.03151109135483666}, {24/25, 18/25, 0.032038040861986625}, {24/25, 73/100, 0.03256723709304593}, {24/25, 37/50, 0.03309867539999254}, {24/25, 3/4, 0.03363235095979828}, {24/25, 19/25, 0.034168258781929306}, {24/25, 77/100, 0.03470639371542252}, {24/25, 39/50, 0.035271526061563814}, {24/25, 79/100, 0.035842197448958314}, {24/25, 4/5, 0.036415413536128954}, {24/25, 81/100, 0.03699116614104804}, {24/25, 41/50, 0.03756944701881676}, {24/25, 83/100, 0.03815024786321537}, {24/25, 21/25, 0.03873356030820361}, {24/25, 17/20, 0.039319375929390936}, {24/25, 43/50, 0.03990768624546566}, {24/25, 87/100, 0.04049848271959567}, {24/25, 22/25, 0.04109175676079401}, {24/25, 89/100, 0.04168749972524982}, {24/25, 9/10, 0.04228570291763709}, {24/25, 91/100, 0.04288635759238797}, {24/25, 23/25, 0.043489454952817835}, {24/25, 93/100, 0.04410286718223402}, {24/25, 47/50, 0.04472665102686482}, {24/25, 19/20, 0.04535303151184882}, {24/25, 24/25, 0.04598199790589663}, {24/25, 97/100, 0.04661353940232561}, {24/25, 49/50, 0.04724764511878593}, {24/25, 99/100, 0.04788430409706928}, {24/25, 1, 0.04852350530301261}}
{{1, 0, Indeterminate}, {1, 1/100, 0.000049817651287825985}, {1, 1/50, 0.0023359286681973244}, {1, 3/100, 0.010564106963474915}, {1, 1/25, 0.03920094085175921}, {1, 1/20, 0.16288632898811958}, {1, 3/50, 0.8786945360160281}, {1, 7/100, 3.074783621858155}, {1, 2/25, 3.7878630109528886}, {1, 9/100, 1.8799791862086848}, {1, 1/10, 0.9077357127638714}, {1, 11/100, 0.4991168615004156}, {1, 3/25, 0.29744788971258534}, {1, 13/100, 0.19429707829288892}, {1, 7/50, 0.13250448773872914}, {1, 3/20, 0.09518544129637903}, {1, 4/25, 0.07344086582227734}, {1, 17/100, 0.059279627540973996}, {1, 9/50, 0.0494348939217042}, {1, 19/100, 0.042373448574105486}, {1, 1/5, 0.03735262756859263}, {1, 21/100, 0.0342321752096836}, {1, 11/50, 0.03162438923044297}, {1, 23/100, 0.029437674684968027}, {1, 6/25, 0.027571407624628713}, {1, 1/4, 0.02634604387463018}, {1, 13/50, 0.02534679516048333}, {1, 27/100, 0.024494904541092304}, {1, 7/25, 0.02407811509862155}, {1, 29/100, 0.023709770244106688}, {1, 3/10, 0.0233838216506681}, {1, 31/100, 0.023060094596113967}, {1, 8/25, 0.022908356712719024}, {1, 33/100, 0.02282131955352748}, {1, 17/50, 0.02275266524736859}, {1, 7/20, 0.022700618231288047}, {1, 9/25, 0.022882567984705105}, {1, 37/100, 0.023102148302730375}, {1, 19/50, 0.023326107128854755}, {1, 39/100, 0.023554163988432724}, {1, 2/5, 0.023818651902698978}, {1, 41/100, 0.024121875287239757}, {1, 21/50, 0.024427452298699644}, {1, 43/100, 0.02473529227894426}, {1, 11/25, 0.02504531289550686}, {1, 9/20, 0.02535743917439952}, {1, 23/50, 0.02574798170647811}, {1, 47/100, 0.026227080794737054}, {1, 12/25, 0.026707675263829046}, {1, 49/100, 0.02718978359236317}, {1, 1/2, 0.0276734226428244}, {1, 51/100, 0.02815860778652433}, {1, 13/25, 0.028645353016489}, {1, 53/100, 0.02913367104967022}, {1, 27/50, 0.02962357341966276}, {1, 11/20, 0.030156177830307968}, {1, 14/25, 0.03070453108056752}, {1, 57/100, 0.03125485735899089}, {1, 29/50, 0.03180716498574109}, {1, 59/100, 0.032361461337860026}, {1, 3/5, 0.03291775291054816}, {1, 61/100, 0.03347604537344847}, {1, 31/50, 0.034093019647141315}, {1, 63/100, 0.03473146347185914}, {1, 16/25, 0.03537271404968175}, {1, 13/20, 0.036016767834911236}, {1, 33/50, 0.03666362090547438}, {1, 67/100, 0.037313268982233916}, {1, 17/25, 0.037965707447012165}, {1, 69/100, 0.0386209313594401}, {1, 7/10, 0.039278935469239634}, {1, 71/100, 0.03996309778832514}, {1, 18/25, 0.04066157737675528}, {1, 73/100, 0.04136325502196447}, {1, 37/50, 0.04206812039348869}, {1, 3/4, 0.042776162988565035}, {1, 19/25, 0.043487372134128344}, {1, 77/100, 0.04420173698877864}, {1, 39/50, 0.04491924654470904}, {1, 79/100, 0.04563988962961367}, {1, 4/5, 0.04636365490857527}, {1, 81/100, 0.047090530885934054}, {1, 41/50, 0.0478205059071529}, {1, 83/100, 0.048553568160663196}, {1, 21/25, 0.04928970567971639}, {1, 17/20, 0.0500414003557765}, {1, 43/50, 0.05080333713404935}, {1, 87/100, 0.051568549526619725}, {1, 22/25, 0.05233702331006051}, {1, 89/100, 0.05310874415181761}, {1, 9/10, 0.053883697610142445}, {1, 91/100, 0.05466186913413076}, {1, 23/25, 0.0554432440638649}, {1, 93/100, 0.05622780763065671}, {1, 47/50, 0.057015544957377574}, {1, 19/20, 0.05780644105887351}, {1, 24/25, 0.05860048084246617}, {1, 97/100, 0.059397649108520294}, {1, 49/50, 0.06019793055109153}, {1, 99/100, 0.061001309758635366}, {1, 1, 0.06180777121477857}}
{{26/25, 0, Indeterminate}, {26/25, 1/100, 0.000032282735960103386}, {26/25, 1/50, 0.0026043443685594115}, {26/25, 3/100, 0.015178873150022441}, {26/25, 1/25, 0.07210292610284073}, {26/25, 1/20, 0.4112575141344627}, {26/25, 3/50, 2.2336355099020127}, {26/25, 7/100, 4.293340850535414}, {26/25, 2/25, 2.5663939538633906}, {26/25, 9/100, 1.1271274215806182}, {26/25, 1/10, 0.5825202402689668}, {26/25, 11/100, 0.3314561848154133}, {26/25, 3/25, 0.20940260606666763}, {26/25, 13/100, 0.13952917773305454}, {26/25, 7/50, 0.09861545406192902}, {26/25, 3/20, 0.07662995999446828}, {26/25, 4/25, 0.06145909801522033}, {26/25, 17/100, 0.051516374608362496}, {26/25, 9/50, 0.044105685263273436}, {26/25, 19/100, 0.039994515101993346}, {26/25, 1/5, 0.03662282263920008}, {26/25, 21/100, 0.033839993831055626}, {26/25, 11/50, 0.03150014414906432}, {26/25, 23/100, 0.03005652396807666}, {26/25, 6/25, 0.028827205035579454}, {26/25, 1/4, 0.027965627038801393}, {26/25, 13/50, 0.027458549787227803}, {26/25, 27/100, 0.02701406639857208}, {26/25, 7/25, 0.026600171279933717}, {26/25, 29/100, 0.026326554111927386}, {26/25, 3/10, 0.026202233541175197}, {26/25, 31/100, 0.026103569299455842}, {26/25, 8/25, 0.026027856893512807}, {26/25, 33/100, 0.026275636861221897}, {26/25, 17/50, 0.026541692647962443}, {26/25, 7/20, 0.026813459356054836}, {26/25, 9/25, 0.027090539151670655}, {26/25, 37/100, 0.027454156609085425}, {26/25, 19/50, 0.02782487773944768}, {26/25, 39/100, 0.02819851552600952}, {26/25, 2/5, 0.02857494990135674}, {26/25, 41/100, 0.028954072460768622}, {26/25, 21/50, 0.029432716359702224}, {26/25, 43/100, 0.030020809752555864}, {26/25, 11/25, 0.030610598063211952}, {26/25, 9/20, 0.031202115843749035}, {26/25, 23/50, 0.03179539454587731}, {26/25, 47/100, 0.03239046279360451}, {26/25, 12/25, 0.032987346625253364}, {26/25, 49/100, 0.03358606970882602}, {26/25, 1/2, 0.03422241902157428}, {26/25, 51/100, 0.034893758887961646}, {26/25, 13/25, 0.03556743936019562}, {26/25, 53/100, 0.036243477801682036}, {26/25, 27/50, 0.036921889803888656}, {26/25, 11/20, 0.03760268931107335}, {26/25, 14/25, 0.03829905228486727}, {26/25, 57/100, 0.039078916456134025}, {26/25, 29/50, 0.03986222419140937}, {26/25, 59/100, 0.04064897415751708}, {26/25, 3/5, 0.04143916425037905}, {26/25, 61/100, 0.04223279163493328}, {26/25, 31/50, 0.043029852781878694}, {26/25, 63/100, 0.043830343501545216}, {26/25, 16/25, 0.04463425897517613}, {26/25, 13/20, 0.04547875630540044}, {26/25, 33/50, 0.04633303639487385}, {26/25, 67/100, 0.047191287777848125}, {26/25, 17/25, 0.048053497832454446}, {26/25, 69/100, 0.04891965362818936}, {26/25, 7/10, 0.04978974193365011}, {26/25, 71/100, 0.05066374922385719}, {26/25, 18/25, 0.051541661687211304}, {26/25, 73/100, 0.05242346523210149}, {26/25, 37/50, 0.05330914549322066}, {26/25, 3/4, 0.05419868783760189}, {26/25, 19/25, 0.05509207737039528}, {26/25, 77/100, 0.05599083087080529}, {26/25, 39/50, 0.056916069464008984}, {26/25, 79/100, 0.057845418673301854}, {26/25, 4/5, 0.05877886008222261}, {26/25, 81/100, 0.05971637510426891}, {26/25, 41/50, 0.06065794498392967}, {26/25, 83/100, 0.061603550797798085}, {26/25, 21/25, 0.06255317345578117}, {26/25, 17/20, 0.0635067937023827}, {26/25, 43/50, 0.06446439211806694}, {26/25, 87/100, 0.06542594912069473}, {26/25, 22/25, 0.0663914449670313}, {26/25, 89/100, 0.06736085975430918}, {26/25, 9/10, 0.06833417342186053}, {26/25, 91/100, 0.06931136575280644}, {26/25, 23/25, 0.07029241637579461}, {26/25, 93/100, 0.07127730476678484}, {26/25, 47/50, 0.07226601025088929}, {26/25, 19/20, 0.07323490010480986}, {26/25, 24/25, 0.07418408230900206}, {26/25, 97/100, 0.07513652695864198}, {26/25, 49/50, 0.07609221598360212}, {26/25, 99/100, 0.07705113112365874}, {26/25, 1, 0.07801325393307328}}
{{27/25, 0, Indeterminate}, {27/25, 1/100, 0.000018956447051963424}, {27/25, 1/50, 0.0028323975995478653}, {27/25, 3/100, 0.022524749503138458}, {27/25, 1/25, 0.13879989399534545}, {27/25, 1/20, 1.0710925645920633}, {27/25, 3/50, 4.268277540878474}, {27/25, 7/100, 3.8823184420427657}, {27/25, 2/25, 1.5027271088103664}, {27/25, 9/100, 0.714403555635905}, {27/25, 1/10, 0.3832254947686332}, {27/25, 11/100, 0.2322213825548583}, {27/25, 3/25, 0.1503120066546057}, {27/25, 13/100, 0.1054503876500347}, {27/25, 7/50, 0.08094066477547288}, {27/25, 3/20, 0.06492627115652615}, {27/25, 4/25, 0.054109496676321374}, {27/25, 17/100, 0.04746005751457782}, {27/25, 9/50, 0.04296015870617496}, {27/25, 19/100, 0.03931399068377974}, {27/25, 1/5, 0.03630837556283202}, {27/25, 21/100, 0.034433468072487865}, {27/25, 11/50, 0.03289631681788381}, {27/25, 23/100, 0.03192644008847433}, {27/25, 6/25, 0.03130231643744489}, {27/25, 1/4, 0.03076007257634453}, {27/25, 13/50, 0.03023541585982456}, {27/25, 27/100, 0.030053225667255812}, {27/25, 7/25, 0.02990769265818339}, {27/25, 29/100, 0.029794573933315353}, {27/25, 3/10, 0.030019291698135067}, {27/25, 31/100, 0.030340701591285643}, {27/25, 8/25, 0.03066956871304587}, {27/25, 33/100, 0.03101881579010193}, {27/25, 17/50, 0.03146768909487167}, {27/25, 7/20, 0.03192029344879377}, {27/25, 9/25, 0.03237645463965981}, {27/25, 37/100, 0.032836017060763466}, {27/25, 19/50, 0.03333154795696785}, {27/25, 39/100, 0.034052540027503436}, {27/25, 2/5, 0.03477532287688296}, {27/25, 41/100, 0.03549996295167904}, {27/25, 21/50, 0.03622652047257658}, {27/25, 43/100, 0.03695505004395284}, {27/25, 11/25, 0.03768560118938236}, {27/25, 9/20, 0.038418218823493125}, {27/25, 23/50, 0.03922781492454202}, {27/25, 47/100, 0.040050721074213654}, {27/25, 12/25, 0.04087634628756891}, {27/25, 49/100, 0.041704723018741084}, {27/25, 1/2, 0.04253588052085533}, {27/25, 51/100, 0.04337631582172057}, {27/25, 13/25, 0.04433026386831888}, {27/25, 53/100, 0.045288374236886586}, {27/25, 27/50, 0.046250650977694055}, {27/25, 11/20, 0.04721709667258745}, {27/25, 14/25, 0.04818771252469129}, {27/25, 57/100, 0.04916249844044979}, {27/25, 29/50, 0.05014145310478627}, {27/25, 59/100, 0.05115158672765994}, {27/25, 3/5, 0.052192657591665394}, {27/25, 61/100, 0.05323862030150045}, {27/25, 31/50, 0.05428946079341405}, {27/25, 63/100, 0.05534516441796754}, {27/25, 16/25, 0.05640571596226612}, {27/25, 13/20, 0.05747109967073448}, {27/25, 33/50, 0.05854129926457015}, {27/25, 67/100, 0.05961629795997802}, {27/25, 17/25, 0.06069607848531377}, {27/25, 69/100, 0.061780623097213536}, {27/25, 7/10, 0.06286991359580958}, {27/25, 71/100, 0.06398881740602884}, {27/25, 18/25, 0.06511777676609165}, {27/25, 73/100, 0.0662518235252653}, {27/25, 37/50, 0.06739093407118006}, {27/25, 3/4, 0.06853508450871507}, {27/25, 19/25, 0.06968425066467945}, {27/25, 77/100, 0.07083840809242482}, {27/25, 39/50, 0.07199753207638737}, {27/25, 79/100, 0.07316159763658393}, {27/25, 4/5, 0.0743305795330449}, {27/25, 81/100, 0.07550445227020036}, {27/25, 41/50, 0.07668319008518898}, {27/25, 83/100, 0.07786676654146349}, {27/25, 21/25, 0.07905515443253774}, {27/25, 17/20, 0.08024832616295524}, {27/25, 43/50, 0.08144625376987115}, {27/25, 87/100, 0.08260167664822898}, {27/25, 22/25, 0.08375084095709578}, {27/25, 89/100, 0.08490404218074521}, {27/25, 9/10, 0.08606125560836578}, {27/25, 91/100, 0.08722245609126776}, {27/25, 23/25, 0.08838761805039734}, {27/25, 93/100, 0.08955671548375714}, {27/25, 47/50, 0.0907297219737095}, {27/25, 19/20, 0.09190661069420097}, {27/25, 24/25, 0.09308735441788715}, {27/25, 97/100, 0.09427192552319154}, {27/25, 49/50, 0.09546029600127717}, {27/25, 99/100, 0.09665243746295603}, {27/25, 1, 0.09784832114552974}}
{{28/25, 0, Indeterminate}, {28/25, 1/100, 0.000010021312828878676}, {28/25, 1/50, 0.0030476007401679605}, {28/25, 3/100, 0.03421992587973997}, {28/25, 1/25, 0.28934138770781703}, {28/25, 1/20, 2.631192795207681}, {28/25, 3/50, 5.186558246518246}, {28/25, 7/100, 2.2040271510922995}, {28/25, 2/25, 0.9290770932804762}, {28/25, 9/100, 0.4619718921228939}, {28/25, 1/10, 0.26539338104891375}, {28/25, 11/100, 0.16554901643710357}, {28/25, 3/25, 0.11418494651336716}, {28/25, 13/100, 0.08634862224915395}, {28/25, 7/50, 0.06903724673971644}, {28/25, 3/20, 0.05735331595220722}, {28/25, 4/25, 0.05112851058210169}, {28/25, 17/100, 0.04619579633700208}, {28/25, 9/50, 0.04223128686274537}, {28/25, 19/100, 0.039578319348932404}, {28/25, 1/5, 0.0376250183498464}, {28/25, 21/100, 0.03638376699475787}, {28/25, 11/50, 0.03560860667357839}, {28/25, 23/100, 0.034939342140708554}, {28/25, 6/25, 0.034391097584508444}, {28/25, 1/4, 0.03417297573921411}, {28/25, 13/50, 0.034001569332465606}, {28/25, 27/100, 0.03404671798733122}, {28/25, 7/25, 0.03443412661389794}, {28/25, 29/100, 0.0348311463256681}, {28/25, 3/10, 0.035239347600364075}, {28/25, 31/100, 0.03578659124273273}, {28/25, 8/25, 0.03633823145252752}, {28/25, 33/100, 0.036894060360809854}, {28/25, 17/50, 0.03745389262239979}, {28/25, 7/20, 0.03816400686101174}, {28/25, 9/25, 0.03904810620786251}, {28/25, 37/100, 0.03993395051318712}, {28/25, 19/50, 0.0408216598985128}, {28/25, 39/100, 0.04171134233682756}, {28/25, 2/5, 0.042603095015372024}, {28/25, 41/100, 0.04349700551153498}, {28/25, 21/50, 0.04448302265120711}, {28/25, 43/100, 0.04548833092887273}, {28/25, 11/25, 0.046496669327376866}, {28/25, 9/20, 0.04750809911164168}, {28/25, 23/50, 0.04852267554705209}, {28/25, 47/100, 0.04961837364659403}, {28/25, 12/25, 0.05078549049052106}, {28/25, 49/100, 0.05195755095748713}, {28/25, 1/2, 0.05313456937633526}, {28/25, 51/100, 0.054316557393378526}, {28/25, 13/25, 0.05550352415595015}, {28/25, 53/100, 0.056695476477395985}, {28/25, 27/50, 0.05793554354736881}, {28/25, 11/20, 0.05920419088224014}, {28/25, 14/25, 0.06047877699549936}, {28/25, 57/100, 0.06175928794190546}, {28/25, 29/50, 0.06304570863488969}, {28/25, 59/100, 0.06433802289300777}, {28/25, 3/5, 0.06563621348222867}, {28/25, 61/100, 0.06694026215452759}, {28/25, 31/50, 0.06825014968319741}, {28/25, 63/100, 0.0695658558952536}, {28/25, 16/25, 0.07088762342364441}, {28/25, 13/20, 0.07225177082967928}, {28/25, 33/50, 0.07362219059536768}, {28/25, 67/100, 0.07499885327405521}, {28/25, 17/25, 0.07638172879796802}, {28/25, 69/100, 0.07777078648586538}, {28/25, 7/10, 0.07916599505035835}, {28/25, 71/100, 0.08056732260494737}, {28/25, 18/25, 0.08197473667083738}, {28/25, 73/100, 0.08338820418357672}, {28/25, 37/50, 0.08480769149955834}, {28/25, 3/4, 0.08623316440240687}, {28/25, 19/25, 0.08766458810931055}, {28/25, 77/100, 0.08910192727728586}, {28/25, 39/50, 0.09054514600941965}, {28/25, 79/100, 0.09196579085560984}, {28/25, 4/5, 0.09334953134408415}, {28/25, 81/100, 0.09473822493210632}, {28/25, 41/50, 0.09613184060727362}, {28/25, 83/100, 0.09753034668766593}, {28/25, 21/25, 0.09893371083731956}, {28/25, 17/20, 0.10034190008117709}, {28/25, 43/50, 0.10175488081957866}, {28/25, 87/100, 0.10317261884231708}, {28/25, 22/25, 0.10459507934229588}, {28/25, 89/100, 0.10602222692882257}, {28/25, 9/10, 0.10745402564056855}, {28/25, 91/100, 0.10889043895819438}, {28/25, 23/25, 0.11033142981671795}, {28/25, 93/100, 0.1117769606175723}, {28/25, 47/50, 0.1132269932404447}, {28/25, 19/20, 0.11468148905485935}, {28/25, 24/25, 0.11614040893154536}, {28/25, 97/100, 0.11760371325359541}, {28/25, 49/50, 0.11898669559475038}, {28/25, 99/100, 0.12028314852838075}, {28/25, 1, 0.1215825373577159}}
{{29/25, 0, Indeterminate}, {29/25, 1/100, 4.700591056181355*^-6}, {29/25, 1/50, 0.0030956357179187785}, {29/25, 3/100, 0.054510113604096716}, {29/25, 1/25, 0.7528072029802648}, {29/25, 1/20, 4.765575584128821}, {29/25, 3/50, 3.6240544005807536}, {29/25, 7/100, 1.2952137030617072}, {29/25, 2/25, 0.5841280113513834}, {29/25, 9/100, 0.31262828100687046}, {29/25, 1/10, 0.18581425184601083}, {29/25, 11/100, 0.12451796156716262}, {29/25, 3/25, 0.09245658749918202}, {29/25, 13/100, 0.07338641621453992}, {29/25, 7/50, 0.06162405006271488}, {29/25, 3/20, 0.0547539074413821}, {29/25, 4/25, 0.049383249731646525}, {29/25, 17/100, 0.045406309742935635}, {29/25, 9/50, 0.04290006850728793}, {29/25, 19/100, 0.04113634051020458}, {29/25, 1/5, 0.040173876489034734}, {29/25, 21/100, 0.03934845097575513}, {29/25, 11/50, 0.03872128120656287}, {29/25, 23/100, 0.03846162503605991}, {29/25, 6/25, 0.03826094785317666}, {29/25, 1/4, 0.03853629079622612}, {29/25, 13/50, 0.0390136874965709}, {29/25, 27/100, 0.039502023599351295}, {29/25, 7/25, 0.04010868083211115}, {29/25, 29/100, 0.04077780092681624}, {29/25, 3/10, 0.04145147535166305}, {29/25, 31/100, 0.042129519207721754}, {29/25, 8/25, 0.04300765242395409}, {29/25, 33/100, 0.04408403830544607}, {29/25, 17/50, 0.04516170395362257}, {29/25, 7/20, 0.046240871620787743}, {29/25, 9/25, 0.04732173979043503}, {29/25, 37/100, 0.04840448603162958}, {29/25, 19/50, 0.04955026450069805}, {29/25, 39/100, 0.05076842782449721}, {29/25, 2/5, 0.05198969152394619}, {29/25, 41/100, 0.05321417426260228}, {29/25, 21/50, 0.05444198283744203}, {29/25, 43/100, 0.055784717433122306}, {29/25, 11/25, 0.05719923711774401}, {29/25, 9/20, 0.05861944472193563}, {29/25, 23/50, 0.060045376718028586}, {29/25, 47/100, 0.06147706440883837}, {29/25, 12/25, 0.06291453432608066}, {29/25, 49/100, 0.06438587756777607}, {29/25, 1/2, 0.06591645274133973}, {29/25, 51/100, 0.06745408109736299}, {29/25, 13/25, 0.0689987536781023}, {29/25, 53/100, 0.07055045923809221}, {29/25, 27/50, 0.07210918437059455}, {29/25, 11/20, 0.07367491362260185}, {29/25, 14/25, 0.07524762959962965}, {29/25, 57/100, 0.07682731306136062}, {29/25, 29/50, 0.07841394300911325}, {29/25, 59/100, 0.08003616423815048}, {29/25, 3/5, 0.0816821067468485}, {29/25, 61/100, 0.08333558345062772}, {29/25, 31/50, 0.08499655859052947}, {29/25, 63/100, 0.08666499531310341}, {29/25, 16/25, 0.08834085570096153}, {29/25, 13/20, 0.09002410080133529}, {29/25, 33/50, 0.0917146906528508}, {29/25, 67/100, 0.09341258431072458}, {29/25, 17/25, 0.09511773987053519}, {29/25, 69/100, 0.09683011449073288}, {29/25, 7/10, 0.098549664414012}, {29/25, 71/100, 0.10027634498768509}, {29/25, 18/25, 0.10198277612235543}, {29/25, 73/100, 0.10363706430003736}, {29/25, 37/50, 0.10529730560540781}, {29/25, 3/4, 0.1069634624117279}, {29/25, 19/25, 0.10863549602839224}, {29/25, 77/100, 0.11031336673395079}, {29/25, 39/50, 0.11199703380754038}, {29/25, 79/100, 0.11368645555883182}, {29/25, 4/5, 0.11538158935666096}, {29/25, 81/100, 0.1170823916564213}, {29/25, 41/50, 0.11878881802631916}, {29/25, 83/100, 0.12050082317259944}, {29/25, 21/25, 0.12221836096380975}, {29/25, 17/20, 0.12394138445418203}, {29/25, 43/50, 0.12566984590618854}, {29/25, 87/100, 0.12740369681235322}, {29/25, 22/25, 0.12914288791635248}, {29/25, 89/100, 0.13087356109516055}, {29/25, 9/10, 0.1324113139040277}, {29/25, 91/100, 0.133952589172961}, {29/25, 23/25, 0.13549734744286146}, {29/25, 93/100, 0.13704554661684035}, {29/25, 47/50, 0.13859714034345533}, {29/25, 19/20, 0.14015208077780797}, {29/25, 24/25, 0.1417103189186007}, {29/25, 97/100, 0.14327180463108363}, {29/25, 49/50, 0.14483648666974966}, {29/25, 99/100, 0.14640431270081428}, {29/25, 1, 0.14797522932447177}}
{{6/5, 0, Indeterminate}, {6/5, 1/100, 1.9546085717974944*^-6}, {6/5, 1/50, 0.002979767473021639}, {6/5, 3/100, 0.08781693765279301}, {6/5, 1/25, 1.7133948149551401}, {6/5, 1/20, 5.472261836216036}, {6/5, 3/50, 2.015142924408115}, {6/5, 7/100, 0.7947634258912529}, {6/5, 2/25, 0.3836106246208088}, {6/5, 9/100, 0.2158062417767016}, {6/5, 1/10, 0.13826459577616895}, {6/5, 11/100, 0.10031994280150859}, {6/5, 3/25, 0.07867019638926909}, {6/5, 13/100, 0.06637825943173628}, {6/5, 7/50, 0.058765793091879404}, {6/5, 3/20, 0.052890383513738246}, {6/5, 4/25, 0.04922204768482808}, {6/5, 17/100, 0.04652487115959828}, {6/5, 9/50, 0.04532763466952811}, {6/5, 19/100, 0.04431919124266797}, {6/5, 1/5, 0.04351427302026811}, {6/5, 21/100, 0.04321106588080075}, {6/5, 11/50, 0.04298118564435852}, {6/5, 23/100, 0.04343827714106777}, {6/5, 6/25, 0.04403416672588391}, {6/5, 1/4, 0.04465378938019391}, {6/5, 13/50, 0.04547304942852708}, {6/5, 27/100, 0.04629614976698683}, {6/5, 7/25, 0.04712310363428187}, {6/5, 29/100, 0.04808502408894823}, {6/5, 3/10, 0.04940070578399949}, {6/5, 31/100, 0.05071632877698183}, {6/5, 8/25, 0.052032339573832936}, {6/5, 33/100, 0.05334912944676841}, {6/5, 17/50, 0.054667042330762916}, {6/5, 7/20, 0.05611017242237323}, {6/5, 9/25, 0.05759294206486937}, {6/5, 37/100, 0.059078610267738106}, {6/5, 19/50, 0.060567386473336114}, {6/5, 39/100, 0.06213694293156919}, {6/5, 2/5, 0.06385278742200075}, {6/5, 41/100, 0.06557493888607419}, {6/5, 21/50, 0.0673034796397562}, {6/5, 43/100, 0.06903848202781365}, {6/5, 11/25, 0.07078000926288833}, {6/5, 9/20, 0.07259047314920246}, {6/5, 23/50, 0.07444565013081744}, {6/5, 47/100, 0.07630904927402571}, {6/5, 12/25, 0.07818067440544241}, {6/5, 49/100, 0.08006052501056904}, {6/5, 1/2, 0.08194859651230343}, {6/5, 51/100, 0.0838448805242549}, {6/5, 13/25, 0.08574936508144386}, {6/5, 53/100, 0.08766203485068946}, {6/5, 27/50, 0.08962541666962771}, {6/5, 11/20, 0.09161018989128807}, {6/5, 14/25, 0.09360392916674573}, {6/5, 57/100, 0.09560659472692074}, {6/5, 29/50, 0.0976181447986228}, {6/5, 59/100, 0.09963853568707336}, {6/5, 3/5, 0.10166772185247733}, {6/5, 61/100, 0.10370565598122967}, {6/5, 31/50, 0.10575228905227324}, {6/5, 63/100, 0.10780757039905678}, {6/5, 16/25, 0.10987144776749759}, {6/5, 13/20, 0.11194386737035668}, {6/5, 33/50, 0.11395922087277918}, {6/5, 67/100, 0.11594270531916233}, {6/5, 17/25, 0.11793324461158823}, {6/5, 69/100, 0.1199307946722157}, {6/5, 7/10, 0.12193530963663743}, {6/5, 71/100, 0.12394674107863257}, {6/5, 18/25, 0.1259650378308525}, {6/5, 73/100, 0.12799014668873415}, {6/5, 37/50, 0.1300220124768904}, {6/5, 3/4, 0.1320605780823202}, {6/5, 19/25, 0.134105784486288}, {6/5, 77/100, 0.1361575707950338}, {6/5, 39/50, 0.1382158742695212}, {6/5, 79/100, 0.14028063035437388}, {6/5, 4/5, 0.1423517727061222}, {6/5, 81/100, 0.14442923322087078}, {6/5, 41/50, 0.14628414164458703}, {6/5, 83/100, 0.1481151792141222}, {6/5, 21/25, 0.149950253865398}, {6/5, 17/20, 0.15178930882094943}, {6/5, 43/50, 0.1536322855814973}, {6/5, 87/100, 0.15547912396791733}, {6/5, 22/25, 0.15732976216202862}, {6/5, 89/100, 0.15918413674634302}, {6/5, 9/10, 0.16104218274284304}, {6/5, 91/100, 0.16290383365085165}, {6/5, 23/25, 0.16476902148411326}, {6/5, 93/100, 0.16663767680706687}, {6/5, 47/50, 0.1685097287704549}, {6/5, 19/20, 0.17038510514625174}, {6/5, 24/25, 0.17226373236198006}, {6/5, 97/100, 0.1741455355344665}, {6/5, 49/50, 0.17603043850304878}, {6/5, 99/100, 0.17791836386227466}, {6/5, 1, 0.1798092329941425}}
{{31/25, 0, Indeterminate}, {31/25, 1/100, 7.197161491045429*^-7}, {31/25, 1/50, 0.0028901740227847603}, {31/25, 3/100, 0.14504652390177092}, {31/25, 1/25, 3.3655744182323746}, {31/25, 1/20, 3.5531707925305187}, {31/25, 3/50, 1.1606370639642787}, {31/25, 7/100, 0.49456013636010904}, {31/25, 2/25, 0.2585113111503239}, {31/25, 9/100, 0.155267959629598}, {31/25, 1/10, 0.10936819009886323}, {31/25, 11/100, 0.08417821370044089}, {31/25, 3/25, 0.07085593744912325}, {31/25, 13/100, 0.062479703757231476}, {31/25, 7/50, 0.05624805630901734}, {31/25, 3/20, 0.052730116339446846}, {31/25, 4/25, 0.05052686161751638}, {31/25, 17/100, 0.049303421214100696}, {31/25, 9/50, 0.048204843495169056}, {31/25, 19/100, 0.04786883189719438}, {31/25, 1/5, 0.04762155092511991}, {31/25, 21/100, 0.04816240209770879}, {31/25, 11/50, 0.04891346507832163}, {31/25, 23/100, 0.04973702703779668}, {31/25, 6/25, 0.050749174684527824}, {31/25, 1/4, 0.05176210772011196}, {31/25, 13/50, 0.052776338558164534}, {31/25, 27/100, 0.054261399700812445}, {31/25, 7/25, 0.055861752689406394}, {31/25, 29/100, 0.05745961987280905}, {31/25, 3/10, 0.05905579609190141}, {31/25, 31/100, 0.06065097530206748}, {31/25, 8/25, 0.062398737055101454}, {31/25, 33/100, 0.06419052491853008}, {31/25, 17/50, 0.06598413026619647}, {31/25, 7/20, 0.06777995838677232}, {31/25, 9/25, 0.06977945318556107}, {31/25, 37/100, 0.07185013344146121}, {31/25, 19/50, 0.07392739361238611}, {31/25, 39/100, 0.07601140224712939}, {31/25, 2/5, 0.07810230761073855}, {31/25, 41/100, 0.08026437131002469}, {31/25, 21/50, 0.08249130940662928}, {31/25, 43/100, 0.08472747850779029}, {31/25, 11/25, 0.08697291786057539}, {31/25, 9/20, 0.08922765754547682}, {31/25, 23/50, 0.09149171922459409}, {31/25, 47/100, 0.09376511680252704}, {31/25, 12/25, 0.09604785701065459}, {31/25, 49/100, 0.09837029116236468}, {31/25, 1/2, 0.10073899747082726}, {31/25, 51/100, 0.10311811026538545}, {31/25, 13/25, 0.10550759262434613}, {31/25, 53/100, 0.10790740349608066}, {31/25, 27/50, 0.11031749790079984}, {31/25, 11/20, 0.1127378271097881}, {31/25, 14/25, 0.11516833880492121}, {31/25, 57/100, 0.11760897722088103}, {31/25, 29/50, 0.12005968327230386}, {31/25, 59/100, 0.12252039466773419}, {31/25, 3/5, 0.12494333636635058}, {31/25, 61/100, 0.1272964530856002}, {31/25, 31/50, 0.12965770284117847}, {31/25, 63/100, 0.13202703455477294}, {31/25, 16/25, 0.13440439358964038}, {31/25, 13/20, 0.13678972187512856}, {31/25, 33/50, 0.13918295802142291}, {31/25, 67/100, 0.14158403742569312}, {31/25, 17/25, 0.14399289237060728}, {31/25, 69/100, 0.14640945211613585}, {31/25, 7/10, 0.1488336429853858}, {31/25, 71/100, 0.15126538844518103}, {31/25, 18/25, 0.15370460918197168}, {31/25, 73/100, 0.15615122317362665}, {31/25, 37/50, 0.15859670619144614}, {31/25, 3/4, 0.16074891692938095}, {31/25, 19/25, 0.16290568771825945}, {31/25, 77/100, 0.16506695255676868}, {31/25, 39/50, 0.16723264279343047}, {31/25, 79/100, 0.1694026872127913}, {31/25, 4/5, 0.17157701211755655}, {31/25, 81/100, 0.17375554140705474}, {31/25, 41/50, 0.1759381966523405}, {31/25, 83/100, 0.1781248971682586}, {31/25, 21/25, 0.18031556008272467}, {31/25, 17/20, 0.18251010040344856}, {31/25, 43/50, 0.18470843108233334}, {31/25, 87/100, 0.18691046307772557}, {31/25, 22/25, 0.1891161054147055}, {31/25, 89/100, 0.1913252652435459}, {31/25, 9/10, 0.19353784789651757}, {31/25, 91/100, 0.1957537569431117}, {31/25, 23/25, 0.19797289424385753}, {31/25, 93/100, 0.20019516000277496}, {31/25, 47/50, 0.20242045281859838}, {31/25, 19/20, 0.20449037842793333}, {31/25, 24/25, 0.20632309716471384}, {31/25, 97/100, 0.20815711091761674}, {31/25, 49/50, 0.20999232143296415}, {31/25, 99/100, 0.2118286297672776}, {31/25, 1, 0.21366593631056335}}
{{32/25, 0, Indeterminate}, {32/25, 1/100, 2.299502533541822*^-7}, {32/25, 1/50, 0.0026226115747783603}, {32/25, 3/100, 0.3034521445030651}, {32/25, 1/25, 4.028086937618592}, {32/25, 1/20, 1.8258237854840622}, {32/25, 3/50, 0.6782217447662183}, {32/25, 7/100, 0.32075856934547575}, {32/25, 2/25, 0.17757577669248684}, {32/25, 9/100, 0.12026145372112118}, {32/25, 1/10, 0.09029848197848986}, {32/25, 11/100, 0.07521890565880489}, {32/25, 3/25, 0.06599165166093372}, {32/25, 13/100, 0.059688175863932394}, {32/25, 7/50, 0.05595583095434769}, {32/25, 3/20, 0.05426721488550763}, {32/25, 4/25, 0.05304031976425559}, {32/25, 17/100, 0.05235621423614813}, {32/25, 9/50, 0.05211680476391509}, {32/25, 19/100, 0.0525824526599424}, {32/25, 1/5, 0.05354381952921898}, {32/25, 21/100, 0.054584566364505184}, {32/25, 11/50, 0.05584438177888549}, {32/25, 23/100, 0.05709867160226669}, {32/25, 6/25, 0.05842289915631153}, {32/25, 1/4, 0.06037624756428352}, {32/25, 13/50, 0.06232120047980109}, {32/25, 27/100, 0.06425929223533208}, {32/25, 7/25, 0.0661918604291298}, {32/25, 29/100, 0.06824474406933169}, {32/25, 3/10, 0.07040685646810327}, {32/25, 31/100, 0.07256811839174913}, {32/25, 8/25, 0.07472928998756866}, {32/25, 33/100, 0.07716637528464018}, {32/25, 17/50, 0.07965504253760333}, {32/25, 7/20, 0.08214976446593321}, {32/25, 9/25, 0.08465086946997843}, {32/25, 37/100, 0.08717218641447592}, {32/25, 19/50, 0.08983279934093306}, {32/25, 39/100, 0.09250315451556682}, {32/25, 2/5, 0.09518337505952275}, {32/25, 41/100, 0.0978735650870526}, {32/25, 21/50, 0.10057381135616458}, {32/25, 43/100, 0.10328418473930644}, {32/25, 11/25, 0.10600474153406264}, {32/25, 9/20, 0.10879389147022069}, {32/25, 23/50, 0.11161633351482775}, {32/25, 47/100, 0.11445041916820084}, {32/25, 12/25, 0.11729612737897079}, {32/25, 49/100, 0.12015342892311072}, {32/25, 1/2, 0.12302228691217257}, {32/25, 51/100, 0.12590265725018066}, {32/25, 13/25, 0.128794489044873}, {32/25, 53/100, 0.13169772497835036}, {32/25, 27/50, 0.13461230164170881}, {32/25, 11/20, 0.13744347999182865}, {32/25, 14/25, 0.14022709320183582}, {32/25, 57/100, 0.14301973610508725}, {32/25, 29/50, 0.1458213581093632}, {32/25, 59/100, 0.1486319024463678}, {32/25, 3/5, 0.15145130647424046}, {32/25, 61/100, 0.1542795019542962}, {32/25, 31/50, 0.15711641530489928}, {32/25, 63/100, 0.15996196783494937}, {32/25, 16/25, 0.16281607595922448}, {32/25, 13/20, 0.16567865139755059}, {32/25, 33/50, 0.16854960135951177}, {32/25, 67/100, 0.17142882871628898}, {32/25, 17/25, 0.17411870782342972}, {32/25, 69/100, 0.17664338380887612}, {32/25, 7/10, 0.17917288479828256}, {32/25, 71/100, 0.1817071356023148}, {32/25, 18/25, 0.1842460568708823}, {32/25, 73/100, 0.18678956526960258}, {32/25, 37/50, 0.18933757364548068}, {32/25, 3/4, 0.1918899911827896}, {32/25, 19/25, 0.1944467235501066}, {32/25, 77/100, 0.19700767303931338}, {32/25, 39/50, 0.19957273869728384}, {32/25, 79/100, 0.2021418164509489}, {32/25, 4/5, 0.20471479922628302}, {32/25, 81/100, 0.20729157706178666}, {32/25, 41/50, 0.20987203725565817}, {32/25, 83/100, 0.21245606545841197}, {32/25, 21/25, 0.2150435459982962}, {32/25, 17/20, 0.21763436105623588}, {32/25, 43/50, 0.22022839071207848}, {32/25, 87/100, 0.22248410749743475}, {32/25, 22/25, 0.2246101384336435}, {32/25, 89/100, 0.22673739145081404}, {32/25, 9/10, 0.22886574985048844}, {32/25, 91/100, 0.2309950961907855}, {32/25, 23/25, 0.2331253123249691}, {32/25, 93/100, 0.23525627943927055}, {32/25, 47/50, 0.23738787808999984}, {32/25, 19/20, 0.23951998824003376}, {32/25, 24/25, 0.24165248929459854}, {32/25, 97/100, 0.24378526013650018}, {32/25, 49/50, 0.24591817916073397}, {32/25, 99/100, 0.2480511243085526}, {32/25, 1, 0.2501839731009648}}
{{33/25, 0, Indeterminate}, {33/25, 1/100, 6.486401153345754*^-8}, {33/25, 1/50, 0.0023882024476125038}, {33/25, 3/100, 0.5279934170466279}, {33/25, 1/25, 3.0761231510834808}, {33/25, 1/20, 0.9679438170395935}, {33/25, 3/50, 0.4048474826205978}, {33/25, 7/100, 0.21023939741675565}, {33/25, 2/25, 0.1330756554111198}, {33/25, 9/100, 0.09708382346041566}, {33/25, 1/10, 0.07953219477660882}, {33/25, 11/100, 0.06950567264563834}, {33/25, 3/25, 0.06301751372559354}, {33/25, 13/100, 0.0593181499967826}, {33/25, 7/50, 0.05789683776125052}, {33/25, 3/20, 0.05668403432616449}, {33/25, 4/25, 0.05648825901662343}, {33/25, 17/100, 0.05664039254498438}, {33/25, 9/50, 0.05789503088262792}, {33/25, 19/100, 0.059169998947162426}, {33/25, 1/5, 0.06075965124622737}, {33/25, 21/100, 0.06233237528877498}, {33/25, 11/50, 0.06406664328611447}, {33/25, 23/100, 0.06645850197927515}, {33/25, 6/25, 0.06883375751996425}, {33/25, 1/4, 0.07119493514519899}, {33/25, 13/50, 0.07355370120805145}, {33/25, 27/100, 0.07617706767234604}, {33/25, 7/25, 0.07879440173064896}, {33/25, 29/100, 0.08140705319024293}, {33/25, 3/10, 0.08428052778376399}, {33/25, 31/100, 0.08727843696268564}, {33/25, 8/25, 0.09028061278577182}, {33/25, 33/100, 0.09328764292391667}, {33/25, 17/50, 0.09635941699274025}, {33/25, 7/20, 0.0995540305216351}, {33/25, 9/25, 0.10275823990535042}, {33/25, 37/100, 0.10597229497214358}, {33/25, 19/50, 0.1091964135409329}, {33/25, 39/100, 0.11243078397285074}, {33/25, 2/5, 0.11567556749981699}, {33/25, 41/100, 0.1189908894535816}, {33/25, 21/50, 0.1223545922243192}, {33/25, 43/100, 0.12573080406460962}, {33/25, 11/25, 0.12911955064358363}, {33/25, 9/20, 0.1325208423933365}, {33/25, 23/50, 0.13593467550696742}, {33/25, 47/100, 0.13936103285434548}, {33/25, 12/25, 0.1427998848221916}, {33/25, 49/100, 0.14625119008483736}, {33/25, 1/2, 0.14964073843002446}, {33/25, 51/100, 0.152933356222767}, {33/25, 13/25, 0.15623559526253006}, {33/25, 53/100, 0.15954742703395622}, {33/25, 27/50, 0.16286881183712948}, {33/25, 11/20, 0.166199699480337}, {33/25, 14/25, 0.16954002991432254}, {33/25, 57/100, 0.1728897338140201}, {33/25, 29/50, 0.1762487331130702}, {33/25, 59/100, 0.17961694149592197}, {33/25, 3/5, 0.18299426485168954}, {33/25, 61/100, 0.18638060169360637}, {33/25, 31/50, 0.1895681142648318}, {33/25, 63/100, 0.19252944994740795}, {33/25, 16/25, 0.19549559879925044}, {33/25, 13/20, 0.19846648944365677}, {33/25, 33/50, 0.20144204362802462}, {33/25, 67/100, 0.2044221766158613}, {33/25, 17/25, 0.20740679755028696}, {33/25, 69/100, 0.21039580979180267}, {33/25, 7/10, 0.2133891112327453}, {33/25, 71/100, 0.21638659459058804}, {33/25, 18/25, 0.21938814768206377}, {33/25, 73/100, 0.2223936536798156}, {33/25, 37/50, 0.22540299135315148}, {33/25, 3/4, 0.22841603529431118}, {33/25, 19/25, 0.23143265613147054}, {33/25, 77/100, 0.2344527207296379}, {33/25, 39/50, 0.23747609238047426}, {33/25, 79/100, 0.24032643032763726}, {33/25, 4/5, 0.24279329517061599}, {33/25, 81/100, 0.24526119574516445}, {33/25, 41/50, 0.24772999479154653}, {33/25, 83/100, 0.2501995536300786}, {33/25, 21/25, 0.25266973224390354}, {33/25, 17/20, 0.2551403893583785}, {33/25, 43/50, 0.25761138251739585}, {33/25, 87/100, 0.2600825681567646}, {33/25, 22/25, 0.2625538016749998}, {33/25, 89/100, 0.26502493750158046}, {33/25, 9/10, 0.2674958291629203}, {33/25, 91/100, 0.26996632934621345}, {33/25, 23/25, 0.27243628996120994}, {33/25, 93/100, 0.2749055622001747}, {33/25, 47/50, 0.2773739965960283}, {33/25, 19/20, 0.2798414430788157}, {33/25, 24/25, 0.2823077510306427}, {33/25, 97/100, 0.2847727693390548}, {33/25, 49/50, 0.2872363464490781}, {33/25, 99/100, 0.28969833041385895}, {33/25, 1, 0.29186862188662677}}
{{34/25, 0, Indeterminate}, {34/25, 1/100, 1.5699326102821348*^-8}, {34/25, 1/50, 0.002032209359418973}, {34/25, 3/100, 0.7805084643871009}, {34/25, 1/25, 1.3071290119473233}, {34/25, 1/20, 0.5033823662664361}, {34/25, 3/50, 0.2436160841651716}, {34/25, 7/100, 0.14244984290009194}, {34/25, 2/25, 0.10099556410772513}, {34/25, 9/100, 0.08104779618697618}, {34/25, 1/10, 0.0708705976847263}, {34/25, 11/100, 0.06441892384324452}, {34/25, 3/25, 0.06113386271898355}, {34/25, 13/100, 0.05994385933943302}, {34/25, 7/50, 0.059182250733913325}, {34/25, 3/20, 0.059207902380910116}, {34/25, 4/25, 0.06030781211650451}, {34/25, 17/100, 0.061896139452231685}, {34/25, 9/50, 0.06376818458225036}, {34/25, 19/100, 0.06571372753806899}, {34/25, 1/5, 0.06775470950914074}, {34/25, 21/100, 0.07063328095593653}, {34/25, 11/50, 0.07348475272514955}, {34/25, 23/100, 0.07631244858596586}, {34/25, 6/25, 0.07922459258874263}, {34/25, 1/4, 0.08234633116286376}, {34/25, 13/50, 0.08545550415330892}, {34/25, 27/100, 0.0886728789583304}, {34/25, 7/25, 0.09221798626136812}, {34/25, 29/100, 0.09576359140646516}, {34/25, 3/10, 0.0993106732986501}, {34/25, 31/100, 0.10292182684916651}, {34/25, 8/25, 0.10668121127823466}, {34/25, 33/100, 0.11044875853223556}, {34/25, 17/50, 0.11422490911007015}, {34/25, 7/20, 0.11801005399894116}, {34/25, 9/25, 0.12180453824479613}, {34/25, 37/100, 0.1256284331978841}, {34/25, 19/50, 0.12955615342216092}, {34/25, 39/100, 0.13349625974192467}, {34/25, 2/5, 0.13744887038679302}, {34/25, 41/100, 0.14141407798052047}, {34/25, 21/50, 0.1453919511997229}, {34/25, 43/100, 0.1493825363249403}, {34/25, 11/25, 0.15338585868553287}, {34/25, 9/20, 0.15740192400206346}, {34/25, 23/50, 0.16126615782126713}, {34/25, 47/100, 0.16509153815095476}, {34/25, 12/25, 0.16892631048409068}, {34/25, 49/100, 0.17277049293522892}, {34/25, 1/2, 0.17662408508202515}, {34/25, 51/100, 0.18048706922657723}, {34/25, 13/25, 0.18435941154820815}, {34/25, 53/100, 0.18824106315845177}, {34/25, 27/50, 0.19213196106801772}, {34/25, 11/20, 0.19603202907441483}, {34/25, 14/25, 0.1999411785780476}, {34/25, 57/100, 0.2034033451170836}, {34/25, 29/50, 0.20681131615875495}, {34/25, 59/100, 0.2102234097801324}, {34/25, 3/5, 0.21363957698459932}, {34/25, 61/100, 0.21705975720242698}, {34/25, 31/50, 0.22048387904344832}, {34/25, 63/100, 0.22391186098942495}, {34/25, 16/25, 0.22734361203218334}, {34/25, 13/20, 0.23077903226287105}, {34/25, 33/50, 0.23421801341709297}, {34/25, 67/100, 0.23766043938020082}, {34/25, 17/25, 0.24110618665649344}, {34/25, 69/100, 0.2445551248057001}, {34/25, 7/10, 0.2480071168497768}, {34/25, 71/100, 0.2514620196527248}, {34/25, 18/25, 0.25476471195912537}, {34/25, 73/100, 0.2575707807539565}, {34/25, 37/50, 0.2603772674332841}, {34/25, 3/4, 0.2631840222246692}, {34/25, 19/25, 0.265990892523115}, {34/25, 77/100, 0.26879772307610517}, {34/25, 39/50, 0.27160435615789724}, {34/25, 79/100, 0.2744106317338587}, {34/25, 4/5, 0.27721638761584994}, {34/25, 81/100, 0.280021459609297}, {34/25, 41/50, 0.28282568165269095}, {34/25, 83/100, 0.28562888595015595}, {34/25, 21/25, 0.2884309030975455}, {34/25, 17/20, 0.2912315622026659}, {34/25, 43/50, 0.29403069100001}, {34/25, 87/100, 0.296828115960427}, {34/25, 22/25, 0.2996236623960918}, {34/25, 89/100, 0.3024171545611259}, {34/25, 9/10, 0.30520841574813534}, {34/25, 91/100, 0.30786675136232017}, {34/25, 23/25, 0.3097799099021206}, {34/25, 93/100, 0.31169198290096406}, {34/25, 47/50, 0.31360275416042194}, {34/25, 19/20, 0.3155120139899031}, {34/25, 24/25, 0.31741955797514637}, {34/25, 97/100, 0.31932518679497257}, {34/25, 49/50, 0.3212287060482969}, {34/25, 99/100, 0.3231299260906392}, {34/25, 1, 0.3250286618794716}}
{{7/5, 0, Indeterminate}, {7/5, 1/100, 3.3397881244309753*^-9}, {7/5, 1/50, 0.0017261167772707109}, {7/5, 3/100, 0.7042982412577675}, {7/5, 1/25, 0.5532132883446761}, {7/5, 1/20, 0.26315301447606404}, {7/5, 3/50, 0.14676251746292354}, {7/5, 7/100, 0.10115220667129514}, {7/5, 2/25, 0.07974200504347295}, {7/5, 9/100, 0.07050408410623674}, {7/5, 1/10, 0.0644794699907192}, {7/5, 11/100, 0.06185682504344833}, {7/5, 3/25, 0.06120581370861789}, {7/5, 13/100, 0.06107376955383805}, {7/5, 7/50, 0.06152537154533968}, {7/5, 3/20, 0.06364285255920209}, {7/5, 4/25, 0.06580323377324925}, {7/5, 17/100, 0.06824135841607434}, {7/5, 9/50, 0.07062036780909123}, {7/5, 19/100, 0.07394752890892373}, {7/5, 1/5, 0.07737795331261056}, {7/5, 21/100, 0.08077257062926112}, {7/5, 11/50, 0.08428983370880094}, {7/5, 23/100, 0.08801231432275942}, {7/5, 6/25, 0.09171458232465575}, {7/5, 1/4, 0.09572356992718328}, {7/5, 13/50, 0.09992779414022086}, {7/5, 27/100, 0.10412876694600551}, {7/5, 7/25, 0.10832848264734843}, {7/5, 29/100, 0.11276632492691227}, {7/5, 3/10, 0.11720980102309816}, {7/5, 31/100, 0.1216594892888118}, {7/5, 8/25, 0.12611593042803898}, {7/5, 33/100, 0.13057962500746564}, {7/5, 17/50, 0.13510582945664207}, {7/5, 7/20, 0.13971916366083553}, {7/5, 9/25, 0.14434387782165617}, {7/5, 37/100, 0.1489801985974038}, {7/5, 19/50, 0.15362832550131877}, {7/5, 39/100, 0.1582884231861521}, {7/5, 2/5, 0.16296062302542144}, {7/5, 41/100, 0.16764502507223736}, {7/5, 21/50, 0.17215432984854687}, {7/5, 43/100, 0.17661032367466192}, {7/5, 11/25, 0.1810745451429887}, {7/5, 9/20, 0.18554710934181057}, {7/5, 23/50, 0.19002810076141172}, {7/5, 47/100, 0.1945175754919717}, {7/5, 12/25, 0.19901556323501293}, {7/5, 49/100, 0.2035220691456233}, {7/5, 1/2, 0.2080370755210335}, {7/5, 51/100, 0.212560543349926}, {7/5, 13/25, 0.21659773111398337}, {7/5, 53/100, 0.22053194273067048}, {7/5, 27/50, 0.22446872927686146}, {7/5, 11/20, 0.22840810554042096}, {7/5, 14/25, 0.2323500660816603}, {7/5, 57/100, 0.2362945866961237}, {7/5, 29/50, 0.24024162575047817}, {7/5, 59/100, 0.24419112540476134}, {7/5, 3/5, 0.24814301273274897}, {7/5, 61/100, 0.2520972007508141}, {7/5, 31/50, 0.2560535893644852}, {7/5, 63/100, 0.2600120662408399}, {7/5, 16/25, 0.26397250761402125}, {7/5, 13/20, 0.26793477903029356}, {7/5, 33/50, 0.2714793109265485}, {7/5, 67/100, 0.27468278357435144}, {7/5, 17/25, 0.27788538875985397}, {7/5, 69/100, 0.2810869772993959}, {7/5, 7/10, 0.2842873944720657}, {7/5, 71/100, 0.2874864832392565}, {7/5, 18/25, 0.29068408535869406}, {7/5, 73/100, 0.29388003952407804}, {7/5, 37/50, 0.29707418163217597}, {7/5, 3/4, 0.30026634512911815}, {7/5, 19/25, 0.3034563613316493}, {7/5, 77/100, 0.3066440597253104}, {7/5, 39/50, 0.3098292682414093}, {7/5, 79/100, 0.3130118135143819}, {7/5, 4/5, 0.3161915211210932}, {7/5, 81/100, 0.31936821580337466}, {7/5, 41/50, 0.32254172167514433}, {7/5, 83/100, 0.32556674122222623}, {7/5, 21/25, 0.32772133984237245}, {7/5, 17/20, 0.3298747257238443}, {7/5, 43/50, 0.3320266362576308}, {7/5, 87/100, 0.33417681584981634}, {7/5, 22/25, 0.33632501565324463}, {7/5, 89/100, 0.33847099331563874}, {7/5, 9/10, 0.34061451274301224}, {7/5, 91/100, 0.34275534387707307}, {7/5, 23/25, 0.34489326248575136}, {7/5, 93/100, 0.34702804996570363}, {7/5, 47/50, 0.349159493156002}, {7/5, 19/20, 0.3512873841622032}, {7/5, 24/25, 0.35341152019001165}, {7/5, 97/100, 0.3555317033878559}, {7/5, 49/50, 0.35764774069781}, {7/5, 99/100, 0.3597594437141902}, {7/5, 1, 0.3618666285493504}}
{{36/25, 0, Indeterminate}, {36/25, 1/100, 6.084942290830144*^-10}, {36/25, 1/50, 0.001571616503314348}, {36/25, 3/100, 0.3928900020732142}, {36/25, 1/25, 0.2277600487389267}, {36/25, 1/20, 0.13563262493657458}, {36/25, 3/50, 0.09167675568069937}, {36/25, 7/100, 0.07230998915494989}, {36/25, 2/25, 0.06511005416067155}, {36/25, 9/100, 0.06056986277150272}, {36/25, 1/10, 0.05916855133428776}, {36/25, 11/100, 0.05956483209610164}, {36/25, 3/25, 0.060356549572070727}, {36/25, 13/100, 0.06191044388979532}, {36/25, 7/50, 0.06470372656113381}, {36/25, 3/20, 0.06766837403797422}, {36/25, 4/25, 0.07068055804108123}, {36/25, 17/100, 0.07418070725146891}, {36/25, 9/50, 0.07827282262577412}, {36/25, 19/100, 0.08229427084404342}, {36/25, 1/5, 0.086387612194337}, {36/25, 21/100, 0.09073874529877804}, {36/25, 11/50, 0.09505554860875957}, {36/25, 23/100, 0.09979890061929056}, {36/25, 6/25, 0.10467351019247033}, {36/25, 1/4, 0.10954082972266199}, {36/25, 13/50, 0.11452861267348838}, {36/25, 27/100, 0.11966148413289567}, {36/25, 7/25, 0.12479774315380185}, {36/25, 29/100, 0.1299379493004194}, {36/25, 3/10, 0.13508264891803826}, {36/25, 31/100, 0.1402880215680125}, {36/25, 8/25, 0.14559583535235346}, {36/25, 33/100, 0.15091329045004412}, {36/25, 17/50, 0.15624063440728594}, {36/25, 7/20, 0.16157809212095436}, {36/25, 9/25, 0.16692586315092142}, {36/25, 37/100, 0.17228411998890192}, {36/25, 19/50, 0.17754497399821456}, {36/25, 39/100, 0.18263736386376186}, {36/25, 2/5, 0.18773539508377504}, {36/25, 41/100, 0.19283931866247894}, {36/25, 21/50, 0.19794934423370977}, {36/25, 43/100, 0.2030656423381781}, {36/25, 11/25, 0.20818834665013325}, {36/25, 9/20, 0.2133175561371812}, {36/25, 23/50, 0.21845333714234771}, {36/25, 47/100, 0.22337258082697134}, {36/25, 12/25, 0.22783334665463334}, {36/25, 49/100, 0.23229374371300962}, {36/25, 1/2, 0.23675392510300478}, {36/25, 51/100, 0.24121401003656762}, {36/25, 13/25, 0.245674086483006}, {36/25, 53/100, 0.25013421360300886}, {36/25, 27/50, 0.25459442398975024}, {36/25, 11/20, 0.2590547257342411}, {36/25, 14/25, 0.2635151043306041}, {36/25, 57/100, 0.26797552443529593}, {36/25, 29/50, 0.2724359314929804}, {36/25, 59/100, 0.2768962532404811}, {36/25, 3/5, 0.28108788249032124}, {36/25, 61/100, 0.2846811118492146}, {36/25, 31/50, 0.28827147822671245}, {36/25, 63/100, 0.29185888521198183}, {36/25, 16/25, 0.29544322637224824}, {36/25, 13/20, 0.2990243861737191}, {36/25, 33/50, 0.3026022408293315}, {36/25, 67/100, 0.3061766590798877}, {36/25, 17/25, 0.3097475029145278}, {36/25, 69/100, 0.31331462823576833}, {36/25, 7/10, 0.31687788547392376}, {36/25, 71/100, 0.3204371201551856}, {36/25, 18/25, 0.32399217342729064}, {36/25, 73/100, 0.3275428825462516}, {36/25, 37/50, 0.3310890813273204}, {36/25, 3/4, 0.33463060056315747}, {36/25, 19/25, 0.337668722070302}, {36/25, 77/100, 0.34005338912253663}, {36/25, 39/50, 0.34243632109129146}, {36/25, 79/100, 0.3448172177377495}, {36/25, 4/5, 0.34719578702370285}, {36/25, 81/100, 0.3495717447850242}, {36/25, 41/50, 0.3519448144267369}, {36/25, 83/100, 0.354314726637757}, {36/25, 21/25, 0.3566812191238401}, {36/25, 17/20, 0.35904403635713644}, {36/25, 43/50, 0.3614029293410878}, {36/25, 87/100, 0.36375765538949045}, {36/25, 22/25, 0.36610797791852145}, {36/25, 89/100, 0.3684536662508047}, {36/25, 9/10, 0.3707944954305676}, {36/25, 91/100, 0.37313024604908734}, {36/25, 23/25, 0.37532281219485103}, {36/25, 93/100, 0.3765632257446913}, {36/25, 47/50, 0.37780630652500063}, {36/25, 19/20, 0.37905162635845946}, {36/25, 24/25, 0.38029877404309487}, {36/25, 97/100, 0.38154735452557104}, {36/25, 49/50, 0.38279698812585305}, {36/25, 99/100, 0.38404730980933904}, {36/25, 1, 0.3852979685031542}}
{{37/25, 0, Indeterminate}, {37/25, 1/100, 9.422877202132856*^-11}, {37/25, 1/50, 0.001287774770874939}, {37/25, 3/100, 0.10798055149958045}, {37/25, 1/25, 0.09033045687324276}, {37/25, 1/20, 0.06818248463126196}, {37/25, 3/50, 0.05788971705279435}, {37/25, 7/100, 0.05403224508398951}, {37/25, 2/25, 0.05248579319193951}, {37/25, 9/100, 0.05312217352297044}, {37/25, 1/10, 0.0552517231967573}, {37/25, 11/100, 0.057358382414339625}, {37/25, 3/25, 0.06021783685812374}, {37/25, 13/100, 0.06397135203146352}, {37/25, 7/50, 0.0679452223231498}, {37/25, 3/20, 0.07173433055501328}, {37/25, 4/25, 0.07663070133896423}, {37/25, 17/100, 0.0815008857984661}, {37/25, 9/50, 0.08627753134376408}, {37/25, 19/100, 0.09143068332088243}, {37/25, 1/5, 0.09651668422448585}, {37/25, 21/100, 0.10202598881486273}, {37/25, 11/50, 0.1076921288543882}, {37/25, 23/100, 0.11333480087302052}, {37/25, 6/25, 0.11917672590422126}, {37/25, 1/4, 0.12509918554652777}, {37/25, 13/50, 0.13101825835022077}, {37/25, 27/100, 0.1369358364825184}, {37/25, 7/25, 0.1428646652300938}, {37/25, 29/100, 0.14895512559479232}, {37/25, 3/10, 0.1550528885200126}, {37/25, 31/100, 0.1611584758937123}, {37/25, 8/25, 0.1672720923178262}, {37/25, 33/100, 0.17339390094742518}, {37/25, 17/50, 0.17952405639973862}, {37/25, 7/20, 0.18543989148457374}, {37/25, 9/25, 0.1912590358204524}, {37/25, 37/100, 0.1970804233709413}, {37/25, 19/50, 0.2029044120733138}, {37/25, 39/100, 0.20873131246236817}, {37/25, 2/5, 0.2145613894478723}, {37/25, 41/100, 0.22039486424976765}, {37/25, 21/50, 0.2262319164264819}, {37/25, 43/100, 0.23173657376151977}, {37/25, 11/25, 0.23679899985731725}, {37/25, 9/20, 0.24185672814393144}, {37/25, 23/50, 0.24691009708969575}, {37/25, 47/100, 0.25195939467878514}, {37/25, 12/25, 0.2570048623643286}, {37/25, 49/100, 0.26204669870286745}, {37/25, 1/2, 0.2670850626982499}, {37/25, 51/100, 0.2721200768806463}, {37/25, 13/25, 0.27715183014383804}, {37/25, 53/100, 0.28218038036185694}, {37/25, 27/50, 0.28720575680404276}, {37/25, 11/20, 0.29167631122642157}, {37/25, 14/25, 0.2957123100472098}, {37/25, 57/100, 0.2997422696502692}, {37/25, 29/50, 0.3037661859427951}, {37/25, 59/100, 0.3077840360664}, {37/25, 3/5, 0.31179578004429587}, {37/25, 61/100, 0.3158013622911166}, {37/25, 31/50, 0.3198007129983044}, {37/25, 63/100, 0.3237937494067318}, {37/25, 16/25, 0.3277803769768735}, {37/25, 13/20, 0.3317604904658327}, {37/25, 33/50, 0.3357339749196404}, {37/25, 67/100, 0.33970070658817436}, {37/25, 17/25, 0.3436605537695345}, {37/25, 69/100, 0.3475057714285232}, {37/25, 7/10, 0.3501530296970066}, {37/25, 71/100, 0.3527976801746216}, {37/25, 18/25, 0.3554393920532344}, {37/25, 73/100, 0.3580778434275114}, {37/25, 37/50, 0.36071272093897505}, {37/25, 3/4, 0.3633437194453588}, {37/25, 19/25, 0.365970541712967}, {37/25, 77/100, 0.3685928981300136}, {37/25, 39/50, 0.3712105064389883}, {37/25, 79/100, 0.37382309148651477}, {37/25, 4/5, 0.3764303849890404}, {37/25, 81/100, 0.3790321253131667}, {37/25, 41/50, 0.3816280559942865}, {37/25, 83/100, 0.3842178932240856}, {37/25, 21/25, 0.38654263216657797}, {37/25, 17/20, 0.38789665393134504}, {37/25, 43/50, 0.3892542130974868}, {37/25, 87/100, 0.39061466863993644}, {37/25, 22/25, 0.39197739667528103}, {37/25, 89/100, 0.39334178938868014}, {37/25, 9/10, 0.3947072540491054}, {37/25, 91/100, 0.396073212105604}, {37/25, 23/25, 0.3974390983578696}, {37/25, 93/100, 0.3988043601950914}, {37/25, 47/50, 0.40016845689744684}, {37/25, 19/20, 0.4015308589953653}, {37/25, 24/25, 0.40289104768174205}, {37/25, 97/100, 0.4042485142730396}, {37/25, 49/50, 0.405602759715385}, {37/25, 99/100, 0.40662081960151014}, {37/25, 1, 0.4073147650361277}}
{{38/25, 0, Indeterminate}, {38/25, 1/100, 1.2623449657324295*^-11}, {38/25, 1/50, 0.000880988166643482}, {38/25, 3/100, 0.027955823008881282}, {38/25, 1/25, 0.03496179063939514}, {38/25, 1/20, 0.035096401755763146}, {38/25, 3/50, 0.03630709213009752}, {38/25, 7/100, 0.039754045779779604}, {38/25, 2/25, 0.04276670893256345}, {38/25, 9/100, 0.04694596941080327}, {38/25, 1/10, 0.05080577568367698}, {38/25, 11/100, 0.05518728804743178}, {38/25, 3/25, 0.06022619750217447}, {38/25, 13/100, 0.06535458012453318}, {38/25, 7/50, 0.07049703707479332}, {38/25, 3/20, 0.07649360735802828}, {38/25, 4/25, 0.0822975106285587}, {38/25, 17/100, 0.08825739641423469}, {38/25, 9/50, 0.09429216005290915}, {38/25, 19/100, 0.1005891248385619}, {38/25, 1/5, 0.10718167199128815}, {38/25, 21/100, 0.11372526322178533}, {38/25, 11/50, 0.12048532768693163}, {38/25, 23/100, 0.1273019476385859}, {38/25, 6/25, 0.1341000855160011}, {38/25, 1/4, 0.14088289070695054}, {38/25, 13/50, 0.14775203815241666}, {38/25, 27/100, 0.15470583000280372}, {38/25, 7/25, 0.16165776013363622}, {38/25, 29/100, 0.16860929405617223}, {38/25, 3/10, 0.17556168469980726}, {38/25, 31/100, 0.18251599219147363}, {38/25, 8/25, 0.1892175002720603}, {38/25, 33/100, 0.19581074851353591}, {38/25, 17/50, 0.2023999701018228}, {38/25, 7/20, 0.20898606738471825}, {38/25, 9/25, 0.21556979879950905}, {38/25, 37/100, 0.22215179697962312}, {38/25, 19/50, 0.22873258453813572}, {38/25, 39/100, 0.2351577828008817}, {38/25, 2/5, 0.2408641932188544}, {38/25, 41/100, 0.24655958471056674}, {38/25, 21/50, 0.2522446372611067}, {38/25, 43/100, 0.25791993779266875}, {38/25, 11/25, 0.26358599084374557}, {38/25, 9/20, 0.26924322772263504}, {38/25, 23/50, 0.27489201435948696}, {38/25, 47/100, 0.2805326580476484}, {38/25, 12/25, 0.2861654132368198}, {38/25, 49/100, 0.29179048651646416}, {38/25, 1/2, 0.29702130863724163}, {38/25, 51/100, 0.3015316245154798}, {38/25, 13/25, 0.30603126945274733}, {38/25, 53/100, 0.31052040667806524}, {38/25, 27/50, 0.3149991645299306}, {38/25, 11/20, 0.31946763911339654}, {38/25, 14/25, 0.32392589661169263}, {38/25, 57/100, 0.32837397530422807}, {38/25, 29/50, 0.33281188733508926}, {38/25, 59/100, 0.3372396202693245}, {38/25, 3/5, 0.34165713846859863}, {38/25, 61/100, 0.3460643843132046}, {38/25, 31/50, 0.35046127929319676}, {38/25, 63/100, 0.35463434108513275}, {38/25, 16/25, 0.35755905647708136}, {38/25, 13/20, 0.36047910205401523}, {38/25, 33/50, 0.3633941012079109}, {38/25, 67/100, 0.36630367897395855}, {38/25, 17/25, 0.3692074615332051}, {38/25, 69/100, 0.3721050757647981}, {38/25, 7/10, 0.37499614884524674}, {38/25, 71/100, 0.3778803078922923}, {38/25, 18/25, 0.38075717965071415}, {38/25, 73/100, 0.38362639021773315}, {38/25, 37/50, 0.3864875648054156}, {38/25, 3/4, 0.3893403275378647}, {38/25, 19/25, 0.39218430128079007}, {38/25, 77/100, 0.3942204147499722}, {38/25, 39/50, 0.3956864064759173}, {38/25, 79/100, 0.3971555605915811}, {38/25, 4/5, 0.39862708259770924}, {38/25, 81/100, 0.4001002026700263}, {38/25, 41/50, 0.40157417404424367}, {38/25, 83/100, 0.40304827153774087}, {38/25, 21/25, 0.4045217901961694}, {38/25, 17/20, 0.40599404405414136}, {38/25, 43/50, 0.4074643650004859}, {38/25, 87/100, 0.40893210173903694}, {38/25, 22/25, 0.41039661883704726}, {38/25, 89/100, 0.4118572958539567}, {38/25, 9/10, 0.4131873230921829}, {38/25, 91/100, 0.41390910609979803}, {38/25, 23/25, 0.41463444269234634}, {38/25, 93/100, 0.4153625103583593}, {38/25, 47/50, 0.41609251268262676}, {38/25, 19/20, 0.41682367801038034}, {38/25, 24/25, 0.41755525821048034}, {38/25, 97/100, 0.4182865275296657}, {38/25, 49/50, 0.419016781530807}, {38/25, 99/100, 0.41974533610857717}, {38/25, 1, 0.420471526576556}}
{{39/25, 0, Indeterminate}, {39/25, 1/100, 1.478868528749611*^-12}, {39/25, 1/50, 0.00039296233581843963}, {39/25, 3/100, 0.006945857771558876}, {39/25, 1/25, 0.012827186285271762}, {39/25, 1/20, 0.017866769194030272}, {39/25, 3/50, 0.023559244950221905}, {39/25, 7/100, 0.02905839926658849}, {39/25, 2/25, 0.035083956616811546}, {39/25, 9/100, 0.040868790734895855}, {39/25, 1/10, 0.046859575785490645}, {39/25, 11/100, 0.0534275009567484}, {39/25, 3/25, 0.059931255813051}, {39/25, 13/100, 0.06665726907220292}, {39/25, 7/50, 0.07386878409809824}, {39/25, 3/20, 0.08085196731583293}, {39/25, 4/25, 0.08813639154789592}, {39/25, 17/100, 0.09535876796692802}, {39/25, 9/50, 0.10313284070911659}, {39/25, 19/100, 0.11082148454449021}, {39/25, 1/5, 0.11866425859656722}, {39/25, 21/100, 0.12658930383057934}, {39/25, 11/50, 0.1344713042927425}, {39/25, 23/100, 0.14231576819866534}, {39/25, 6/25, 0.1502873985860555}, {39/25, 1/4, 0.15828757896740026}, {39/25, 13/50, 0.16627184169334888}, {39/25, 27/100, 0.17424303825426957}, {39/25, 7/25, 0.18220330697035053}, {39/25, 29/100, 0.18997004278649324}, {39/25, 3/10, 0.19750707610968016}, {39/25, 31/100, 0.20502716916278124}, {39/25, 8/25, 0.21253222710696976}, {39/25, 33/100, 0.22002391130238624}, {39/25, 17/50, 0.22750366313881062}, {39/25, 7/20, 0.23497272623243284}, {39/25, 9/25, 0.24185603731031058}, {39/25, 37/100, 0.24832619920174376}, {39/25, 19/50, 0.25477472038212406}, {39/25, 39/100, 0.26120298113636403}, {39/25, 2/5, 0.2676121827989143}, {39/25, 41/100, 0.2740033678927845}, {39/25, 21/50, 0.2803774376273562}, {39/25, 43/100, 0.2867351671107058}, {39/25, 11/25, 0.29307721858539354}, {39/25, 9/20, 0.2994041529554586}, {39/25, 23/50, 0.3048314656270957}, {39/25, 47/100, 0.30989796151749077}, {39/25, 12/25, 0.3149462854582446}, {39/25, 49/100, 0.31997689142739894}, {39/25, 1/2, 0.32499015960334543}, {39/25, 51/100, 0.329986403300067}, {39/25, 13/25, 0.3349658750256765}, {39/25, 53/100, 0.3399287717894519}, {39/25, 27/50, 0.3448752397638257}, {39/25, 11/20, 0.34980537839180537}, {39/25, 14/25, 0.3547192440171857}, {39/25, 57/100, 0.35961685310325375}, {39/25, 29/50, 0.36339830166373915}, {39/25, 59/100, 0.36664530189916994}, {39/25, 3/5, 0.369883290912301}, {39/25, 61/100, 0.3731118991910733}, {39/25, 31/50, 0.37633075145942657}, {39/25, 63/100, 0.37953946699592117}, {39/25, 16/25, 0.38273765990611947}, {39/25, 13/20, 0.3859249393594329}, {39/25, 33/50, 0.3891009097991743}, {39/25, 67/100, 0.3922651711328938}, {39/25, 17/25, 0.39541731890879184}, {39/25, 69/100, 0.39855694448268786}, {39/25, 7/10, 0.4012134813699875}, {39/25, 71/100, 0.40280584403736164}, {39/25, 18/25, 0.4044008867405464}, {39/25, 73/100, 0.40599763407205136}, {39/25, 37/50, 0.4075951447111025}, {39/25, 3/4, 0.4091925091137228}, {39/25, 19/25, 0.41078884740270166}, {39/25, 77/100, 0.41238330743976986}, {39/25, 39/50, 0.4139750630638196}, {39/25, 79/100, 0.41556331248075795}, {39/25, 4/5, 0.41714727679168234}, {39/25, 81/100, 0.4187261986475534}, {39/25, 41/50, 0.4202373023657405}, {39/25, 83/100, 0.42099007956889906}, {39/25, 21/25, 0.4217470738108851}, {39/25, 17/20, 0.42250725727544425}, {39/25, 43/50, 0.423269639305494}, {39/25, 87/100, 0.424033264326358}, {39/25, 22/25, 0.4247972099305131}, {39/25, 89/100, 0.4255605851104561}, {39/25, 9/10, 0.42632252862727193}, {39/25, 91/100, 0.42708220750376286}, {39/25, 23/25, 0.42783881540645213}, {39/25, 93/100, 0.428591552755241}, {39/25, 47/50, 0.429339610402253}, {39/25, 19/20, 0.43008219658269436}, {39/25, 24/25, 0.4308185391780074}, {39/25, 97/100, 0.43154788490215246}, {39/25, 49/50, 0.4322694985573016}, {39/25, 99/100, 0.43298266235342053}, {39/25, 1, 0.43368667528661686}}
{{8/5, 0, Indeterminate}, {8/5, 1/100, 1.489547237678289*^-13}, {8/5, 1/50, 0.00009696693050016086}, {8/5, 3/100, 0.0015712989021231974}, {8/5, 1/25, 0.004550779040738805}, {8/5, 1/20, 0.008782874155687943}, {8/5, 3/50, 0.014403865833375402}, {8/5, 7/100, 0.020782198824030387}, {8/5, 2/25, 0.02762552899623972}, {8/5, 9/100, 0.034676623715947465}, {8/5, 1/10, 0.042462215169142156}, {8/5, 11/100, 0.05024032247060872}, {8/5, 3/25, 0.05835931938068779}, {8/5, 13/100, 0.06679498002305011}, {8/5, 7/50, 0.07516467435178177}, {8/5, 3/20, 0.08364917763265521}, {8/5, 4/25, 0.09242432233624573}, {8/5, 17/100, 0.10137537640570626}, {8/5, 9/50, 0.1103429851643386}, {8/5, 19/100, 0.11947931027585997}, {8/5, 1/5, 0.12855037628858457}, {8/5, 21/100, 0.13756052503948415}, {8/5, 11/50, 0.1466937262230331}, {8/5, 23/100, 0.15582725507926581}, {8/5, 6/25, 0.16492350096666966}, {8/5, 1/4, 0.17398594735833164}, {8/5, 13/50, 0.18301796640697301}, {8/5, 27/100, 0.1916001853590636}, {8/5, 7/25, 0.20013204161386958}, {8/5, 29/100, 0.20862838191613586}, {8/5, 3/10, 0.2170925459646028}, {8/5, 31/100, 0.22552746412645736}, {8/5, 8/25, 0.2339356914685248}, {8/5, 33/100, 0.24156876061162086}, {8/5, 17/50, 0.24885601335531052}, {8/5, 7/20, 0.2561044208991334}, {8/5, 9/25, 0.26331657325458735}, {8/5, 37/100, 0.2704946964529509}, {8/5, 19/50, 0.2776407079933711}, {8/5, 39/100, 0.28475628436979566}, {8/5, 2/5, 0.2918428876675872}, {8/5, 41/100, 0.29890178751369584}, {8/5, 21/50, 0.3049854140939652}, {8/5, 43/100, 0.3106409379327622}, {8/5, 11/25, 0.31626579317559117}, {8/5, 9/20, 0.321861065331558}, {8/5, 23/50, 0.32742769208435585}, {8/5, 47/100, 0.33296647851306277}, {8/5, 12/25, 0.33847811040686265}, {8/5, 49/100, 0.34396316593919685}, {8/5, 1/2, 0.3494221259276538}, {8/5, 51/100, 0.35485538287274965}, {8/5, 13/25, 0.36026324894101114}, {8/5, 53/100, 0.3643602135255189}, {8/5, 27/50, 0.3679421389391417}, {8/5, 11/20, 0.37150795433651085}, {8/5, 14/25, 0.3750574600190949}, {8/5, 57/100, 0.37859042793288894}, {8/5, 29/50, 0.382106604470262}, {8/5, 59/100, 0.38560571292728085}, {8/5, 3/5, 0.3890874556679117}, {8/5, 61/100, 0.39255151603846994}, {8/5, 31/50, 0.3959975600689566}, {8/5, 63/100, 0.3994252379923177}, {8/5, 16/25, 0.4020961412354718}, {8/5, 13/20, 0.40381997813093606}, {8/5, 33/50, 0.40554417441768315}, {8/5, 67/100, 0.4072676388192021}, {8/5, 17/25, 0.4089893192479318}, {8/5, 69/100, 0.4107082002033198}, {8/5, 7/10, 0.4124232999974411}, {8/5, 71/100, 0.41413365971204125}, {8/5, 18/25, 0.41583833921906377}, {8/5, 73/100, 0.41753642262431134}, {8/5, 37/50, 0.4192270169156027}, {8/5, 3/4, 0.4206540560029771}, {8/5, 19/25, 0.42143789227233835}, {8/5, 77/100, 0.42222545727645877}, {8/5, 39/50, 0.4230154906727822}, {8/5, 79/100, 0.4238067773901226}, {8/5, 4/5, 0.4245981448329878}, {8/5, 81/100, 0.42538846032657457}, {8/5, 41/50, 0.4261766287812259}, {8/5, 83/100, 0.4269615905571608}, {8/5, 21/25, 0.4277423195120652}, {8/5, 17/20, 0.4285178212158216}, {8/5, 43/50, 0.4292871313179788}, {8/5, 87/100, 0.4300493140549913}, {8/5, 22/25, 0.4308034608854281}, {8/5, 89/100, 0.43154868924228473}, {8/5, 9/10, 0.43228414139260135}, {8/5, 91/100, 0.43300898339548805}, {8/5, 23/25, 0.43372240415023006}, {8/5, 93/100, 0.4344236145271273}, {8/5, 47/50, 0.435111846574133}, {8/5, 19/20, 0.43565314881428735}, {8/5, 24/25, 0.4349515906790267}, {8/5, 97/100, 0.4342584855836084}, {8/5, 49/50, 0.43357255378236637}, {8/5, 99/100, 0.4328925664454679}, {8/5, 1, 0.43221734327408023}}
{{41/25, 0, Indeterminate}, {41/25, 1/100, 1.3196573952855929*^-14}, {41/25, 1/50, 0.000011710037189156988}, {41/25, 3/100, 0.0003324454011497054}, {41/25, 1/25, 0.001562058759838645}, {41/25, 1/20, 0.004298982477962863}, {41/25, 3/50, 0.008551645787614802}, {41/25, 7/100, 0.014338234892209646}, {41/25, 2/25, 0.02097006776400576}, {41/25, 9/100, 0.028847422468235896}, {41/25, 1/10, 0.03718324558111107}, {41/25, 11/100, 0.046094294390102056}, {41/25, 3/25, 0.05545657153897062}, {41/25, 13/100, 0.06496761846606858}, {41/25, 7/50, 0.07455364947410749}, {41/25, 3/20, 0.08473682174221113}, {41/25, 4/25, 0.09486357559537344}, {41/25, 17/100, 0.10523207912003617}, {41/25, 9/50, 0.11556979325152512}, {41/25, 19/100, 0.12583020153096977}, {41/25, 1/5, 0.13616537338629275}, {41/25, 21/100, 0.14651239233959526}, {41/25, 11/50, 0.15680280284257048}, {41/25, 23/100, 0.1670402099805496}, {41/25, 6/25, 0.17711028804062287}, {41/25, 1/4, 0.1867909654751962}, {41/25, 13/50, 0.19640795673080813}, {41/25, 27/100, 0.20596556456452333}, {41/25, 7/25, 0.21546787584725316}, {41/25, 29/100, 0.22491869523892236}, {41/25, 3/10, 0.2337020011460756}, {41/25, 31/100, 0.24191495252634856}, {41/25, 8/25, 0.25006118632644014}, {41/25, 33/100, 0.2581452652600162}, {41/25, 17/50, 0.26617122007695354}, {41/25, 7/20, 0.27414260351375397}, {41/25, 9/25, 0.2820625396837294}, {41/25, 37/100, 0.2899337688219779}, {41/25, 19/50, 0.29726927290381305}, {41/25, 39/100, 0.3035973294581079}, {41/25, 2/5, 0.3098740085464299}, {41/25, 41/100, 0.3161017114511673}, {41/25, 21/50, 0.3222825349525142}, {41/25, 43/100, 0.3284183059769534}, {41/25, 11/25, 0.33451061166187535}, {41/25, 9/20, 0.3405608254803279}, {41/25, 23/50, 0.346570129978183}, {41/25, 47/100, 0.35253953659710147}, {41/25, 12/25, 0.35785074581464354}, {41/25, 49/100, 0.36181970876361086}, {41/25, 1/2, 0.3657605744207173}, {41/25, 51/100, 0.369673649833311}, {41/25, 13/25, 0.37355915363523284}, {41/25, 53/100, 0.3774172255640847}, {41/25, 27/50, 0.38124793471286367}, {41/25, 11/20, 0.38505128670751954}, {41/25, 14/25, 0.3888272299716542}, {41/25, 57/100, 0.3925756612140049}, {41/25, 29/50, 0.39623845071929636}, {41/25, 59/100, 0.3981201900644573}, {41/25, 3/5, 0.39999757666258784}, {41/25, 61/100, 0.40186949515262865}, {41/25, 31/50, 0.40373486103939477}, {41/25, 63/100, 0.4055926188675729}, {41/25, 16/25, 0.40744174051125476}, {41/25, 13/20, 0.4092812235796299}, {41/25, 33/50, 0.41111008993757253}, {41/25, 67/100, 0.4129273843385598}, {41/25, 17/25, 0.4147321731664066}, {41/25, 69/100, 0.415693515240825}, {41/25, 7/10, 0.41651894610970697}, {41/25, 71/100, 0.41734526478834927}, {41/25, 18/25, 0.4181710752710019}, {41/25, 73/100, 0.4189950349210731}, {41/25, 37/50, 0.41981585120146353}, {41/25, 3/4, 0.4206322786871302}, {41/25, 19/25, 0.4214431163353229}, {41/25, 77/100, 0.4222472049910365}, {41/25, 39/50, 0.42304342510748866}, {41/25, 79/100, 0.4238306946629726}, {41/25, 4/5, 0.4246079672573962}, {41/25, 81/100, 0.4253742303730676}, {41/25, 41/50, 0.4261285037858229}, {41/25, 83/100, 0.4268698381136732}, {41/25, 21/25, 0.4275973134913953}, {41/25, 17/20, 0.42831003836035464}, {41/25, 43/50, 0.4290071483638855}, {41/25, 87/100, 0.4290256114247301}, {41/25, 22/25, 0.42822936172079246}, {41/25, 89/100, 0.42744296835109}, {41/25, 9/10, 0.42666490979677346}, {41/25, 91/100, 0.42589373163348326}, {41/25, 23/25, 0.42512804309278257}, {41/25, 93/100, 0.42436651387549834}, {41/25, 47/50, 0.42360787119621574}, {41/25, 19/20, 0.4228508970397402}, {41/25, 24/25, 0.4220944256124576}, {41/25, 97/100, 0.42133734097269127}, {41/25, 49/50, 0.4205785748256396}, {41/25, 99/100, 0.41981710446984494}, {41/25, 1, 0.4190519508830632}}
{{42/25, 0, Indeterminate}, {42/25, 1/100, 1.003205854908511*^-15}, {42/25, 1/50, 1.0209620771262084*^-6}, {42/25, 3/100, 0.0000637920424384242}, {42/25, 1/25, 0.0005125248497708399}, {42/25, 1/20, 0.0019633820863344154}, {42/25, 3/50, 0.0049271687536860355}, {42/25, 7/100, 0.009479280250916645}, {42/25, 2/25, 0.01566321735213507}, {42/25, 9/100, 0.02317591538807299}, {42/25, 1/10, 0.03176532444069951}, {42/25, 11/100, 0.041284808496633046}, {42/25, 3/25, 0.0513465682570417}, {42/25, 13/100, 0.0618351007332995}, {42/25, 7/50, 0.07295424962253987}, {42/25, 3/20, 0.08423941065406176}, {42/25, 4/25, 0.09578801926984953}, {42/25, 17/100, 0.1073307366463689}, {42/25, 9/50, 0.11891896977103539}, {42/25, 19/100, 0.13060387828472278}, {42/25, 1/5, 0.1422396864937294}, {42/25, 21/100, 0.1538167078142718}, {42/25, 11/50, 0.16516922052226535}, {42/25, 23/100, 0.1761409462210404}, {42/25, 6/25, 0.18702066522316563}, {42/25, 1/4, 0.19781281262247627}, {42/25, 13/50, 0.20852213301973335}, {42/25, 27/100, 0.21898759834091938}, {42/25, 7/25, 0.22835701001739026}, {42/25, 29/100, 0.237620661246146}, {42/25, 3/10, 0.24678594849888652}, {42/25, 31/100, 0.2558592798414418}, {42/25, 8/25, 0.2648460384639853}, {42/25, 33/100, 0.27375102260605}, {42/25, 17/50, 0.28257853609255384}, {42/25, 7/20, 0.2903290987365743}, {42/25, 9/25, 0.2974617026503411}, {42/25, 37/100, 0.3045131713906198}, {42/25, 19/50, 0.31148771587447305}, {42/25, 39/100, 0.31838904992248696}, {42/25, 2/5, 0.32522044415141577}, {42/25, 41/100, 0.3319847735355958}, {42/25, 21/50, 0.3386845593611697}, {42/25, 43/100, 0.3453220062338311}, {42/25, 11/25, 0.3508320552137589}, {42/25, 9/20, 0.35528987080717384}, {42/25, 23/50, 0.35969946924943486}, {42/25, 47/100, 0.36406219436976683}, {42/25, 12/25, 0.36837918530341146}, {42/25, 49/100, 0.3726513996146482}, {42/25, 1/2, 0.37687963341724245}, {42/25, 51/100, 0.381064538928031}, {42/25, 13/25, 0.3852066398221873}, {42/25, 53/100, 0.38904679794952957}, {42/25, 27/50, 0.39115927722456195}, {42/25, 11/20, 0.3932569065797906}, {42/25, 14/25, 0.3953388945791779}, {42/25, 57/100, 0.3974044434871074}, {42/25, 29/50, 0.3994527519359848}, {42/25, 59/100, 0.4014830171364747}, {42/25, 3/5, 0.40349443671285123}, {42/25, 61/100, 0.40548621023137016}, {42/25, 31/50, 0.407457540477604}, {42/25, 63/100, 0.40851842539836974}, {42/25, 16/25, 0.4094233713522301}, {42/25, 13/20, 0.41032434687462793}, {42/25, 33/50, 0.41121992315726513}, {42/25, 67/100, 0.4121087247501051}, {42/25, 17/25, 0.4129894266675468}, {42/25, 69/100, 0.41386075172112025}, {42/25, 7/10, 0.4147214680632686}, {42/25, 71/100, 0.4155703869273352}, {42/25, 18/25, 0.41640636054988167}, {42/25, 73/100, 0.4172282802620035}, {42/25, 37/50, 0.41803507473712426}, {42/25, 3/4, 0.4188257083836736}, {42/25, 19/25, 0.41959917987153117}, {42/25, 77/100, 0.4203545207821254}, {42/25, 39/50, 0.42109079437243474}, {42/25, 79/100, 0.4217062319507147}, {42/25, 4/5, 0.42081962277033746}, {42/25, 81/100, 0.4199447274628217}, {42/25, 41/50, 0.4190797286998262}, {42/25, 83/100, 0.4182228641450729}, {42/25, 21/25, 0.4173724167197086}, {42/25, 17/20, 0.4165267415153569}, {42/25, 43/50, 0.4156842635228177}, {42/25, 87/100, 0.4148434740661522}, {42/25, 22/25, 0.41400292752624096}, {42/25, 89/100, 0.4131612383284933}, {42/25, 9/10, 0.41231707817189817}, {42/25, 91/100, 0.41146917347837814}, {42/25, 23/25, 0.4106163030435814}, {42/25, 93/100, 0.40975729587173443}, {42/25, 47/50, 0.4088910291789204}, {42/25, 19/20, 0.40801642655020454}, {42/25, 24/25, 0.407132456237664}, {42/25, 97/100, 0.40623812958720096}, {42/25, 49/50, 0.405332499583121}, {42/25, 99/100, 0.404414659500552}, {42/25, 1, 0.40348374165629153}}
{{43/25, 0, Indeterminate}, {43/25, 1/100, 6.700033631423814*^-17}, {43/25, 1/50, 8.048207924692862*^-8}, {43/25, 3/100, 0.000011421388326145536}, {43/25, 1/25, 0.00016245912123353815}, {43/25, 1/20, 0.0008578858638513366}, {43/25, 3/50, 0.0026703403381237454}, {43/25, 7/100, 0.006015289208701373}, {43/25, 2/25, 0.011133361454255291}, {43/25, 9/100, 0.017864690434663454}, {43/25, 1/10, 0.026188778095200507}, {43/25, 11/100, 0.03564998427737788}, {43/25, 3/25, 0.046079657725608326}, {43/25, 13/100, 0.057413022971346483}, {43/25, 7/50, 0.06932479862971677}, {43/25, 3/20, 0.08165142955734934}, {43/25, 4/25, 0.09415982603589157}, {43/25, 17/100, 0.10695446309691198}, {43/25, 9/50, 0.11982245688180958}, {43/25, 19/100, 0.13270360806117265}, {43/25, 1/5, 0.14545345337767793}, {43/25, 21/100, 0.15781119506237945}, {43/25, 11/50, 0.1700796369695883}, {43/25, 23/100, 0.1822527068490739}, {43/25, 6/25, 0.1943272353792852}, {43/25, 1/4, 0.2057020035485391}, {43/25, 13/50, 0.21634870681409912}, {43/25, 27/100, 0.22684839010758842}, {43/25, 7/25, 0.23720907172701114}, {43/25, 29/100, 0.24743835599835465}, {43/25, 3/10, 0.25754333033859783}, {43/25, 31/100, 0.26753051532473987}, {43/25, 8/25, 0.27632494193036455}, {43/25, 33/100, 0.28446960465079435}, {43/25, 17/50, 0.2924896619784652}, {43/25, 7/20, 0.3003922211291829}, {43/25, 9/25, 0.3081835681266178}, {43/25, 37/100, 0.3158692563065794}, {43/25, 19/50, 0.3234541860254145}, {43/25, 39/100, 0.3309426759502981}, {43/25, 2/5, 0.3375904732329692}, {43/25, 41/100, 0.3427147545304469}, {43/25, 21/50, 0.3477585605706743}, {43/25, 43/100, 0.3527252313351592}, {43/25, 11/25, 0.3576176771209534}, {43/25, 9/20, 0.3624384306333917}, {43/25, 23/50, 0.36718969186581035}, {43/25, 47/100, 0.3718733668391585}, {43/25, 12/25, 0.3764911011103375}, {43/25, 49/100, 0.3794150542417521}, {43/25, 1/2, 0.3818536137328336}, {43/25, 51/100, 0.3842586931879655}, {43/25, 13/25, 0.3866303438497533}, {43/25, 53/100, 0.38896852413191346}, {43/25, 27/50, 0.39127311205834076}, {43/25, 11/20, 0.39354391587928933}, {43/25, 14/25, 0.3957806831625976}, {43/25, 57/100, 0.3976229739402408}, {43/25, 29/50, 0.39868786647090987}, {43/25, 59/100, 0.39973960424424804}, {43/25, 3/5, 0.4007769842428837}, {43/25, 61/100, 0.40179882858964705}, {43/25, 31/50, 0.40280398437707066}, {43/25, 63/100, 0.40379132337860585}, {43/25, 16/25, 0.4047597416821014}, {43/25, 13/20, 0.4057081592770763}, {43/25, 33/50, 0.40663551962046024}, {43/25, 67/100, 0.40754078919972236}, {43/25, 17/25, 0.4084229571076528}, {43/25, 69/100, 0.40928103463956106}, {43/25, 7/10, 0.4101140549205004}, {43/25, 71/100, 0.41092107256793303}, {43/25, 18/25, 0.4116863762974637}, {43/25, 73/100, 0.4107451172613276}, {43/25, 37/50, 0.40981427034292256}, {43/25, 3/4, 0.4088917372218336}, {43/25, 19/25, 0.40797552060690995}, {43/25, 77/100, 0.40706371840231925}, {43/25, 39/50, 0.40615451836309857}, {43/25, 79/100, 0.40524619319615435}, {43/25, 4/5, 0.4043370960669252}, {43/25, 81/100, 0.4034256564756003}, {43/25, 41/50, 0.40251037647008603}, {43/25, 83/100, 0.4015898271659901}, {43/25, 21/25, 0.40066264554657977}, {43/25, 17/20, 0.39972753151804646}, {43/25, 43/50, 0.39878324519775404}, {43/25, 87/100, 0.3978286044150001}, {43/25, 22/25, 0.39686248240569333}, {43/25, 89/100, 0.39588380568396336}, {43/25, 9/10, 0.39489155207522136}, {43/25, 91/100, 0.39388474889646513}, {43/25, 23/25, 0.3928624712708279}, {43/25, 93/100, 0.39182384056461694}, {43/25, 47/50, 0.39076802293585894}, {43/25, 19/20, 0.3896942279845133}, {43/25, 24/25, 0.38860170749506523}, {43/25, 97/100, 0.3874897542633453}, {43/25, 49/50, 0.3863577009996715}, {43/25, 99/100, 0.38520491930141054}, {43/25, 1, 0.3840308186884016}}
{{44/25, 0, Indeterminate}, {44/25, 1/100, 4.6758220410724315*^-18}, {44/25, 1/50, 5.498420297283119*^-9}, {44/25, 3/100, 1.9187570556985865*^-6}, {44/25, 1/25, 0.000047305125304404746}, {44/25, 1/20, 0.00035119685144485355}, {44/25, 3/50, 0.0013504185520989123}, {44/25, 7/100, 0.0035967582833061782}, {44/25, 2/25, 0.007406104224261058}, {44/25, 9/100, 0.01307916134538047}, {44/25, 1/10, 0.020409200275373983}, {44/25, 11/100, 0.029289972270979722}, {44/25, 3/25, 0.03956684613582464}, {44/25, 13/100, 0.05095303331265443}, {44/25, 7/50, 0.06312978918883448}, {44/25, 3/20, 0.07589925037172116}, {44/25, 4/25, 0.08917747204228504}, {44/25, 17/100, 0.10273904316711656}, {44/25, 9/50, 0.11648362846685369}, {44/25, 19/100, 0.12991683181800506}, {44/25, 1/5, 0.1433445803560371}, {44/25, 21/100, 0.1567331808454618}, {44/25, 11/50, 0.17005777582740783}, {44/25, 23/100, 0.18254231432415635}, {44/25, 6/25, 0.1944795240679344}, {44/25, 1/4, 0.20624713982390205}, {44/25, 13/50, 0.21784916477542257}, {44/25, 27/100, 0.22929044765127246}, {44/25, 7/25, 0.2405756179242987}, {44/25, 29/100, 0.2510188378115599}, {44/25, 3/10, 0.26037210412389744}, {44/25, 31/100, 0.2695451654779156}, {44/25, 8/25, 0.2785477946071493}, {44/25, 33/100, 0.28738889348622026}, {44/25, 17/50, 0.29607653104487386}, {44/25, 7/20, 0.30461799137039425}, {44/25, 9/25, 0.31301982714246723}, {44/25, 37/100, 0.3194193964729428}, {44/25, 19/50, 0.32530961066766145}, {44/25, 39/100, 0.3310751424046977}, {44/25, 2/5, 0.33672211133482133}, {44/25, 41/100, 0.3422559171692522}, {44/25, 21/50, 0.34768132219067827}, {44/25, 43/100, 0.353002523591885}, {44/25, 11/25, 0.3581653763410187}, {44/25, 9/20, 0.36113085650793947}, {44/25, 23/50, 0.3640310715154808}, {44/25, 47/100, 0.366868090403677}, {44/25, 12/25, 0.3696436670927792}, {44/25, 49/100, 0.37235928036701255}, {44/25, 1/2, 0.37501616834049023}, {44/25, 51/100, 0.37761535824179293}, {44/25, 13/25, 0.37979577570105383}, {44/25, 53/100, 0.38112761035282205}, {44/25, 27/50, 0.38242771854184776}, {44/25, 11/20, 0.3836957270455654}, {44/25, 14/25, 0.38493120548941356}, {44/25, 57/100, 0.3861336761013036}, {44/25, 29/50, 0.38730262208192845}, {44/25, 59/100, 0.3884374948103749}, {44/25, 3/5, 0.38953772006809756}, {44/25, 61/100, 0.3906027034346674}, {44/25, 31/50, 0.3916318349833587}, {44/25, 63/100, 0.3926244933842487}, {44/25, 16/25, 0.3935800495048805}, {44/25, 13/20, 0.39449786958441463}, {44/25, 33/50, 0.39476129934540233}, {44/25, 67/100, 0.39383657330108524}, {44/25, 17/25, 0.39291621137581967}, {44/25, 69/100, 0.3919981676617426}, {44/25, 7/10, 0.3910804977842851}, {44/25, 71/100, 0.3901613535369372}, {44/25, 18/25, 0.38923897793212087}, {44/25, 73/100, 0.3883117006355879}, {44/25, 37/50, 0.38737793375421214}, {44/25, 3/4, 0.3864361679487921}, {44/25, 19/25, 0.38548496884584754}, {44/25, 77/100, 0.384522973724036}, {44/25, 39/50, 0.3835488884526839}, {44/25, 79/100, 0.3825614846616341}, {44/25, 4/5, 0.3815595971231446}, {44/25, 81/100, 0.38054212132804655}, {44/25, 41/50, 0.37950801123974176}, {44/25, 83/100, 0.378456277210857}, {44/25, 21/25, 0.3773859840485824}, {44/25, 17/20, 0.3762962492157428}, {44/25, 43/50, 0.37518624115577054}, {44/25, 87/100, 0.37405517773051317}, {44/25, 22/25, 0.3729023247608045}, {44/25, 89/100, 0.3717269946604777}, {44/25, 9/10, 0.37052854515517986}, {44/25, 91/100, 0.36930637807810573}, {44/25, 23/25, 0.3680599379186975}, {44/25, 93/100, 0.36678868477424026}, {44/25, 47/50, 0.3654920730052242}, {44/25, 19/20, 0.36380155614722476}, {44/25, 24/25, 0.3620324768859558}, {44/25, 97/100, 0.3602477216196897}, {44/25, 49/50, 0.35844666448216517}, {44/25, 99/100, 0.35662872558287606}, {44/25, 1, 0.3547933698225528}}
{{9/5, 0, Indeterminate}, {9/5, 1/100, 2.28623093502248*^-19}, {9/5, 1/50, 3.2823302250405193*^-10}, {9/5, 3/100, 2.92635255722713*^-7}, {9/5, 1/25, 0.000012529626478145757}, {9/5, 1/20, 0.00013096228991538584}, {9/5, 3/50, 0.0006404098709270448}, {9/5, 7/100, 0.0019913262469652645}, {9/5, 2/25, 0.004667162782625881}, {9/5, 9/100, 0.008956392470861494}, {9/5, 1/10, 0.014999171045705589}, {9/5, 11/100, 0.02281549478208795}, {9/5, 3/25, 0.032238913251200735}, {9/5, 13/100, 0.042969512506580126}, {9/5, 7/50, 0.05481474653734784}, {9/5, 3/20, 0.06754468179833464}, {9/5, 4/25, 0.08091988627215119}, {9/5, 17/100, 0.09457904157051901}, {9/5, 9/50, 0.10839013599331924}, {9/5, 19/100, 0.12238270194767616}, {9/5, 1/5, 0.13648081390398595}, {9/5, 21/100, 0.14997658072191983}, {9/5, 11/50, 0.16299697395762916}, {9/5, 23/100, 0.17588384567188992}, {9/5, 6/25, 0.1886219688138024}, {9/5, 1/4, 0.20120182807190123}, {9/5, 13/50, 0.21361803243290842}, {9/5, 27/100, 0.224404513771216}, {9/5, 7/25, 0.2348756099900637}, {9/5, 29/100, 0.24512462724801817}, {9/5, 3/10, 0.25516079245958856}, {9/5, 31/100, 0.26499298545780664}, {9/5, 8/25, 0.27462960610077214}, {9/5, 33/100, 0.2840471320919443}, {9/5, 17/50, 0.2910816841572693}, {9/5, 7/20, 0.29792425788476434}, {9/5, 9/25, 0.3045854219249915}, {9/5, 37/100, 0.31107455673551465}, {9/5, 19/50, 0.31740000133381124}, {9/5, 39/100, 0.3235692208042974}, {9/5, 2/5, 0.3295888943636283}, {9/5, 41/100, 0.3335058879206643}, {9/5, 21/50, 0.33707965147791935}, {9/5, 43/100, 0.34054467144149675}, {9/5, 11/25, 0.34390565879910157}, {9/5, 9/20, 0.3471667503243724}, {9/5, 23/50, 0.3503315771796721}, {9/5, 47/100, 0.35340332476379616}, {9/5, 12/25, 0.355364299538111}, {9/5, 49/100, 0.35709062280866755}, {9/5, 1/2, 0.35875524375584344}, {9/5, 51/100, 0.36035943576887963}, {9/5, 13/25, 0.3619042608131253}, {9/5, 53/100, 0.3633905969125151}, {9/5, 27/50, 0.36481916207090975}, {9/5, 11/20, 0.3661905351443258}, {9/5, 14/25, 0.36750517409753103}, {9/5, 57/100, 0.3687634320127874}, {9/5, 29/50, 0.3699655711629787}, {9/5, 59/100, 0.3711117754148836}, {9/5, 3/5, 0.37197871331352506}, {9/5, 61/100, 0.37118202635085246}, {9/5, 31/50, 0.3703781991839039}, {9/5, 63/100, 0.369565641053167}, {9/5, 16/25, 0.3687428296285262}, {9/5, 13/20, 0.367908309632981}, {9/5, 33/50, 0.3670606913900786}, {9/5, 67/100, 0.366198649329359}, {9/5, 17/25, 0.36532092047592024}, {9/5, 69/100, 0.36442630294447353}, {9/5, 7/10, 0.3635136538846753}, {9/5, 71/100, 0.3625818753732789}, {9/5, 18/25, 0.3616299106166933}, {9/5, 73/100, 0.3606567533538689}, {9/5, 37/50, 0.3596614471530376}, {9/5, 3/4, 0.35864308428958613}, {9/5, 19/25, 0.3576008046960235}, {9/5, 77/100, 0.3565337949806288}, {9/5, 39/50, 0.3554412875108718}, {9/5, 79/100, 0.35432255955747904}, {9/5, 4/5, 0.3531769324945512}, {9/5, 81/100, 0.35200377105123504}, {9/5, 41/50, 0.35080248261026614}, {9/5, 83/100, 0.34957251654886445}, {9/5, 21/25, 0.3483133636173989}, {9/5, 17/20, 0.3470245553515414}, {9/5, 43/50, 0.34564328668409106}, {9/5, 87/100, 0.34384987519888116}, {9/5, 22/25, 0.3420383668692711}, {9/5, 89/100, 0.34020816847746954}, {9/5, 9/10, 0.3383587385731482}, {9/5, 91/100, 0.33648958605135637}, {9/5, 23/25, 0.3346002688010686}, {9/5, 93/100, 0.3326903924169251}, {9/5, 47/50, 0.3307596089673856}, {9/5, 19/20, 0.32880761581300927}, {9/5, 24/25, 0.3268341544691413}, {9/5, 97/100, 0.3248390095077729}, {9/5, 49/50, 0.3228220074937332}, {9/5, 99/100, 0.3207830159508848}, {9/5, 1, 0.3187219423543167}}
{{46/25, 0, Indeterminate}, {46/25, 1/100, 7.99379003023653*^-21}, {46/25, 1/50, 1.7076325839054052*^-11}, {46/25, 3/100, 4.102819580089004*^-8}, {46/25, 1/25, 3.03786392142016*^-6}, {46/25, 1/20, 0.000044583834184856055}, {46/25, 3/50, 0.0002783042454137642}, {46/25, 7/100, 0.0010255767366434397}, {46/25, 2/25, 0.0027133143091871725}, {46/25, 9/100, 0.00572618953682122}, {46/25, 1/10, 0.010366378228784074}, {46/25, 11/100, 0.016732643370144743}, {46/25, 3/25, 0.024746884645492295}, {46/25, 13/100, 0.034310116687123055}, {46/25, 7/50, 0.045201648442170866}, {46/25, 3/20, 0.05718786242104182}, {46/25, 4/25, 0.0698039306762474}, {46/25, 17/100, 0.08305576405796794}, {46/25, 9/50, 0.09678853299780152}, {46/25, 19/100, 0.11052156840922325}, {46/25, 1/5, 0.12391607031439542}, {46/25, 21/100, 0.13734604112032103}, {46/25, 11/50, 0.1507563053439508}, {46/25, 23/100, 0.16410502641361724}, {46/25, 6/25, 0.17703718881846578}, {46/25, 1/4, 0.18874912397016086}, {46/25, 13/50, 0.20023370840232935}, {46/25, 27/100, 0.21148871148572207}, {46/25, 7/25, 0.22251458483588987}, {46/25, 29/100, 0.2333136300526235}, {46/25, 3/10, 0.2438893771391103}, {46/25, 31/100, 0.25230010850758045}, {46/25, 8/25, 0.2602778732942138}, {46/25, 33/100, 0.2680107806146333}, {46/25, 17/50, 0.27551073365840567}, {46/25, 7/20, 0.2827886681033292}, {46/25, 9/25, 0.2898545897308844}, {46/25, 37/100, 0.2958082647576591}, {46/25, 19/50, 0.30034285843822095}, {46/25, 39/100, 0.30470400905088646}, {46/25, 2/5, 0.3089008445487912}, {46/25, 41/100, 0.3129414945660761}, {46/25, 21/50, 0.31683320289452954}, {46/25, 43/100, 0.3205758823960324}, {46/25, 11/25, 0.32300675702315734}, {46/25, 9/20, 0.32532828592454116}, {46/25, 23/50, 0.32754494579849713}, {46/25, 47/100, 0.32966068605007826}, {46/25, 12/25, 0.33167899288585956}, {46/25, 49/100, 0.3336029451881259}, {46/25, 1/2, 0.3354352633072506}, {46/25, 51/100, 0.3371783517487562}, {46/25, 13/25, 0.3388343365919255}, {46/25, 53/100, 0.3404050983574168}, {46/25, 27/50, 0.34189230093864703}, {46/25, 11/20, 0.3425697282123693}, {46/25, 14/25, 0.3420589758429785}, {46/25, 57/100, 0.34151890180920136}, {46/25, 29/50, 0.34094909690378733}, {46/25, 59/100, 0.34034912164386427}, {46/25, 3/5, 0.33971851548819126}, {46/25, 61/100, 0.3390568047063755}, {46/25, 31/50, 0.3383635091090334}, {46/25, 63/100, 0.33763814781375284}, {46/25, 16/25, 0.33688024419337903}, {46/25, 13/20, 0.3360893301294996}, {46/25, 33/50, 0.3352649496743318}, {46/25, 67/100, 0.33440666220764736}, {46/25, 17/25, 0.3335140451616607}, {46/25, 69/100, 0.33258669637519606}, {46/25, 7/10, 0.3316242361288575}, {46/25, 71/100, 0.330626308904635}, {46/25, 18/25, 0.3295925849067104}, {46/25, 73/100, 0.3285227613744}, {46/25, 37/50, 0.32741656371327976}, {46/25, 3/4, 0.3262737464666431}, {46/25, 19/25, 0.3250940941457926}, {46/25, 77/100, 0.32387742193491964}, {46/25, 39/50, 0.3226235762838952}, {46/25, 79/100, 0.3210156524392692}, {46/25, 4/5, 0.3192420400923808}, {46/25, 81/100, 0.31744482735633756}, {46/25, 41/50, 0.31562367106909034}, {46/25, 83/100, 0.31377827584858836}, {46/25, 21/25, 0.3119083931129946}, {46/25, 17/20, 0.31001382011248874}, {46/25, 43/50, 0.308094398971089}, {46/25, 87/100, 0.3061500157367723}, {46/25, 22/25, 0.30418059943823395}, {46/25, 89/100, 0.30218612114658117}, {46/25, 9/10, 0.30016659304034776}, {46/25, 91/100, 0.2981220674723268}, {46/25, 23/25, 0.29605263603669907}, {46/25, 93/100, 0.2939584286351913}, {46/25, 47/50, 0.29183961254096674}, {46/25, 19/20, 0.28969639145918397}, {46/25, 24/25, 0.2875290045832134}, {46/25, 97/100, 0.28533772564569865}, {46/25, 49/50, 0.28312286196365954}, {46/25, 99/100, 0.28088475347713815}, {46/25, 1, 0.2786237717808126}}
{{47/25, 0, Indeterminate}, {47/25, 1/100, 1.395757407080517*^-22}, {47/25, 1/50, 7.528512763531548*^-13}, {47/25, 3/100, 5.112509933951975*^-9}, {47/25, 1/25, 6.603169850701075*^-7}, {47/25, 1/20, 0.00001382735241285261}, {47/25, 3/50, 0.00010857941135511764}, {47/25, 7/100, 0.00048038715061926}, {47/25, 2/25, 0.0014443542673104979}, {47/25, 9/100, 0.0033863176410235973}, {47/25, 1/10, 0.006630356365319984}, {47/25, 11/100, 0.011373099274906113}, {47/25, 3/25, 0.017714817574575187}, {47/25, 13/100, 0.025607554985375723}, {47/25, 7/50, 0.03488188262240885}, {47/25, 3/20, 0.04528411869139867}, {47/25, 4/25, 0.0567132507677733}, {47/25, 17/100, 0.06896207054010504}, {47/25, 9/50, 0.08126614611053991}, {47/25, 19/100, 0.09396384416722953}, {47/25, 1/5, 0.10693917727941298}, {47/25, 21/100, 0.12009616041581181}, {47/25, 11/50, 0.1329890704086381}, {47/25, 23/100, 0.14508265677974017}, {47/25, 6/25, 0.1570451067142223}, {47/25, 1/4, 0.168848762846096}, {47/25, 13/50, 0.1804734091508036}, {47/25, 27/100, 0.19190458990130124}, {47/25, 7/25, 0.20207474064312367}, {47/25, 29/100, 0.21115405028615095}, {47/25, 3/10, 0.21995062994937348}, {47/25, 31/100, 0.22847304302356247}, {47/25, 8/25, 0.23672983944964496}, {47/25, 33/100, 0.24472957074376858}, {47/25, 17/50, 0.2512050600517594}, {47/25, 7/20, 0.2567237762447054}, {47/25, 9/25, 0.26200561976116166}, {47/25, 37/100, 0.2670627431799343}, {47/25, 19/50, 0.27190621141613946}, {47/25, 39/100, 0.27654608652804286}, {47/25, 2/5, 0.2801034161169257}, {47/25, 41/100, 0.2832506454602845}, {47/25, 21/50, 0.2862359628899397}, {47/25, 43/100, 0.2890669282464124}, {47/25, 11/25, 0.29175033489696056}, {47/25, 9/20, 0.294292293098002}, {47/25, 23/50, 0.2966983043649756}, {47/25, 47/100, 0.29897332776981056}, {47/25, 12/25, 0.30112183902371215}, {47/25, 49/100, 0.30314788313263147}, {47/25, 1/2, 0.3047001179953962}, {47/25, 51/100, 0.30469279208286104}, {47/25, 13/25, 0.3046217194329682}, {47/25, 53/100, 0.30448868200480267}, {47/25, 27/50, 0.3042952441323847}, {47/25, 11/20, 0.30404278249421335}, {47/25, 14/25, 0.303732512234616}, {47/25, 57/100, 0.30336550977085674}, {47/25, 29/50, 0.30294273274033623}, {47/25, 59/100, 0.3024650374757795}, {47/25, 3/5, 0.30193319433938753}, {47/25, 61/100, 0.301347901199023}, {47/25, 31/50, 0.3007097952887934}, {47/25, 63/100, 0.3000194636618469}, {47/25, 16/25, 0.29927745241371084}, {47/25, 13/20, 0.2984842748295976}, {47/25, 33/50, 0.2976404185876276}, {47/25, 67/100, 0.29674635213190775}, {47/25, 17/25, 0.2958025303136361}, {47/25, 69/100, 0.29480939938530865}, {47/25, 7/10, 0.2937674014215795}, {47/25, 71/100, 0.29267697823062255}, {47/25, 18/25, 0.29127321447029914}, {47/25, 73/100, 0.2896441937216726}, {47/25, 37/50, 0.2879828052292741}, {47/25, 3/4, 0.28628918023814726}, {47/25, 19/25, 0.2845634780208747}, {47/25, 77/100, 0.28280588662423295}, {47/25, 39/50, 0.28101662343941347}, {47/25, 79/100, 0.27919593561420797}, {47/25, 4/5, 0.27734410032296136}, {47/25, 81/100, 0.2754614249082189}, {47/25, 41/50, 0.27354824626134694}, {47/25, 83/100, 0.2716049146666885}, {47/25, 21/25, 0.2696317916187952}, {47/25, 17/20, 0.2676292658826459}, {47/25, 43/50, 0.26559775423539933}, {47/25, 87/100, 0.26353770130558696}, {47/25, 22/25, 0.26144957934088303}, {47/25, 89/100, 0.2593338879087632}, {47/25, 9/10, 0.2571911535338414}, {47/25, 91/100, 0.2550219292754571}, {47/25, 23/25, 0.25282679424873417}, {47/25, 93/100, 0.25049129387550423}, {47/25, 47/50, 0.2480973726529511}, {47/25, 19/20, 0.245684967613742}, {47/25, 24/25, 0.24325464030672053}, {47/25, 97/100, 0.24080697806169596}, {47/25, 49/50, 0.23834259302155394}, {47/25, 99/100, 0.23586212115105498}, {47/25, 1, 0.23336622122387246}}
{{48/25, 0, Indeterminate}, {48/25, 1/100, 1.267711010682734*^-24}, {48/25, 1/50, 2.987396081787219*^-14}, {48/25, 3/100, 5.530321015764451*^-10}, {48/25, 1/25, 1.259659593247982*^-7}, {48/25, 1/20, 3.815171413240933*^-6}, {48/25, 3/50, 0.000038689580112256296}, {48/25, 7/100, 0.00020345998770030663}, {48/25, 2/25, 0.0007039821832669728}, {48/25, 9/100, 0.0018329129000599622}, {48/25, 1/10, 0.0038951784843147363}, {48/25, 11/100, 0.007152602021192196}, {48/25, 3/25, 0.011765177223621637}, {48/25, 13/100, 0.01775102822442821}, {48/25, 7/50, 0.02505716344200809}, {48/25, 3/20, 0.03362519165371401}, {48/25, 4/25, 0.04311997574444031}, {48/25, 17/100, 0.05332457198344829}, {48/25, 9/50, 0.06423864113935016}, {48/25, 19/100, 0.07572520664035777}, {48/25, 1/5, 0.08747018999932202}, {48/25, 21/100, 0.09884230785037688}, {48/25, 11/50, 0.11031666282678845}, {48/25, 23/100, 0.12182442241549128}, {48/25, 6/25, 0.13330960166162714}, {48/25, 1/4, 0.14472698721065377}, {48/25, 13/50, 0.1545202469358258}, {48/25, 27/100, 0.16403717324937858}, {48/25, 7/25, 0.17330293084125198}, {48/25, 29/100, 0.18231296045709086}, {48/25, 3/10, 0.19106547645778715}, {48/25, 31/100, 0.1985666689840857}, {48/25, 8/25, 0.20505663011719155}, {48/25, 33/100, 0.21126415627593004}, {48/25, 17/50, 0.21720073241925408}, {48/25, 7/20, 0.2228773532878135}, {48/25, 9/25, 0.22806206631924622}, {48/25, 37/100, 0.23223673909182202}, {48/25, 19/50, 0.23618699067921767}, {48/25, 39/100, 0.23992359994849943}, {48/25, 2/5, 0.24345644631546487}, {48/25, 41/100, 0.24679458098259793}, {48/25, 21/50, 0.24994629609313046}, {48/25, 43/100, 0.2529191906472568}, {48/25, 11/25, 0.2557202325143146}, {48/25, 9/20, 0.25835581621383497}, {48/25, 23/50, 0.2598519051929474}, {48/25, 47/100, 0.2605066932755074}, {48/25, 12/25, 0.2610538425762865}, {48/25, 49/100, 0.26149796685529836}, {48/25, 1/2, 0.2618432402626192}, {48/25, 51/100, 0.2620934491723014}, {48/25, 13/25, 0.2622520378435354}, {48/25, 53/100, 0.2623221486888184}, {48/25, 27/50, 0.26230665782837914}, {48/25, 11/20, 0.26220820652140603}, {48/25, 14/25, 0.26202922898762476}, {48/25, 57/100, 0.26177197706516575}, {48/25, 29/50, 0.2614385420923053}, {48/25, 59/100, 0.2610308743496911}, {48/25, 3/5, 0.26055080035567696}, {48/25, 61/100, 0.26000003826919416}, {48/25, 31/50, 0.25938021162152936}, {48/25, 63/100, 0.2586928615698044}, {48/25, 16/25, 0.2579394578401213}, {48/25, 13/20, 0.2571214085069648}, {48/25, 33/50, 0.2558616141204078}, {48/25, 67/100, 0.25449589624917546}, {48/25, 17/25, 0.25308420011457755}, {48/25, 69/100, 0.25162745627357336}, {48/25, 7/10, 0.25012657883862693}, {48/25, 71/100, 0.2485824699169132}, {48/25, 18/25, 0.24699602351574568}, {48/25, 73/100, 0.24536812897010638}, {48/25, 37/50, 0.24369967394122108}, {48/25, 3/4, 0.24199154702921086}, {48/25, 19/25, 0.2402446400376437}, {48/25, 77/100, 0.23845984992335215}, {48/25, 39/50, 0.23663808046102494}, {48/25, 79/100, 0.2347802436487709}, {48/25, 4/5, 0.23288726087792852}, {48/25, 81/100, 0.2309600638878485}, {48/25, 41/50, 0.22899959552431798}, {48/25, 83/100, 0.22700681031820996}, {48/25, 21/25, 0.2249826748995254}, {48/25, 17/20, 0.22279862533470418}, {48/25, 43/50, 0.22057055236807005}, {48/25, 87/100, 0.21831985678605242}, {48/25, 22/25, 0.21604742927599396}, {48/25, 89/100, 0.21375417537033395}, {48/25, 9/10, 0.21144101493044906}, {48/25, 91/100, 0.20910888155345145}, {48/25, 23/25, 0.20675872190893757}, {48/25, 93/100, 0.20439149501205073}, {48/25, 47/50, 0.20200817143896027}, {48/25, 19/20, 0.19960973249040714}, {48/25, 24/25, 0.1971971693086307}, {48/25, 97/100, 0.1947714819527778}, {48/25, 49/50, 0.19233367843751234}, {48/25, 99/100, 0.18988477373947396}, {48/25, 1, 0.18742578877582114}}
{{49/25, 0, Indeterminate}, {49/25, 1/100, 5.0680084951386*^-27}, {49/25, 1/50, 1.0154293139828423*^-15}, {49/25, 3/100, 5.253523274657405*^-11}, {49/25, 1/25, 2.1219340227151997*^-8}, {49/25, 1/20, 9.257912828105138*^-7}, {49/25, 3/50, 0.000012210911555620932}, {49/25, 7/100, 0.00007762405679195725}, {49/25, 2/25, 0.00031032018127152947}, {49/25, 9/100, 0.0009023318318203615}, {49/25, 1/10, 0.002096427836706049}, {49/25, 11/100, 0.004135221141228751}, {49/25, 3/25, 0.007193304085592426}, {49/25, 13/100, 0.011384209738274094}, {49/25, 7/50, 0.016768038668522417}, {49/25, 3/20, 0.02313254273983953}, {49/25, 4/25, 0.03049462563324403}, {49/25, 17/100, 0.0387751009123155}, {49/25, 9/50, 0.04786405645536995}, {49/25, 19/100, 0.05709805821165651}, {49/25, 1/5, 0.06675550805314286}, {49/25, 21/100, 0.07674751840968365}, {49/25, 11/50, 0.08698356530696724}, {49/25, 23/100, 0.0971882157702617}, {49/25, 6/25, 0.10650684351516237}, {49/25, 1/4, 0.11573020083954043}, {49/25, 13/50, 0.1248227498936113}, {49/25, 27/100, 0.13375647384699318}, {49/25, 7/25, 0.1421635215410966}, {49/25, 29/100, 0.1493162631688297}, {49/25, 3/10, 0.15619794512509738}, {49/25, 31/100, 0.16281025675687394}, {49/25, 8/25, 0.16915648174459363}, {49/25, 33/100, 0.17491325239463193}, {49/25, 17/50, 0.17988359957817332}, {49/25, 7/20, 0.18459618605867106}, {49/25, 9/25, 0.18906062028627935}, {49/25, 37/100, 0.19328618831859085}, {49/25, 19/50, 0.19728179331727813}, {49/25, 39/100, 0.20105592062042954}, {49/25, 2/5, 0.20461662159986949}, {49/25, 41/100, 0.2079715111245462}, {49/25, 21/50, 0.21026389837387005}, {49/25, 43/100, 0.21174308789242954}, {49/25, 11/25, 0.21306587848954187}, {49/25, 9/20, 0.21423980212636254}, {49/25, 23/50, 0.21527176973521697}, {49/25, 47/100, 0.2161681330254233}, {49/25, 12/25, 0.21693474065058999}, {49/25, 49/100, 0.2175769891175181}, {49/25, 1/2, 0.2180998688373539}, {49/25, 51/100, 0.21850800572036858}, {49/25, 13/25, 0.2188056987045266}, {49/25, 53/100, 0.21899695358843205}, {49/25, 27/50, 0.21908551351565608}, {49/25, 11/20, 0.219074886431413}, {49/25, 14/25, 0.21896836980599374}, {49/25, 57/100, 0.21876907289334502}, {49/25, 29/50, 0.21847993676803618}, {49/25, 59/100, 0.2181037523604655}, {49/25, 3/5, 0.21739934837512007}, {49/25, 61/100, 0.21646059874262474}, {49/25, 31/50, 0.21545641934196139}, {49/25, 63/100, 0.21438893387523067}, {49/25, 16/25, 0.2132601803682479}, {49/25, 13/20, 0.2120721213909044}, {49/25, 33/50, 0.21082665315985108}, {49/25, 67/100, 0.20952561363908132}, {49/25, 17/25, 0.20817078974089978}, {49/25, 69/100, 0.20676392371795277}, {49/25, 7/10, 0.2053067188270109}, {49/25, 71/100, 0.20380084433610887}, {49/25, 18/25, 0.20224793993883944}, {49/25, 73/100, 0.2006496196327386}, {49/25, 37/50, 0.19900747511260414}, {49/25, 3/4, 0.19732307872430307}, {49/25, 19/25, 0.19559798601991446}, {49/25, 77/100, 0.19379520066647724}, {49/25, 39/50, 0.1918535322363451}, {49/25, 79/100, 0.18988158115737805}, {49/25, 4/5, 0.18788072954169893}, {49/25, 81/100, 0.18585235234755923}, {49/25, 41/50, 0.1837978181155112}, {49/25, 83/100, 0.1817184895042661}, {49/25, 21/25, 0.17961572364553074}, {49/25, 17/20, 0.17749087233536984}, {49/25, 43/50, 0.1753452820781145}, {49/25, 87/100, 0.17318029399761165}, {49/25, 22/25, 0.1709972436293659}, {49/25, 89/100, 0.1687974606060458}, {49/25, 9/10, 0.1665822682480074}, {49/25, 91/100, 0.1643529830694472}, {49/25, 23/25, 0.1621109142499414}, {49/25, 93/100, 0.1598573662230879}, {49/25, 47/50, 0.15759364030896664}, {49/25, 19/20, 0.15532102880043935}, {49/25, 24/25, 0.15304081356309454}, {49/25, 97/100, 0.1507542651692455}, {49/25, 49/50, 0.14860587788943364}, {49/25, 99/100, 0.14646865072068765}, {49/25, 1, 0.14432123341907588}}
{{2, 0, Indeterminate}, {2, 1/100, 1.6282523200515572*^-29}, {2, 1/50, 2.95093922436422*^-17}, {2, 3/100, 4.3462692690210786*^-12}, {2, 1/25, 3.136735109364279*^-9}, {2, 1/20, 2.0070341328790087*^-7}, {2, 3/50, 3.421799907371561*^-6}, {2, 7/100, 0.000026517327611449498}, {2, 2/25, 0.00012309919629909836}, {2, 9/100, 0.000402256356296736}, {2, 1/10, 0.0010266521609606952}, {2, 11/100, 0.0021790363480815532}, {2, 3/25, 0.0040350924757927824}, {2, 13/100, 0.006733113406313386}, {2, 7/50, 0.010282514549588987}, {2, 3/20, 0.014756807275737405}, {2, 4/25, 0.02014713124377417}, {2, 17/100, 0.026251022711633442}, {2, 9/50, 0.032946079521182316}, {2, 19/100, 0.04024930961917574}, {2, 1/5, 0.04807265807468908}, {2, 21/100, 0.056198872744754914}, {2, 11/50, 0.06402467967334993}, {2, 23/100, 0.07198243070318779}, {2, 6/25, 0.0800106366829269}, {2, 1/4, 0.08805627600643195}, {2, 13/50, 0.09538652491469037}, {2, 27/100, 0.10227453349453375}, {2, 7/25, 0.10898539581405095}, {2, 29/100, 0.11550350764915422}, {2, 3/10, 0.12165145092298267}, {2, 31/100, 0.127086358844434}, {2, 8/25, 0.13228146986680525}, {2, 33/100, 0.1372382182290198}, {2, 17/50, 0.1419592736950526}, {2, 7/20, 0.1464482198095031}, {2, 9/25, 0.15070929926325202}, {2, 37/100, 0.1547472196763016}, {2, 19/50, 0.15829385186595604}, {2, 39/100, 0.16065459197871595}, {2, 2/5, 0.16281817070892846}, {2, 41/100, 0.16479342191418697}, {2, 21/50, 0.16658866930512178}, {2, 43/100, 0.16821174691977733}, {2, 11/25, 0.16967002366632603}, {2, 9/20, 0.1709704302284965}, {2, 23/50, 0.17211948708440666}, {2, 47/100, 0.17312333273640104}, {2, 12/25, 0.17398775151186505}, {2, 49/100, 0.17471820049259432}, {2, 1/2, 0.17531983527820985}, {2, 51/100, 0.17579753439900384}, {2, 13/25, 0.17615592227463003}, {2, 53/100, 0.1763993906740479}, {2, 27/50, 0.17653211867442736}, {2, 11/20, 0.17626038167828437}, {2, 14/25, 0.17583348031052892}, {2, 57/100, 0.1753193216067642}, {2, 29/50, 0.17472137227999088}, {2, 59/100, 0.1740429433796067}, {2, 3/5, 0.1732872050382101}, {2, 61/100, 0.1724571997819645}, {2, 31/50, 0.17155585452888003}, {2, 63/100, 0.17058599138969782}, {2, 16/25, 0.1695503373765365}, {2, 13/20, 0.16845153311576072}, {2, 33/50, 0.1672921406531536}, {2, 67/100, 0.16607465043188913}, {2, 17/25, 0.16480148751675172}, {2, 69/100, 0.16347501713157703}, {2, 7/10, 0.1620949091196089}, {2, 71/100, 0.16053956280310022}, {2, 18/25, 0.15894324037196317}, {2, 73/100, 0.15730801203466047}, {2, 37/50, 0.15563590674095}, {2, 3/4, 0.15392891485074703}, {2, 19/25, 0.15218899042269593}, {2, 77/100, 0.150418053159263}, {2, 39/50, 0.1486179900420226}, {2, 79/100, 0.14679065668782845}, {2, 4/5, 0.14493787845401365}, {2, 81/100, 0.14306145131831643}, {2, 41/50, 0.14116314255719115}, {2, 83/100, 0.13924469124413025}, {2, 21/25, 0.13730780858796982}, {2, 17/20, 0.13535417812947428}, {2, 43/50, 0.1333854558131042}, {2, 87/100, 0.13140326994954263}, {2, 22/25, 0.12940922108331288}, {2, 89/100, 0.12746931121647187}, {2, 9/10, 0.12560702697376253}, {2, 91/100, 0.12372997154015995}, {2, 23/25, 0.12183981382743439}, {2, 93/100, 0.11993819344983551}, {2, 47/50, 0.11802672011157306}, {2, 19/20, 0.11610697297718234}, {2, 24/25, 0.11418050003190547}, {2, 97/100, 0.11224881743885269}, {2, 49/50, 0.11031340889905737}, {2, 99/100, 0.10837572502017906}, {2, 1, 0.10643718269910152}}
{{51/25, 0, Indeterminate}, {51/25, 1/100, 4.1820899281408615*^-32}, {51/25, 1/50, 7.423944190114716*^-19}, {51/25, 3/100, 3.010009446125353*^-13}, {51/25, 1/25, 3.9532542281297417*^-10}, {51/25, 1/20, 3.7331259970290725*^-8}, {51/25, 3/50, 8.401168610021045*^-7}, {51/25, 7/100, 7.98134874922216*^-6}, {51/25, 2/25, 0.000043225021017785345}, {51/25, 9/100, 0.00015986306347912611}, {51/25, 1/10, 0.00044922454751837007}, {51/25, 11/100, 0.0010335741835934015}, {51/25, 3/25, 0.0020450129178877126}, {51/25, 13/100, 0.0035855966755052255}, {51/25, 7/50, 0.0057623854934611375}, {51/25, 3/20, 0.0086414017648844}, {51/25, 4/25, 0.01211563755435627}, {51/25, 17/100, 0.016249920465682303}, {51/25, 9/50, 0.02101266852121433}, {51/25, 19/100, 0.026349911105399134}, {51/25, 1/5, 0.03179839541899257}, {51/25, 21/100, 0.037586707933310703}, {51/25, 11/50, 0.04365026932835872}, {51/25, 23/100, 0.049927788298478555}, {51/25, 6/25, 0.05578274041450039}, {51/25, 1/4, 0.06160431870358724}, {51/25, 13/50, 0.06739865851157303}, {51/25, 27/100, 0.07313274356643286}, {51/25, 7/25, 0.0783848271574725}, {51/25, 29/100, 0.08343665512949772}, {51/25, 3/10, 0.08832947123568939}, {51/25, 31/100, 0.09305248252156244}, {51/25, 8/25, 0.09759764577393759}, {51/25, 33/100, 0.10195920852415626}, {51/25, 17/50, 0.10613331496459337}, {51/25, 7/20, 0.10960575959031629}, {51/25, 9/25, 0.1124471492004355}, {51/25, 37/100, 0.11509069386540392}, {51/25, 19/50, 0.11754219073736141}, {51/25, 39/100, 0.11980757320767946}, {51/25, 2/5, 0.12189282322446247}, {51/25, 41/100, 0.12380390512919394}, {51/25, 21/50, 0.12554671659844993}, {51/25, 43/100, 0.12712705310778594}, {51/25, 11/25, 0.12855058302218753}, {51/25, 9/20, 0.12982283098201286}, {51/25, 23/50, 0.13094916771408696}, {51/25, 47/100, 0.13193480477247138}, {51/25, 12/25, 0.13278479301691298}, {51/25, 49/100, 0.13350402388218643}, {51/25, 1/2, 0.13391887082271278}, {51/25, 51/100, 0.13409610536127406}, {51/25, 13/25, 0.13416527229300926}, {51/25, 53/100, 0.1341309062083807}, {51/25, 27/50, 0.13399736024046388}, {51/25, 11/20, 0.13376881824555123}, {51/25, 14/25, 0.1334493063394586}, {51/25, 57/100, 0.13304270374201357}, {51/25, 29/50, 0.13255275290637042}, {51/25, 59/100, 0.13198306892787284}, {51/25, 3/5, 0.13133714824063428}, {51/25, 61/100, 0.13061837661969053}, {51/25, 31/50, 0.12983003651351616}, {51/25, 63/100, 0.12897531373642251}, {51/25, 16/25, 0.12803705403321505}, {51/25, 13/20, 0.12694753174468487}, {51/25, 33/50, 0.12580547693487484}, {51/25, 67/100, 0.12461368653013073}, {51/25, 17/25, 0.12337487999385256}, {51/25, 69/100, 0.12209170353455279}, {51/25, 7/10, 0.12076673384792393}, {51/25, 71/100, 0.11940248143246712}, {51/25, 18/25, 0.1180013935158255}, {51/25, 73/100, 0.11656585662658223}, {51/25, 37/50, 0.11509819884411654}, {51/25, 3/4, 0.11360069175684931}, {51/25, 19/25, 0.1120755521572471}, {51/25, 77/100, 0.1105249434999442}, {51/25, 39/50, 0.10895097714752468}, {51/25, 79/100, 0.10735571342678867}, {51/25, 4/5, 0.1057411625166749}, {51/25, 81/100, 0.10413833072690842}, {51/25, 41/50, 0.10262694086770183}, {51/25, 83/100, 0.10109497112658025}, {51/25, 21/25, 0.09954439825036138}, {51/25, 17/20, 0.09797715393501691}, {51/25, 43/50, 0.09639512467375895}, {51/25, 87/100, 0.0948001515699176}, {51/25, 22/25, 0.09319403012399338}, {51/25, 89/100, 0.09157851000353506}, {51/25, 9/10, 0.08995529480386702}, {51/25, 91/100, 0.0883260418070833}, {51/25, 23/25, 0.08669236174608136}, {51/25, 93/100, 0.08505581857983671}, {51/25, 47/50, 0.08341792928560719}, {51/25, 19/20, 0.08178016367313586}, {51/25, 24/25, 0.08014394422546978}, {51/25, 97/100, 0.07851064597049785}, {51/25, 49/50, 0.07688159638682468}, {51/25, 99/100, 0.07525807534716954}, {51/25, 1, 0.07368076039906202}}
{{52/25, 0, Indeterminate}, {52/25, 1/100, 8.352459272011536*^-35}, {52/25, 1/50, 1.5109864501929994*^-20}, {52/25, 3/100, 1.75905487456137*^-14}, {52/25, 1/25, 4.262010705555177*^-11}, {52/25, 1/20, 5.9813990607619595*^-9}, {52/25, 3/50, 1.791661670619639*^-7}, {52/25, 7/100, 2.0996996404618294*^-6}, {52/25, 2/25, 0.000013402826551029374}, {52/25, 9/100, 0.000056282153721183244}, {52/25, 1/10, 0.00017539947926372226}, {52/25, 11/100, 0.0004391529684946179}, {52/25, 3/25, 0.0009280896655587169}, {52/25, 13/100, 0.0017348512829565817}, {52/25, 7/50, 0.002933028663434529}, {52/25, 3/20, 0.004556776105979764}, {52/25, 4/25, 0.006663189755759881}, {52/25, 17/100, 0.00927251957964464}, {52/25, 9/50, 0.01226330911720556}, {52/25, 19/100, 0.015619253285128941}, {52/25, 1/5, 0.01934937007136044}, {52/25, 21/100, 0.023412595903631213}, {52/25, 11/50, 0.02744244653336699}, {52/25, 23/100, 0.03162129784530173}, {52/25, 6/25, 0.035920329006262845}, {52/25, 1/4, 0.04023293666705317}, {52/25, 13/50, 0.044375441612605246}, {52/25, 27/100, 0.04849555082975889}, {52/25, 7/25, 0.052568061150472835}, {52/25, 29/100, 0.05657139830253363}, {52/25, 3/10, 0.06048729378885153}, {52/25, 31/100, 0.06430042987640866}, {52/25, 8/25, 0.06763203698178004}, {52/25, 33/100, 0.07054555766023475}, {52/25, 17/50, 0.07330286467565802}, {52/25, 7/20, 0.07590281819918142}, {52/25, 9/25, 0.07834538991686203}, {52/25, 37/100, 0.08063145653162852}, {52/25, 19/50, 0.08276262614809385}, {52/25, 39/100, 0.0847410930864625}, {52/25, 2/5, 0.08656951704521225}, {52/25, 41/100, 0.08825092296145888}, {52/25, 21/50, 0.08978861835732381}, {52/25, 43/100, 0.09118612538294116}, {52/25, 11/25, 0.09244712515711775}, {52/25, 9/20, 0.09357541235822975}, {52/25, 23/50, 0.09435767606129541}, {52/25, 47/100, 0.09500555593919847}, {52/25, 12/25, 0.09553778001588528}, {52/25, 49/100, 0.09595878041953333}, {52/25, 1/2, 0.09627290761030657}, {52/25, 51/100, 0.0964844248479802}, {52/25, 13/25, 0.09659750466568721}, {52/25, 53/100, 0.0966162269011238}, {52/25, 27/50, 0.09654457792194898}, {52/25, 11/20, 0.09638645075239163}, {52/25, 14/25, 0.09614564586566055}, {52/25, 57/100, 0.09582587245402602}, {52/25, 29/50, 0.09543075002706665}, {52/25, 59/100, 0.09489092982475905}, {52/25, 3/5, 0.09426710117980862}, {52/25, 61/100, 0.0935820311001478}, {52/25, 31/50, 0.09283900120611557}, {52/25, 63/100, 0.0920412017458056}, {52/25, 16/25, 0.09119173455929842}, {52/25, 13/20, 0.09029361584163018}, {52/25, 33/50, 0.08934977870215653}, {52/25, 67/100, 0.08836307552247687}, {52/25, 17/25, 0.08733628011852812}, {52/25, 69/100, 0.08627208971502111}, {52/25, 7/10, 0.08517312674220956}, {52/25, 71/100, 0.08404194046635549}, {52/25, 18/25, 0.08288100846601033}, {52/25, 73/100, 0.08169273796677402}, {52/25, 37/50, 0.08051697637112419}, {52/25, 3/4, 0.0793956088381026}, {52/25, 19/25, 0.07824764544598403}, {52/25, 77/100, 0.07707534002426683}, {52/25, 39/50, 0.07588088737078882}, {52/25, 79/100, 0.07466642325315556}, {52/25, 4/5, 0.07343402440436379}, {52/25, 81/100, 0.07218570851854875}, {52/25, 41/50, 0.07092343414279709}, {52/25, 83/100, 0.06964909798682431}, {52/25, 21/25, 0.0683645347774741}, {52/25, 17/20, 0.06707152018532282}, {52/25, 43/50, 0.06577177111264415}, {52/25, 87/100, 0.06446694586478698}, {52/25, 22/25, 0.06315864435078626}, {52/25, 89/100, 0.0618484083163654}, {52/25, 9/10, 0.06053772161215487}, {52/25, 91/100, 0.059250767177427444}, {52/25, 23/25, 0.057986207278116444}, {52/25, 93/100, 0.056722619086056275}, {52/25, 47/50, 0.05546134037689844}, {52/25, 19/20, 0.0542036534863332}, {52/25, 24/25, 0.05295078561934262}, {52/25, 97/100, 0.05170390921768276}, {52/25, 49/50, 0.050464142385284454}, {52/25, 99/100, 0.04923254937099599}, {52/25, 1, 0.048010141107868234}}
{{53/25, 0, Indeterminate}, {53/25, 1/100, 1.3161387524343555*^-37}, {53/25, 1/50, 2.540744472628681*^-22}, {53/25, 3/100, 8.587512287657361*^-16}, {53/25, 1/25, 3.853066920336955*^-12}, {53/25, 1/20, 8.154685437172494*^-10}, {53/25, 3/50, 3.271929049317681*^-8}, {53/25, 7/100, 4.774478246567877*^-7}, {53/25, 2/25, 3.609301901682674*^-6}, {53/25, 9/100, 0.00001731134353233129}, {53/25, 1/10, 0.000060188463149348016}, {53/25, 11/100, 0.00016409250552947572}, {53/25, 3/25, 0.0003757527843407554}, {53/25, 13/100, 0.000746498346459205}, {53/25, 7/50, 0.001327053006910139}, {53/25, 3/20, 0.002171298941067223}, {53/25, 4/25, 0.0033105762908646917}, {53/25, 17/100, 0.004721191285266406}, {53/25, 9/50, 0.006441479726972661}, {53/25, 19/100, 0.008469420330296877}, {53/25, 1/5, 0.010677334307101296}, {53/25, 21/100, 0.013085975188819127}, {53/25, 11/50, 0.015691495007180957}, {53/25, 23/100, 0.01840867594895119}, {53/25, 6/25, 0.021170165347304756}, {53/25, 1/4, 0.024011599909809292}, {53/25, 13/50, 0.026906086206107117}, {53/25, 27/100, 0.029828748798090585}, {53/25, 7/25, 0.03275693172423054}, {53/25, 29/100, 0.035545016260525676}, {53/25, 3/10, 0.038034319906958915}, {53/25, 31/100, 0.040444879063548905}, {53/25, 8/25, 0.042767352281728246}, {53/25, 33/100, 0.04499421145117134}, {53/25, 17/50, 0.04711952674569103}, {53/25, 7/20, 0.04913876682959584}, {53/25, 9/25, 0.051048616526049674}, {53/25, 37/100, 0.05284681264429238}, {53/25, 19/50, 0.05453199767960125}, {53/25, 39/100, 0.05610359049074419}, {53/25, 2/5, 0.057561672712788496}, {53/25, 41/100, 0.05890688949599485}, {53/25, 21/50, 0.05999474665374766}, {53/25, 43/100, 0.06095780653379649}, {53/25, 11/25, 0.061814185217184674}, {53/25, 9/20, 0.06256670629468788}, {53/25, 23/50, 0.06321834921894533}, {53/25, 47/100, 0.06377221311284077}, {53/25, 12/25, 0.06423148621474888}, {53/25, 49/100, 0.06459942011295534}, {53/25, 1/2, 0.06487930804060602}, {53/25, 51/100, 0.06507446660727581}, {53/25, 13/25, 0.06518822043460042}, {53/25, 53/100, 0.06522388924268904}, {53/25, 27/50, 0.06512171691999684}, {53/25, 11/20, 0.0649445295279774}, {53/25, 14/25, 0.06470164129280846}, {53/25, 57/100, 0.06439632974452102}, {53/25, 29/50, 0.0640318116704781}, {53/25, 59/100, 0.06361124009351954}, {53/25, 3/5, 0.06313770186504007}, {53/25, 61/100, 0.06261421576531524}, {53/25, 31/50, 0.06204373102202319}, {53/25, 63/100, 0.06142912617345324}, {53/25, 16/25, 0.06077320821603374}, {53/25, 13/20, 0.06007871198665592}, {53/25, 33/50, 0.05934829973945443}, {53/25, 67/100, 0.05858456088424427}, {53/25, 17/25, 0.05786426360614385}, {53/25, 69/100, 0.057129924077872374}, {53/25, 7/10, 0.056364848347282843}, {53/25, 71/100, 0.05557139226008989}, {53/25, 18/25, 0.054751849668616154}, {53/25, 73/100, 0.053908451630830294}, {53/25, 37/50, 0.0530433657456356}, {53/25, 3/4, 0.05215869561413973}, {53/25, 19/25, 0.05125648041836795}, {53/25, 77/100, 0.050338694610249965}, {53/25, 39/50, 0.04940724770487166}, {53/25, 79/100, 0.04846398417287236}, {53/25, 4/5, 0.04751068342762152}, {53/25, 81/100, 0.04654905990337038}, {53/25, 41/50, 0.045580763221015785}, {53/25, 83/100, 0.044624776314407213}, {53/25, 21/25, 0.04368317928473184}, {53/25, 17/20, 0.042737201927357166}, {53/25, 43/50, 0.04178830213549823}, {53/25, 87/100, 0.04083787668951719}, {53/25, 22/25, 0.039887261580546736}, {53/25, 89/100, 0.03893773242351323}, {53/25, 9/10, 0.03799050495605935}, {53/25, 91/100, 0.03704673561986169}, {53/25, 23/25, 0.036107522220814016}, {53/25, 93/100, 0.03517390466453076}, {53/25, 47/50, 0.03424686576356169}, {53/25, 19/20, 0.03332733211268497}, {53/25, 24/25, 0.03241617502857766}, {53/25, 97/100, 0.03151421155013522}, {53/25, 49/50, 0.03062220549566042}, {53/25, 99/100, 0.02974086857309624}, {53/25, 1, 0.02887086153947195}}
{{54/25, 0, Indeterminate}, {54/25, 1/100, 1.5763631907022797*^-40}, {54/25, 1/50, 3.490159413052168*^-24}, {54/25, 3/100, 3.435001238236455*^-17}, {54/25, 1/25, 2.898703381203043*^-13}, {54/25, 1/20, 9.374527020528975*^-11}, {54/25, 3/50, 5.08564806266296*^-9}, {54/25, 7/100, 9.329762840228835*^-8}, {54/25, 2/25, 8.390183603962836*^-7}, {54/25, 9/100, 4.64465270965912*^-6}, {54/25, 1/10, 0.000017999970090830052}, {54/25, 11/100, 0.00005426927768039835}, {54/25, 3/25, 0.00013401630253149187}, {54/25, 13/100, 0.0002845529404802}, {54/25, 7/50, 0.0005390719204050831}, {54/25, 3/20, 0.000922516457869844}, {54/25, 4/25, 0.001457950240802665}, {54/25, 17/100, 0.0021714466221674123}, {54/25, 9/50, 0.0030561583223816372}, {54/25, 19/100, 0.004100292169275759}, {54/25, 1/5, 0.005318486640689899}, {54/25, 21/100, 0.006681418156951791}, {54/25, 11/50, 0.008156114393669164}, {54/25, 23/100, 0.009751226909198087}, {54/25, 6/25, 0.01144933170470275}, {54/25, 1/4, 0.013232266512471311}, {54/25, 13/50, 0.015081774596461341}, {54/25, 27/100, 0.016817536832306412}, {54/25, 7/25, 0.018532624453481254}, {54/25, 29/100, 0.02023736027972076}, {54/25, 3/10, 0.02191946547580744}, {54/25, 31/100, 0.023568119729771634}, {54/25, 8/25, 0.025173910380527686}, {54/25, 33/100, 0.02672875661384291}, {54/25, 17/50, 0.02822581861800466}, {54/25, 7/20, 0.029659399034350956}, {54/25, 9/25, 0.0310248419932405}, {54/25, 37/100, 0.032318433430551755}, {54/25, 19/50, 0.03348571701634782}, {54/25, 39/100, 0.03452704882983852}, {54/25, 2/5, 0.035488803952087526}, {54/25, 41/100, 0.03637086607475107}, {54/25, 21/50, 0.03717358023100198}, {54/25, 43/100, 0.03789768899715239}, {54/25, 11/25, 0.038544275710207854}, {54/25, 9/20, 0.039114714102343615}, {54/25, 23/50, 0.03961062374847484}, {54/25, 47/100, 0.040033830740625706}, {54/25, 12/25, 0.040386333034202485}, {54/25, 49/100, 0.040642523985216415}, {54/25, 1/2, 0.04081372193103764}, {54/25, 51/100, 0.04092227692240981}, {54/25, 13/25, 0.04097073522084312}, {54/25, 53/100, 0.04096167590288267}, {54/25, 27/50, 0.040897696363347995}, {54/25, 11/20, 0.040781399713682394}, {54/25, 14/25, 0.040615383833577205}, {54/25, 57/100, 0.04040223186515974}, {54/25, 29/50, 0.04014450396651537}, {54/25, 59/100, 0.03984473016552895}, {54/25, 3/5, 0.03950540417618579}, {54/25, 61/100, 0.03912897805799991}, {54/25, 31/50, 0.03876647298258985}, {54/25, 63/100, 0.03838844322434232}, {54/25, 16/25, 0.0379770628626107}, {54/25, 13/20, 0.03753456560338094}, {54/25, 33/50, 0.03706314104942246}, {54/25, 67/100, 0.036564931290302236}, {54/25, 17/25, 0.03604202793466315}, {54/25, 69/100, 0.03549646954322002}, {54/25, 7/10, 0.034930239425889555}, {54/25, 71/100, 0.034345263770755925}, {54/25, 18/25, 0.033743410076310446}, {54/25, 73/100, 0.033126485861577744}, {54/25, 37/50, 0.032496237631555444}, {54/25, 3/4, 0.03185435007773879}, {54/25, 19/25, 0.03122316369384313}, {54/25, 77/100, 0.030589591895810307}, {54/25, 39/50, 0.02994731160636773}, {54/25, 79/100, 0.02929779763479208}, {54/25, 4/5, 0.028642464820751147}, {54/25, 81/100, 0.027982667913603626}, {54/25, 41/50, 0.02731970161567672}, {54/25, 83/100, 0.02665480077838738}, {54/25, 21/25, 0.025989140740740883}, {54/25, 17/20, 0.025323837800293254}, {54/25, 43/50, 0.0246599498071849}, {54/25, 87/100, 0.023998476872278796}, {54/25, 22/25, 0.023340362180844027}, {54/25, 89/100, 0.022686492903569316}, {54/25, 9/10, 0.02203770119701248}, {54/25, 91/100, 0.021394765285889215}, {54/25, 23/25, 0.02075841061969724}, {54/25, 93/100, 0.02012931108286508}, {54/25, 47/50, 0.01950809027081156}, {54/25, 19/20, 0.018895322852761}, {54/25, 24/25, 0.018293141388124715}, {54/25, 97/100, 0.017720901178364567}, {54/25, 49/50, 0.01715676399158385}, {54/25, 99/100, 0.016601203390415625}, {54/25, 1, 0.016054650440341496}}
{{11/5, 0, Indeterminate}, {11/5, 1/100, 1.4833833186852203*^-43}, {11/5, 1/50, 3.793217938608352*^-26}, {11/5, 3/100, 1.1194587955896961*^-18}, {11/5, 1/25, 1.8031626085287275*^-14}, {11/5, 1/20, 9.018009003677286*^-12}, {11/5, 3/50, 6.687352733846975*^-10}, {11/5, 7/100, 1.549098343219484*^-8}, {11/5, 2/25, 1.6792547019768362*^-7}, {11/5, 9/100, 1.0691299031681485*^-6}, {11/5, 1/10, 4.703469487063584*^-6}, {11/5, 11/100, 0.000015604688595177482}, {11/5, 3/25, 0.00004194689224061822}, {11/5, 13/100, 0.00009629850839494954}, {11/5, 7/50, 0.00019204129156727155}, {11/5, 3/20, 0.00034634663752707007}, {11/5, 4/25, 0.000576516893844224}, {11/5, 17/100, 0.0008851636593548874}, {11/5, 9/50, 0.0012888159570148233}, {11/5, 19/100, 0.0017912722834310109}, {11/5, 1/5, 0.0023829751304023034}, {11/5, 21/100, 0.003071586244684195}, {11/5, 11/50, 0.003853155410072926}, {11/5, 23/100, 0.004721363008380082}, {11/5, 6/25, 0.005656615994654655}, {11/5, 1/4, 0.006590555492230978}, {11/5, 13/50, 0.007564341011466878}, {11/5, 27/100, 0.008567581230454159}, {11/5, 7/25, 0.009590163865301109}, {11/5, 29/100, 0.010622455644230045}, {11/5, 3/10, 0.011655443289675134}, {11/5, 31/100, 0.012680825465727734}, {11/5, 8/25, 0.013691065216931668}, {11/5, 33/100, 0.01467941147357422}, {11/5, 17/50, 0.015639897024487256}, {11/5, 7/20, 0.016523762828792136}, {11/5, 9/25, 0.017357774161576404}, {11/5, 37/100, 0.018148145129719753}, {11/5, 19/50, 0.01889231266848988}, {11/5, 39/100, 0.019588288444945277}, {11/5, 2/5, 0.020234605477714617}, {11/5, 41/100, 0.020830266544094374}, {11/5, 21/50, 0.02137469507269893}, {11/5, 43/100, 0.02186768894970094}, {11/5, 11/25, 0.022309377466988325}, {11/5, 9/20, 0.022675815933269994}, {11/5, 23/50, 0.022987847680881447}, {11/5, 47/100, 0.023250994095221952}, {11/5, 12/25, 0.02346648957979367}, {11/5, 49/100, 0.023635715092564222}, {11/5, 1/2, 0.023760173764862426}, {11/5, 51/100, 0.023841469013441748}, {11/5, 13/25, 0.023881284931188494}, {11/5, 53/100, 0.023881368752350605}, {11/5, 27/50, 0.023843515200801576}, {11/5, 11/20, 0.02376955254365435}, {11/5, 14/25, 0.023666169561172085}, {11/5, 57/100, 0.023570616523373}, {11/5, 29/50, 0.023442615002085544}, {11/5, 59/100, 0.02328393739997493}, {11/5, 3/5, 0.023096357771764338}, {11/5, 61/100, 0.02288164377293881}, {11/5, 31/50, 0.0226415494903118}, {11/5, 63/100, 0.022377809077680697}, {11/5, 16/25, 0.022092131126715354}, {11/5, 13/20, 0.021786193709595864}, {11/5, 33/50, 0.02146164003570422}, {11/5, 67/100, 0.0211200746699473}, {11/5, 17/25, 0.020763060265044243}, {11/5, 69/100, 0.020399329929194642}, {11/5, 7/10, 0.02003547009119481}, {11/5, 71/100, 0.01965935175922111}, {11/5, 18/25, 0.01927236076493422}, {11/5, 73/100, 0.018875835229339194}, {11/5, 37/50, 0.018471064115280877}, {11/5, 3/4, 0.01805928608604692}, {11/5, 19/25, 0.017641688646225465}, {11/5, 77/100, 0.01721940754236931}, {11/5, 39/50, 0.016793526402550676}, {11/5, 79/100, 0.016365076595285504}, {11/5, 4/5, 0.015935037289551375}, {11/5, 81/100, 0.015504335698779377}, {11/5, 41/50, 0.015073847492740062}, {11/5, 83/100, 0.014644397362204792}, {11/5, 21/25, 0.014216759722147174}, {11/5, 17/20, 0.013791659540066507}, {11/5, 43/50, 0.01336977327677125}, {11/5, 87/100, 0.012951729927674521}, {11/5, 22/25, 0.012546929897191623}, {11/5, 89/100, 0.012154483941113521}, {11/5, 9/10, 0.011766131110623319}, {11/5, 91/100, 0.011382381680254725}, {11/5, 23/25, 0.01100370487954265}, {11/5, 93/100, 0.010630530066241409}, {11/5, 47/50, 0.010263247956861262}, {11/5, 19/20, 0.00990221190588649}, {11/5, 24/25, 0.009547739225511014}, {11/5, 97/100, 0.009200112538185071}, {11/5, 49/50, 0.008859581154713385}, {11/5, 99/100, 0.008526362471086608}, {11/5, 1, 0.008200643377649407}}
{{56/25, 0, Indeterminate}, {56/25, 1/100, 1.0936052118709333*^-46}, {56/25, 1/50, 3.2402900587723265*^-28}, {56/25, 3/100, 2.934787105516507*^-20}, {56/25, 1/25, 9.151519064434012*^-16}, {56/25, 1/20, 7.142030537515744*^-13}, {56/25, 3/50, 7.322937570789837*^-11}, {56/25, 7/100, 2.1630254753757575*^-9}, {56/25, 2/25, 2.824438331712855*^-8}, {56/25, 9/100, 2.1081946463453956*^-7}, {56/25, 1/10, 1.0491080831532054*^-6}, {56/25, 11/100, 3.870086716172418*^-6}, {56/25, 3/25, 0.00001144587918676209}, {56/25, 13/100, 0.000027966667127064016}, {56/25, 7/50, 0.00005980762079569018}, {56/25, 3/20, 0.00011401078264486436}, {56/25, 4/25, 0.00019744195528719605}, {56/25, 17/100, 0.00031868362183456187}, {56/25, 9/50, 0.0004812397585943}, {56/25, 19/100, 0.0006915014184851009}, {56/25, 1/5, 0.000953514156898862}, {56/25, 21/100, 0.0012692750346830356}, {56/25, 11/50, 0.0016332977657128175}, {56/25, 23/100, 0.0020277863437375213}, {56/25, 6/25, 0.0024626409878111084}, {56/25, 1/4, 0.00293347338951343}, {56/25, 13/50, 0.0034352684431739797}, {56/25, 27/100, 0.003962611168764569}, {56/25, 7/25, 0.004509886672239912}, {56/25, 29/100, 0.005071449423719385}, {56/25, 3/10, 0.005641761364890506}, {56/25, 31/100, 0.006215500446767136}, {56/25, 8/25, 0.006767937078774494}, {56/25, 33/100, 0.0073076134968128245}, {56/25, 17/50, 0.007834489521897425}, {56/25, 7/20, 0.008345032549762862}, {56/25, 9/25, 0.008836145058970799}, {56/25, 37/100, 0.009305155744707614}, {56/25, 19/50, 0.009749803904828793}, {56/25, 39/100, 0.010168219017698097}, {56/25, 2/5, 0.010558897083102198}, {56/25, 41/100, 0.010909558724137427}, {56/25, 21/50, 0.011226151488494282}, {56/25, 43/100, 0.011512299479456553}, {56/25, 11/25, 0.011767829029144335}, {56/25, 9/20, 0.011992791349152383}, {56/25, 23/50, 0.012187437396725358}, {56/25, 47/100, 0.01235219416496813}, {56/25, 12/25, 0.012487642485225825}, {56/25, 49/100, 0.01259449637774296}, {56/25, 1/2, 0.012673583948067314}, {56/25, 51/100, 0.01272645992253184}, {56/25, 13/25, 0.01277970450405349}, {56/25, 53/100, 0.012807371252610953}, {56/25, 27/50, 0.012810476659766493}, {56/25, 11/20, 0.01279009279207018}, {56/25, 14/25, 0.012747335477012846}, {56/25, 57/100, 0.012683353547036258}, {56/25, 29/50, 0.012599319081507025}, {56/25, 59/100, 0.01249641858618233}, {56/25, 3/5, 0.012375845050405116}, {56/25, 61/100, 0.012238790823753124}, {56/25, 31/50, 0.012086441255876745}, {56/25, 63/100, 0.011925112485210295}, {56/25, 16/25, 0.011758220996776007}, {56/25, 13/20, 0.011578768825573212}, {56/25, 33/50, 0.011387857215949287}, {56/25, 67/100, 0.011186562926938114}, {56/25, 17/25, 0.010975934969905296}, {56/25, 69/100, 0.010756991805568453}, {56/25, 7/10, 0.010530718965787998}, {56/25, 71/100, 0.010298067067445602}, {56/25, 18/25, 0.010059950187573429}, {56/25, 73/100, 0.009817244570669067}, {56/25, 37/50, 0.00957078764081566}, {56/25, 3/4, 0.009321377292829579}, {56/25, 19/25, 0.00906977143817872}, {56/25, 77/100, 0.008816687782854953}, {56/25, 39/50, 0.00856280381574555}, {56/25, 79/100, 0.008308756987342548}, {56/25, 4/5, 0.008057689217640161}, {56/25, 81/100, 0.007816673203397522}, {56/25, 41/50, 0.00757620849614424}, {56/25, 83/100, 0.007336813432020493}, {56/25, 21/25, 0.007098970612493713}, {56/25, 17/20, 0.0068631275606859405}, {56/25, 43/50, 0.006629697483139779}, {56/25, 87/100, 0.006399060124103441}, {56/25, 22/25, 0.006171562700189153}, {56/25, 89/100, 0.005947520904002466}, {56/25, 9/10, 0.005727219966066607}, {56/25, 91/100, 0.005510915765060456}, {56/25, 23/25, 0.005298835977066464}, {56/25, 93/100, 0.005091181255175158}, {56/25, 47/50, 0.00488812643142295}, {56/25, 19/20, 0.004689821733644785}, {56/25, 24/25, 0.004496394010408206}, {56/25, 97/100, 0.004307947957756183}, {56/25, 49/50, 0.004124572402061581}, {56/25, 99/100, 0.00394780724967091}, {56/25, 1, 0.0037760643506551243}}
{{57/25, 0, Indeterminate}, {57/25, 1/100, 6.145731828585656*^-50}, {57/25, 1/50, 2.191168852951776*^-30}, {57/25, 3/100, 6.09535664394092*^-22}, {57/25, 1/25, 3.7550418064012085*^-17}, {57/25, 1/20, 4.63374860615502*^-14}, {57/25, 3/50, 6.607471586916419*^-12}, {57/25, 7/100, 2.51526445968523*^-10}, {57/25, 2/25, 4.00701602234553*^-9}, {57/25, 9/100, 3.512798475577283*^-8}, {57/25, 1/10, 1.9936772931435122*^-7}, {57/25, 11/100, 8.26503305176244*^-7}, {57/25, 3/25, 2.6471643765661824*^-6}, {57/25, 13/100, 7.062858058260649*^-6}, {57/25, 7/50, 0.000016078415632604896}, {57/25, 3/20, 0.0000324538625198291}, {57/25, 4/25, 0.00005942562961757094}, {57/25, 17/100, 0.00010017410129318762}, {57/25, 9/50, 0.0001584484859492612}, {57/25, 19/100, 0.0002375289104929899}, {57/25, 1/5, 0.0003393219274058614}, {57/25, 21/100, 0.00046072276045136285}, {57/25, 11/50, 0.0006054694514456042}, {57/25, 23/100, 0.0007734609853724278}, {57/25, 6/25, 0.000963907850533679}, {57/25, 1/4, 0.0011754138028869311}, {57/25, 13/50, 0.0014060763098586286}, {57/25, 27/100, 0.001653594873111174}, {57/25, 7/25, 0.0019153789643574924}, {57/25, 29/100, 0.0021838239819382587}, {57/25, 3/10, 0.00245595923882336}, {57/25, 31/100, 0.002732276007701315}, {57/25, 8/25, 0.0030100377424664274}, {57/25, 33/100, 0.0032866383637420496}, {57/25, 17/50, 0.0035596390814425214}, {57/25, 7/20, 0.003826794816728383}, {57/25, 9/25, 0.004086071638176367}, {57/25, 37/100, 0.004333825086986773}, {57/25, 19/50, 0.004565188042989641}, {57/25, 39/100, 0.0047835652142523164}, {57/25, 2/5, 0.004987891299535822}, {57/25, 41/100, 0.005177308326684088}, {57/25, 21/50, 0.005351153856475678}, {57/25, 43/100, 0.005508947845890666}, {57/25, 11/25, 0.005650378694182466}, {57/25, 9/20, 0.0057752888924992255}, {57/25, 23/50, 0.00588366060986676}, {57/25, 47/100, 0.005982666792726898}, {57/25, 12/25, 0.006072197613859996}, {57/25, 49/100, 0.006145630118360419}, {57/25, 1/2, 0.006203276343586402}, {57/25, 51/100, 0.006245532050547559}, {57/25, 13/25, 0.006272865397096527}, {57/25, 53/100, 0.006285806273498157}, {57/25, 27/50, 0.00628493632847952}, {57/25, 11/20, 0.006270879698134795}, {57/25, 14/25, 0.0062442944376786625}, {57/25, 57/100, 0.006205864646438715}, {57/25, 29/50, 0.00616291399155554}, {57/25, 59/100, 0.006109924027091149}, {57/25, 3/5, 0.0060468682626658755}, {57/25, 61/100, 0.0059744542374241235}, {57/25, 31/50, 0.0058933897771654385}, {57/25, 63/100, 0.005804378472235588}, {57/25, 16/25, 0.005708115659116449}, {57/25, 13/20, 0.0056052848766791966}, {57/25, 33/50, 0.005496554767897426}, {57/25, 67/100, 0.005382576397992261}, {57/25, 17/25, 0.0052639809604388965}, {57/25, 69/100, 0.005141377842919975}, {57/25, 7/10, 0.0050153530261334775}, {57/25, 71/100, 0.0048864677892993475}, {57/25, 18/25, 0.004755257697229009}, {57/25, 73/100, 0.0046239913949671215}, {57/25, 37/50, 0.004496935761819691}, {57/25, 3/4, 0.00436841223566218}, {57/25, 19/25, 0.004238864366449323}, {57/25, 77/100, 0.004108710173681913}, {57/25, 39/50, 0.003978342057720047}, {57/25, 79/100, 0.0038481268689176417}, {57/25, 4/5, 0.0037184061181181013}, {57/25, 81/100, 0.0035894963129427275}, {57/25, 41/50, 0.0034616894051925015}, {57/25, 83/100, 0.003335253335560643}, {57/25, 21/25, 0.0032104326627182592}, {57/25, 17/20, 0.00308744926468136}, {57/25, 43/50, 0.002966503101191906}, {57/25, 87/100, 0.0028477730266502576}, {57/25, 22/25, 0.002731417643912258}, {57/25, 89/100, 0.002617576190017654}, {57/25, 9/10, 0.002507018874028661}, {57/25, 91/100, 0.002399500708882279}, {57/25, 23/25, 0.002294705606769073}, {57/25, 93/100, 0.0021927107099801503}, {57/25, 47/50, 0.002093578310374045}, {57/25, 19/20, 0.001997356756784232}, {57/25, 24/25, 0.0019040813535986534}, {57/25, 97/100, 0.0018137752463209796}, {57/25, 49/50, 0.0017264502904150872}, {57/25, 99/100, 0.0016421079001985093}, {57/25, 1, 0.0015607398749862846}}
{{58/25, 0, Indeterminate}, {58/25, 1/100, 2.6566482072351535*^-53}, {58/25, 1/50, 1.1361439822018074*^-32}, {58/25, 3/100, 9.957120590931671*^-24}, {58/25, 1/25, 1.2294121922049037*^-18}, {58/25, 1/20, 2.435115357843743*^-15}, {58/25, 3/50, 4.895605257364792*^-13}, {58/25, 7/100, 2.409358690545215*^-11}, {58/25, 2/25, 4.747983354868533*^-10}, {58/25, 9/100, 4.898913659435979*^-9}, {58/25, 1/10, 3.2182365023476276*^-8}, {58/25, 11/100, 1.4775838378764946*^-7}, {58/25, 3/25, 5.267553758888481*^-7}, {58/25, 13/100, 1.513150448172752*^-6}, {58/25, 7/50, 3.7152839500107372*^-6}, {58/25, 3/20, 7.987109660181097*^-6}, {58/25, 4/25, 0.000015481480667893837}, {58/25, 17/100, 0.000027604432491631682}, {58/25, 9/50, 0.00004590026538899679}, {58/25, 19/100, 0.00007090999036222531}, {58/25, 1/5, 0.00010417512668866144}, {58/25, 21/100, 0.00014675848616197491}, {58/25, 11/50, 0.00019938895212069798}, {58/25, 23/100, 0.0002624874122261273}, {58/25, 6/25, 0.0003361533540904534}, {58/25, 1/4, 0.00042017246561732835}, {58/25, 13/50, 0.0005138849092590487}, {58/25, 27/100, 0.0006142439194855503}, {58/25, 7/25, 0.0007219941012057659}, {58/25, 29/100, 0.0008359866767640927}, {58/25, 3/10, 0.0009549734975523702}, {58/25, 31/100, 0.0010776491858900882}, {58/25, 8/25, 0.001202688991987215}, {58/25, 33/100, 0.0013287816404590987}, {58/25, 17/50, 0.001453422139264169}, {58/25, 7/20, 0.0015752176488018587}, {58/25, 9/25, 0.001694207684737685}, {58/25, 37/100, 0.0018093953316309175}, {58/25, 19/50, 0.0019198881277657164}, {58/25, 39/100, 0.0020249022785947786}, {58/25, 2/5, 0.002123764000850828}, {58/25, 41/100, 0.002215908505428826}, {58/25, 21/50, 0.0023008770834855932}, {58/25, 43/100, 0.002381936972506309}, {58/25, 11/25, 0.002457726790188912}, {58/25, 9/20, 0.002525621518204617}, {58/25, 23/50, 0.002585471755528099}, {58/25, 47/100, 0.0026372081409596904}, {58/25, 12/25, 0.0026808344496569918}, {58/25, 49/100, 0.0027164205640232675}, {58/25, 1/2, 0.0027440954550575474}, {58/25, 51/100, 0.002764040283492062}, {58/25, 13/25, 0.002776481706832052}, {58/25, 53/100, 0.0027850472620974233}, {58/25, 27/50, 0.0027868304119530512}, {58/25, 11/20, 0.002781867895491054}, {58/25, 14/25, 0.00277049055306804}, {58/25, 57/100, 0.002753048876375952}, {58/25, 29/50, 0.0027299083093504273}, {58/25, 59/100, 0.002701444928252332}, {58/25, 3/5, 0.00266804149929656}, {58/25, 61/100, 0.0026300839074938523}, {58/25, 31/50, 0.002587957946646975}, {58/25, 63/100, 0.002542046457555236}, {58/25, 16/25, 0.002492726799295795}, {58/25, 13/20, 0.002440368636860059}, {58/25, 33/50, 0.0023853320273268383}, {58/25, 67/100, 0.002330632228393532}, {58/25, 17/25, 0.002275238306695143}, {58/25, 69/100, 0.002217867425617739}, {58/25, 7/10, 0.0021588308608873844}, {58/25, 71/100, 0.0020984263525466833}, {58/25, 18/25, 0.002036937358936891}, {58/25, 73/100, 0.0019746324922695745}, {58/25, 37/50, 0.0019117651199761147}, {58/25, 3/4, 0.0018485731165112126}, {58/25, 19/25, 0.0017852787508512772}, {58/25, 77/100, 0.001722088695561027}, {58/25, 39/50, 0.001659194143975852}, {58/25, 79/100, 0.0015967710227579857}, {58/25, 4/5, 0.0015349802878131388}, {58/25, 81/100, 0.001473968292295266}, {58/25, 41/50, 0.0014141818392010886}, {58/25, 83/100, 0.001355703777943619}, {58/25, 21/25, 0.0012982978919192706}, {58/25, 17/20, 0.00124206030904761}, {58/25, 43/50, 0.0011870751397049244}, {58/25, 87/100, 0.001133415057230038}, {58/25, 22/25, 0.001081141894669551}, {58/25, 89/100, 0.00103030725186995}, {58/25, 9/10, 0.0009809531076081842}, {58/25, 91/100, 0.0009331124320081134}, {58/25, 23/25, 0.0008868097950189629}, {58/25, 93/100, 0.0008420619672290737}, {58/25, 47/50, 0.0007988785097580406}, {58/25, 19/20, 0.0007572623504093862}, {58/25, 24/25, 0.0007172654011931175}, {58/25, 97/100, 0.0006790497067917082}, {58/25, 49/50, 0.0006423407556912798}, {58/25, 99/100, 0.0006071230717885897}, {58/25, 1, 0.0005733770248054699}}
{{59/25, 0, Indeterminate}, {59/25, 1/100, 8.50928584124494*^-57}, {59/25, 1/50, 4.4596724702645157*^-35}, {59/25, 3/100, 1.2719628154978508*^-25}, {59/25, 1/25, 3.193714503222945*^-20}, {59/25, 1/20, 1.0241440962398673*^-16}, {59/25, 3/50, 2.928157457086609*^-14}, {59/25, 7/100, 1.9019064543629895*^-12}, {59/25, 2/25, 4.6152200563258596*^-11}, {59/25, 9/100, 5.727477275488615*^-10}, {59/25, 1/10, 4.287450309603134*^-9}, {59/25, 11/100, 2.24417508824281*^-8}, {59/25, 3/25, 8.758026947426627*^-8}, {59/25, 13/100, 2.767107724265673*^-7}, {59/25, 7/50, 7.3133455275856*^-7}, {59/25, 3/20, 1.690668665697572*^-6}, {59/25, 4/25, 3.5022363004985404*^-6}, {59/25, 17/100, 6.564519636868114*^-6}, {59/25, 9/50, 0.000011315940229293092}, {59/25, 19/100, 0.0000183142598724888}, {59/25, 1/5, 0.00002808844186056716}, {59/25, 21/100, 0.00004113274930383935}, {59/25, 11/50, 0.00005787211335862833}, {59/25, 23/100, 0.00007863432453807466}, {59/25, 6/25, 0.00010346008023352812}, {59/25, 1/4, 0.00013213533616874618}, {59/25, 13/50, 0.00016483207057197454}, {59/25, 27/100, 0.0002013578836884356}, {59/25, 7/25, 0.00024141644506892504}, {59/25, 29/100, 0.0002846231205474774}, {59/25, 3/10, 0.0003305225245343961}, {59/25, 31/100, 0.0003782911186309096}, {59/25, 8/25, 0.00042721921483718304}, {59/25, 33/100, 0.00047709447329949314}, {59/25, 17/50, 0.0005273619841925387}, {59/25, 7/20, 0.0005774801357672423}, {59/25, 9/25, 0.0006269312986212173}, {59/25, 37/100, 0.0006752304252603972}, {59/25, 19/50, 0.0007219316584601977}, {59/25, 39/100, 0.0007673418273770849}, {59/25, 2/5, 0.0008119325421445414}, {59/25, 41/100, 0.0008539851612457445}, {59/25, 21/50, 0.0008932126057763822}, {59/25, 43/100, 0.000929376521271251}, {59/25, 11/25, 0.0009622863808278198}, {59/25, 9/20, 0.000991797822166495}, {59/25, 23/50, 0.0010178103800544231}, {59/25, 47/100, 0.0010402647591214295}, {59/25, 12/25, 0.0010599144284306173}, {59/25, 49/100, 0.001076741442568535}, {59/25, 1/2, 0.0010900288816979267}, {59/25, 51/100, 0.0010998367466112362}, {59/25, 13/25, 0.0011062509388475561}, {59/25, 53/100, 0.0011093799379154991}, {59/25, 27/50, 0.0011093515689461534}, {59/25, 11/20, 0.0011063098980951976}, {59/25, 14/25, 0.0011004122843296159}, {59/25, 57/100, 0.0010918266086953304}, {59/25, 29/50, 0.0010807286956859606}, {59/25, 59/100, 0.0010672999358282396}, {59/25, 3/5, 0.0010517251139730065}, {59/25, 61/100, 0.0010351611666620964}, {59/25, 31/50, 0.0010178160277455578}, {59/25, 63/100, 0.0009987506544821545}, {59/25, 16/25, 0.0009781426504052837}, {59/25, 13/20, 0.0009561666215367883}, {59/25, 33/50, 0.0009329930252060135}, {59/25, 67/100, 0.0009087871823333913}, {59/25, 17/25, 0.0008837084439039713}, {59/25, 69/100, 0.000857909501750522}, {59/25, 7/10, 0.0008315358333917691}, {59/25, 71/100, 0.000804725270493443}, {59/25, 18/25, 0.0007776076805052096}, {59/25, 73/100, 0.0007503047511477774}, {59/25, 37/50, 0.0007229298676558913}, {59/25, 3/4, 0.0006958168741002865}, {59/25, 19/25, 0.00066892239763415}, {59/25, 77/100, 0.0006422135515289554}, {59/25, 39/50, 0.0006157722743533852}, {59/25, 79/100, 0.0005896727257097656}, {59/25, 4/5, 0.000563981508847252}, {59/25, 81/100, 0.0005387579292535265}, {59/25, 41/50, 0.0005140542828149387}, {59/25, 83/100, 0.0004899161676477099}, {59/25, 21/25, 0.0004663828142089297}, {59/25, 17/20, 0.0004434874287892186}, {59/25, 43/50, 0.00042125754596697234}, {59/25, 87/100, 0.0003997153860630079}, {59/25, 22/25, 0.00037898525676481826}, {59/25, 89/100, 0.00035902312273233534}, {59/25, 9/10, 0.00033976697342322633}, {59/25, 91/100, 0.00032122284019437335}, {59/25, 23/25, 0.0003033931410364399}, {59/25, 93/100, 0.00028627700313309446}, {59/25, 47/50, 0.0002698705746778665}, {59/25, 19/20, 0.00025416732472255437}, {59/25, 24/25, 0.00023915833007991723}, {59/25, 97/100, 0.00022483254852986886}, {59/25, 49/50, 0.00021117707778312592}, {59/25, 99/100, 0.00019817739984042003}, {59/25, 1, 0.00018581761054956966}}
{{12/5, 0, Indeterminate}, {12/5, 1/100, 1.9822450560595834*^-60}, {12/5, 1/50, 1.339809054830942*^-37}, {12/5, 3/100, 1.254743251167736*^-27}, {12/5, 1/25, 6.519744154495852*^-22}, {12/5, 1/20, 3.4404354999308312*^-18}, {12/5, 3/50, 1.4128416612730302*^-15}, {12/5, 7/100, 1.2135325633838205*^-13}, {12/5, 2/25, 3.706098102626864*^-12}, {12/5, 9/100, 5.458319491228704*^-11}, {12/5, 1/10, 4.790663959593495*^-10}, {12/5, 11/100, 2.8098108461734816*^-9}, {12/5, 3/25, 1.2301760415467744*^-8}, {12/5, 13/100, 4.2528220002862964*^-8}, {12/5, 7/50, 1.2295258477052367*^-7}, {12/5, 3/20, 3.075310855533193*^-7}, {12/5, 4/25, 6.706641960434581*^-7}, {12/5, 17/100, 1.3263693948800656*^-6}, {12/5, 9/50, 2.4181770673653456*^-6}, {12/5, 19/100, 4.115051288377708*^-6}, {12/5, 1/5, 6.602163083334249*^-6}, {12/5, 21/100, 0.000010068836338000989}, {12/5, 11/50, 0.000014663044237936627}, {12/5, 23/100, 0.00002049627662279529}, {12/5, 6/25, 0.000027711790877697492}, {12/5, 1/4, 0.000036382841085257}, {12/5, 13/50, 0.00004653900766831755}, {12/5, 27/100, 0.00005816491630175489}, {12/5, 7/25, 0.00007118114172410997}, {12/5, 29/100, 0.00008535682961245512}, {12/5, 3/10, 0.00010065962464826645}, {12/5, 31/100, 0.00011692411014935594}, {12/5, 8/25, 0.000133963577101505}, {12/5, 33/100, 0.00015157668948177048}, {12/5, 17/50, 0.000169553917161427}, {12/5, 7/20, 0.00018768349861549466}, {12/5, 9/25, 0.00020621519205549758}, {12/5, 37/100, 0.00022472503839203068}, {12/5, 19/50, 0.00024285876055231284}, {12/5, 39/100, 0.0002604314750701687}, {12/5, 2/5, 0.0002772742574804084}, {12/5, 41/100, 0.0002932360831070251}, {12/5, 21/50, 0.0003081851120665857}, {12/5, 43/100, 0.0003220093867893093}, {12/5, 11/25, 0.00033497817400408446}, {12/5, 9/20, 0.0003468359918186679}, {12/5, 23/50, 0.00035736201528649875}, {12/5, 47/100, 0.0003665150214652927}, {12/5, 12/25, 0.0003742713015672463}, {12/5, 49/100, 0.0003806234352839446}, {12/5, 1/2, 0.000385578929663776}, {12/5, 51/100, 0.00038915877007223543}, {12/5, 13/25, 0.00039139592441313496}, {12/5, 53/100, 0.0003923338356486841}, {12/5, 27/50, 0.00039202493186711124}, {12/5, 11/20, 0.00039052917779462107}, {12/5, 14/25, 0.0003885841287346558}, {12/5, 57/100, 0.00038572504794561564}, {12/5, 29/50, 0.0003818481722755511}, {12/5, 59/100, 0.0003770267765844409}, {12/5, 3/5, 0.0003713364078887899}, {12/5, 61/100, 0.00036485390080452917}, {12/5, 31/50, 0.00035765648752972534}, {12/5, 63/100, 0.0003498210026425674}, {12/5, 16/25, 0.00034142318141204266}, {12/5, 13/20, 0.00033253704903687405}, {12/5, 33/50, 0.00032323439721013337}, {12/5, 67/100, 0.00031358434362197934}, {12/5, 17/25, 0.000303686682860205}, {12/5, 69/100, 0.0002936940893376145}, {12/5, 7/10, 0.00028352753616540244}, {12/5, 71/100, 0.0002732428563185245}, {12/5, 18/25, 0.00026289215608045415}, {12/5, 73/100, 0.00025252374370679}, {12/5, 37/50, 0.00024218210323736754}, {12/5, 3/4, 0.00023190790816934265}, {12/5, 19/25, 0.00022173806992544304}, {12/5, 77/100, 0.00021170581631036196}, {12/5, 39/50, 0.0002018407954335948}, {12/5, 79/100, 0.00019216920088081283}, {12/5, 4/5, 0.00018274187184593794}, {12/5, 81/100, 0.00017360803105923313}, {12/5, 41/50, 0.00016471646230807295}, {12/5, 83/100, 0.0001560817838215881}, {12/5, 21/25, 0.00014771597309238662}, {12/5, 17/20, 0.00013962854311799235}, {12/5, 43/50, 0.00013182671993518954}, {12/5, 87/100, 0.00012431561958453638}, {12/5, 22/25, 0.000117098422890834}, {12/5, 89/100, 0.0001101765466779659}, {12/5, 9/10, 0.0001035498102529542}, {12/5, 91/100, 0.00009721659619363617}, {12/5, 23/25, 0.00009117400465754072}, {12/5, 93/100, 0.00008541800059606408}, {12/5, 47/50, 0.00007994355340873158}, {12/5, 19/20, 0.00007474476870739096}, {12/5, 24/25, 0.00006983208102213134}, {12/5, 97/100, 0.00006520250635933598}, {12/5, 49/50, 0.00006082105567588043}, {12/5, 99/100, 0.00005668011062875352}, {12/5, 1, 0.00005277168734091942}}
{{61/25, 0, Indeterminate}, {61/25, 1/100, 3.374952508594084*^-64}, {61/25, 1/50, 2.983786173872972*^-40}, {61/25, 3/100, 9.455561648367747*^-30}, {61/25, 1/25, 1.0337119409630494*^-23}, {61/25, 1/20, 9.071469144710828*^-20}, {61/25, 3/50, 5.471022458580042*^-17}, {61/25, 7/100, 6.2622147982412334*^-15}, {61/25, 2/25, 2.4042362418260724*^-13}, {61/25, 9/100, 4.2903398455034256*^-12}, {61/25, 1/10, 4.357040264384716*^-11}, {61/25, 11/100, 2.935765402380128*^-10}, {61/25, 3/25, 1.4373889461444144*^-9}, {61/25, 13/100, 5.531647222936739*^-9}, {61/25, 7/50, 1.745491267000783*^-8}, {61/25, 3/20, 4.6463983184933567*^-8}, {61/25, 4/25, 1.0899993692409662*^-7}, {61/25, 17/100, 2.3017847605865295*^-7}, {61/25, 9/50, 4.4494403194085786*^-7}, {61/25, 19/100, 7.979267979676749*^-7}, {61/25, 1/5, 1.3394716377942352*^-6}, {61/25, 21/100, 2.120132847269294*^-6}, {61/25, 11/50, 3.199684749704435*^-6}, {61/25, 23/100, 4.632148731258221*^-6}, {61/25, 6/25, 6.4652127185256425*^-6}, {61/25, 1/4, 8.736966138560487*^-6}, {61/25, 13/50, 0.000011458434079314691}, {61/25, 27/100, 0.000014636838612969344}, {61/25, 7/25, 0.000018276025597608376}, {61/25, 29/100, 0.000022357549237501416}, {61/25, 3/10, 0.000026849687955899303}, {61/25, 31/100, 0.000031708908611397}, {61/25, 8/25, 0.00003688173621604119}, {61/25, 33/100, 0.000042424293765952576}, {61/25, 17/50, 0.0000482025898493696}, {61/25, 7/20, 0.00005412482117770946}, {61/25, 9/25, 0.00006011773137729679}, {61/25, 37/100, 0.0000661080177199774}, {61/25, 19/50, 0.00007202414255016675}, {61/25, 39/100, 0.00007779789696252944}, {61/25, 2/5, 0.0000834374205617086}, {61/25, 41/100, 0.00008889442858512521}, {61/25, 21/50, 0.00009404641198068917}, {61/25, 43/100, 0.00009884642351182017}, {61/25, 11/25, 0.00010325467956839187}, {61/25, 9/20, 0.00010723871041305199}, {61/25, 23/50, 0.00011077332991706714}, {61/25, 47/100, 0.00011384045206942365}, {61/25, 12/25, 0.00011642878130161117}, {61/25, 49/100, 0.00011853340254838769}, {61/25, 1/2, 0.00012015529521879427}, {61/25, 51/100, 0.00012149000723363066}, {61/25, 13/25, 0.00012245470831599278}, {61/25, 53/100, 0.00012296158901694}, {61/25, 27/50, 0.00012302698810346814}, {61/25, 11/20, 0.0001226705948320015}, {61/25, 14/25, 0.00012191488568568007}, {61/25, 57/100, 0.00012078458163194068}, {61/25, 29/50, 0.00011930613308647874}, {61/25, 59/100, 0.0001175072380371129}, {61/25, 3/5, 0.00011541639723747087}, {61/25, 61/100, 0.000113062509027285}, {61/25, 31/50, 0.0001104856631645806}, {61/25, 63/100, 0.0001077556111007764}, {61/25, 16/25, 0.0001048430953410436}, {61/25, 13/20, 0.0001017753060284594}, {61/25, 33/50, 0.00009857847900142752}, {61/25, 67/100, 0.00009527772137595318}, {61/25, 17/25, 0.0000918968710627941}, {61/25, 69/100, 0.00008845838777483108}, {61/25, 7/10, 0.00008498327293165525}, {61/25, 71/100, 0.0000814910157909121}, {61/25, 18/25, 0.00007799956311801559}, {61/25, 73/100, 0.00007453832819008489}, {61/25, 37/50, 0.00007113446070452076}, {61/25, 3/4, 0.00006777149449453798}, {61/25, 19/25, 0.0000644615171699498}, {61/25, 77/100, 0.00006121519727640386}, {61/25, 39/50, 0.00005804183870338436}, {61/25, 79/100, 0.00005494944284753614}, {61/25, 4/5, 0.00005194477679639091}, {61/25, 81/100, 0.00004903344596035047}, {61/25, 41/50, 0.00004621996974198582}, {61/25, 83/100, 0.0000435078589890764}, {61/25, 21/25, 0.000040899694129436976}, {61/25, 17/20, 0.000038397203030040776}, {61/25, 43/50, 0.00003600133775916913}, {61/25, 87/100, 0.00003371234955754311}, {61/25, 22/25, 0.00003154698956652109}, {61/25, 89/100, 0.00002948838154557411}, {61/25, 9/10, 0.00002753105706219942}, {61/25, 91/100, 0.000025673431772959007}, {61/25, 23/25, 0.000023913536710807345}, {61/25, 93/100, 0.00002224907353870043}, {61/25, 47/50, 0.000020677466120609265}, {61/25, 19/20, 0.000019195908364896473}, {61/25, 24/25, 0.000017801408343058956}, {61/25, 97/100, 0.000016490828727865604}, {61/25, 49/50, 0.000015260923629467057}, {61/25, 99/100, 0.00001410837193667059}, {61/25, 1, 0.000013029807293742225}}
{{62/25, 0, Indeterminate}, {62/25, 1/100, 4.129376738398246*^-68}, {62/25, 1/50, 4.902810048520131*^-43}, {62/25, 3/100, 5.391424295125185*^-32}, {62/25, 1/25, 1.2622021844764965*^-25}, {62/25, 1/20, 1.870737641283337*^-21}, {62/25, 3/50, 1.6580605001724958*^-18}, {62/25, 7/100, 2.5875497742605894*^-16}, {62/25, 2/25, 1.2549378802811028*^-14}, {62/25, 9/100, 2.7076315856076186*^-13}, {62/25, 1/10, 3.252453685119593*^-12}, {62/25, 11/100, 2.5143199689893997*^-11}, {62/25, 3/25, 1.4001786923537153*^-10}, {62/25, 13/100, 5.95623465112312*^-10}, {62/25, 7/50, 2.0408102289033526*^-9}, {62/25, 3/20, 5.925485446923453*^-9}, {62/25, 4/25, 1.5010927314497832*^-8}, {62/25, 17/100, 3.394073427839384*^-8}, {62/25, 9/50, 6.971047312010233*^-8}, {62/25, 19/100, 1.3125950389502038*^-7}, {62/25, 1/5, 2.3062858771631475*^-7}, {62/25, 21/100, 3.8172812217071857*^-7}, {62/25, 11/50, 5.998569731582416*^-7}, {62/25, 23/100, 9.007846313754459*^-7}, {62/25, 6/25, 1.2971484260813924*^-6}, {62/25, 1/4, 1.8026231047530153*^-6}, {62/25, 13/50, 2.4280199569362787*^-6}, {62/25, 27/100, 3.180437977189446*^-6}, {62/25, 7/25, 4.063139934169046*^-6}, {62/25, 29/100, 5.075290324680757*^-6}, {62/25, 3/10, 6.227035286901874*^-6}, {62/25, 31/100, 7.508405853819039*^-6}, {62/25, 8/25, 8.901130364555427*^-6}, {62/25, 33/100, 0.000010390016718915188}, {62/25, 17/50, 0.000011957189030821175}, {62/25, 7/20, 0.000013582749044924586}, {62/25, 9/25, 0.00001524546089399753}, {62/25, 37/100, 0.000016954272682898194}, {62/25, 19/50, 0.00001866193346361616}, {62/25, 39/100, 0.000020345861586874534}, {62/25, 2/5, 0.0000219851717128439}, {62/25, 41/100, 0.000023560360476468263}, {62/25, 21/50, 0.00002505366202965403}, {62/25, 43/100, 0.000026449317885734636}, {62/25, 11/25, 0.000027733764194922837}, {62/25, 9/20, 0.00002889574215067303}, {62/25, 23/50, 0.000029933022882278594}, {62/25, 47/100, 0.0000309055784211618}, {62/25, 12/25, 0.00003173707831151331}, {62/25, 49/100, 0.0000324241957060721}, {62/25, 1/2, 0.00003296566621180006}, {62/25, 51/100, 0.000033362132346271}, {62/25, 13/25, 0.00003361596665609726}, {62/25, 53/100, 0.00003373108068595024}, {62/25, 27/50, 0.00003371272618549424}, {62/25, 11/20, 0.00003356729409777027}, {62/25, 14/25, 0.000033302116024185126}, {62/25, 57/100, 0.000032938384119259914}, {62/25, 29/50, 0.00003247908971299344}, {62/25, 59/100, 0.0000319244979342161}, {62/25, 3/5, 0.00003128378468121884}, {62/25, 61/100, 0.00003056624882246308}, {62/25, 31/50, 0.000029781182837137176}, {62/25, 63/100, 0.000028937758765910584}, {62/25, 16/25, 0.000028044929417374596}, {62/25, 13/20, 0.00002711134447450931}, {62/25, 33/50, 0.00002614528090490443}, {62/25, 67/100, 0.000025165411017989707}, {62/25, 17/25, 0.000024171375851748724}, {62/25, 69/100, 0.000023165433204954144}, {62/25, 7/10, 0.000022153976892309107}, {62/25, 71/100, 0.00002114287422962741}, {62/25, 18/25, 0.000020137460299702583}, {62/25, 73/100, 0.00001914253962525733}, {62/25, 37/50, 0.000018162394224891084}, {62/25, 3/4, 0.000017200797074531803}, {62/25, 19/25, 0.000016261030053959876}, {62/25, 77/100, 0.000015345905522492892}, {62/25, 39/50, 0.000014457790737276685}, {62/25, 79/100, 0.000013598634399641197}, {62/25, 4/5, 0.00001277453041868648}, {62/25, 81/100, 0.000011986022346050708}, {62/25, 41/50, 0.00001122884182262263}, {62/25, 83/100, 0.000010503656573781738}, {62/25, 21/25, 9.810857183181617*^-6}, {62/25, 17/20, 9.150584678925559*^-6}, {62/25, 43/50, 8.522757321772275*^-6}, {62/25, 87/100, 7.927096376638606*^-6}, {62/25, 22/25, 7.363150694504442*^-6}, {62/25, 89/100, 6.830319973166476*^-6}, {62/25, 9/10, 6.327876602179991*^-6}, {62/25, 91/100, 5.8549860298976625*^-6}, {62/25, 23/25, 5.410725618955799*^-6}, {62/25, 93/100, 4.994101981078632*^-6}, {62/25, 47/50, 4.60406680293946*^-6}, {62/25, 19/20, 4.239531192289537*^-6}, {62/25, 24/25, 3.899378587936273*^-6}, {62/25, 97/100, 3.5824762886963513*^-6}, {62/25, 49/50, 3.2876856654611924*^-6}, {62/25, 99/100, 3.013871127255897*^-6}, {62/25, 1, 2.7599079169242743*^-6}}
{{63/25, 0, Indeterminate}, {63/25, 1/100, 3.5284084215288633*^-72}, {63/25, 1/50, 5.9138185453346606*^-46}, {63/25, 3/100, 2.30408879257336*^-34}, {63/25, 1/25, 1.1750084722035412*^-27}, {63/25, 1/20, 3.000246256602667*^-23}, {63/25, 3/50, 3.9668084746289656*^-20}, {63/25, 7/100, 8.368920885504274*^-18}, {63/25, 2/25, 5.214239188943938*^-16}, {63/25, 9/100, 1.3807122420030706*^-14}, {63/25, 1/10, 1.962575554878133*^-13}, {63/25, 11/100, 1.7724798505425356*^-12}, {63/25, 3/25, 1.111493432443816*^-11}, {63/25, 13/100, 5.249635207206379*^-11}, {63/25, 7/50, 1.99291720359177*^-10}, {63/25, 3/20, 6.332944576174692*^-10}, {63/25, 4/25, 1.7377600504703312*^-9}, {63/25, 17/100, 4.200818762998772*^-9}, {63/25, 9/50, 9.141261832464313*^-9}, {63/25, 19/100, 1.822828481608741*^-8}, {63/25, 1/5, 3.372410560512831*^-8}, {63/25, 21/100, 5.847956716626754*^-8}, {63/25, 11/50, 9.563284806569292*^-8}, {63/25, 23/100, 1.4883415877239324*^-7}, {63/25, 6/25, 2.2181819498643948*^-7}, {63/25, 1/4, 3.1816194636034624*^-7}, {63/25, 13/50, 4.4105605878078174*^-7}, {63/25, 27/100, 5.936667574728984*^-7}, {63/25, 7/25, 7.797831710220306*^-7}, {63/25, 29/100, 9.990966772395477*^-7}, {63/25, 3/10, 1.251630872627501*^-6}, {63/25, 31/100, 1.5363245122281411*^-6}, {63/25, 8/25, 1.8510593230533215*^-6}, {63/25, 33/100, 2.193400028068713*^-6}, {63/25, 17/50, 2.5633855297191176*^-6}, {63/25, 7/20, 2.953005474156471*^-6}, {63/25, 9/25, 3.3570752966806238*^-6}, {63/25, 37/100, 3.7700260436156193*^-6}, {63/25, 19/50, 4.1860883106513435*^-6}, {63/25, 39/100, 4.599468441820604*^-6}, {63/25, 2/5, 5.0045103255292755*^-6}, {63/25, 41/100, 5.39583792982819*^-6}, {63/25, 21/50, 5.770553191459358*^-6}, {63/25, 43/100, 6.137443988161488*^-6}, {63/25, 11/25, 6.478432481890774*^-6}, {63/25, 9/20, 6.7899152591165335*^-6}, {63/25, 23/50, 7.068923988405691*^-6}, {63/25, 47/100, 7.31314083869723*^-6}, {63/25, 12/25, 7.520895519175032*^-6}, {63/25, 49/100, 7.691146519956971*^-6}, {63/25, 1/2, 7.823449252489601*^-6}, {63/25, 51/100, 7.917913780873926*^-6}, {63/25, 13/25, 7.978417970988558*^-6}, {63/25, 53/100, 8.005107883369886*^-6}, {63/25, 27/50, 7.996894951129427*^-6}, {63/25, 11/20, 7.955505388464349*^-6}, {63/25, 14/25, 7.882944727519654*^-6}, {63/25, 57/100, 7.781439778958854*^-6}, {63/25, 29/50, 7.65338315652815*^-6}, {63/25, 59/100, 7.501281252228815*^-6}, {63/25, 3/5, 7.327706318280317*^-6}, {63/25, 61/100, 7.137830321244438*^-6}, {63/25, 31/50, 6.933521624237251*^-6}, {63/25, 63/100, 6.7150388700982125*^-6}, {63/25, 16/25, 6.484826982459259*^-6}, {63/25, 13/20, 6.2452347361078906*^-6}, {63/25, 33/50, 5.99849465750326*^-6}, {63/25, 67/100, 5.7467072114501035*^-6}, {63/25, 17/25, 5.491828963596229*^-6}, {63/25, 69/100, 5.2356643743096975*^-6}, {63/25, 7/10, 4.97986085928367*^-6}, {63/25, 71/100, 4.725906743802331*^-6}, {63/25, 18/25, 4.4751317389517214*^-6}, {63/25, 73/100, 4.23034461617892*^-6}, {63/25, 37/50, 3.992376527038329*^-6}, {63/25, 3/4, 3.7602285525011884*^-6}, {63/25, 19/25, 3.5346686508608453*^-6}, {63/25, 77/100, 3.3163349243331406*^-6}, {63/25, 39/50, 3.1057438075247555*^-6}, {63/25, 79/100, 2.903298756473662*^-6}, {63/25, 4/5, 2.709299238411579*^-6}, {63/25, 81/100, 2.523949848029242*^-6}, {63/25, 41/50, 2.347369400684787*^-6}, {63/25, 83/100, 2.179599876338213*^-6}, {63/25, 21/25, 2.020615109788797*^-6}, {63/25, 17/20, 1.8703291428668253*^-6}, {63/25, 43/50, 1.7286041724969273*^-6}, {63/25, 87/100, 1.5952580449703076*^-6}, {63/25, 22/25, 1.4700712613397247*^-6}, {63/25, 89/100, 1.3527934716395011*^-6}, {63/25, 9/10, 1.243149446695936*^-6}, {63/25, 91/100, 1.140844525735346*^-6}, {63/25, 23/25, 1.0455695459216067*^-6}, {63/25, 93/100, 9.57005266485332*^-7}, {63/25, 47/50, 8.748263053669846*^-7}, {63/25, 19/20, 7.987046104129364*^-7}, {63/25, 24/25, 7.283124902625711*^-7}, {63/25, 97/100, 6.63325232268209*^-7}, {63/25, 49/50, 6.034233362130878*^-7}, {63/25, 99/100, 5.48294393348211*^-7}, {63/25, 1, 4.976346404559354*^-7}}
{{64/25, 0, Indeterminate}, {64/25, 1/100, 2.1117826122184083*^-76}, {64/25, 1/50, 5.15892920487121*^-49}, {64/25, 3/100, 7.296957026085126*^-37}, {64/25, 1/25, 8.240924641640211*^-30}, {64/25, 1/20, 3.66202038874257*^-25}, {64/25, 3/50, 7.347955709675877*^-22}, {64/25, 7/100, 2.1425676793304468*^-19}, {64/25, 2/25, 1.71263324137177*^-17}, {64/25, 9/100, 5.598475785142996*^-16}, {64/25, 1/10, 9.617847448480012*^-15}, {64/25, 11/100, 1.003868166098171*^-13}, {64/25, 3/25, 7.161180712132232*^-13}, {64/25, 13/100, 3.8192879587079504*^-12}, {64/25, 7/50, 1.612562754323176*^-11}, {64/25, 3/20, 5.6240297258295814*^-11}, {64/25, 4/25, 1.6649367580895833*^-10}, {64/25, 17/100, 4.3242393496344916*^-10}, {64/25, 9/50, 1.005610104613446*^-9}, {64/25, 19/100, 2.1284202278199684*^-9}, {64/25, 1/5, 4.146237668787616*^-9}, {64/25, 21/100, 7.526609546603023*^-9}, {64/25, 11/50, 1.2857344656592048*^-8}, {64/25, 23/100, 2.082416938947356*^-8}, {64/25, 6/25, 3.2180262068950724*^-8}, {64/25, 1/4, 4.7827931688735775*^-8}, {64/25, 13/50, 6.86024521606784*^-8}, {64/25, 27/100, 9.51678204304216*^-8}, {64/25, 7/25, 1.2811792456843383*^-7}, {64/25, 29/100, 1.678724946467763*^-7}, {64/25, 3/10, 2.1465928500422939*^-7}, {64/25, 31/100, 2.690272290649619*^-7}, {64/25, 8/25, 3.3036325953128756*^-7}, {64/25, 33/100, 3.981965499397226*^-7}, {64/25, 17/50, 4.718323211857479*^-7}, {64/25, 7/20, 5.5037850945201*^-7}, {64/25, 9/25, 6.327804180048087*^-7}, {64/25, 37/100, 7.178606624763563*^-7}, {64/25, 19/50, 8.043617732065298*^-7}, {64/25, 39/100, 8.932392688704897*^-7}, {64/25, 2/5, 9.818587346685103*^-7}, {64/25, 41/100, 1.0684386607589316*^-6}, {64/25, 21/50, 1.151749186874523*^-6}, {64/25, 43/100, 1.230654004001358*^-6}, {64/25, 11/25, 1.3041343936367382*^-6}, {64/25, 9/20, 1.3713072953316183*^-6}, {64/25, 23/50, 1.4314374917219608*^-6}, {64/25, 47/100, 1.4840568119389318*^-6}, {64/25, 12/25, 1.529707314786426*^-6}, {64/25, 49/100, 1.5670544063578977*^-6}, {64/25, 1/2, 1.5959532991414583*^-6}, {64/25, 51/100, 1.6163972983553714*^-6}, {64/25, 13/25, 1.6285061233934058*^-6}, {64/25, 53/100, 1.6325124698716*^-6}, {64/25, 27/50, 1.628747434907156*^-6}, {64/25, 11/20, 1.617625364346948*^-6}, {64/25, 14/25, 1.6006299577231397*^-6}, {64/25, 57/100, 1.577393041368933*^-6}, {64/25, 29/50, 1.5483155368847984*^-6}, {64/25, 59/100, 1.5139897970378583*^-6}, {64/25, 3/5, 1.4750234327897644*^-6}, {64/25, 61/100, 1.4320281700864682*^-6}, {64/25, 31/50, 1.3856099954004067*^-6}, {64/25, 63/100, 1.3363606283684565*^-6}, {64/25, 16/25, 1.2848503196359837*^-6}, {64/25, 13/20, 1.2316219390872176*^-6}, {64/25, 33/50, 1.1771862936055928*^-6}, {64/25, 67/100, 1.1228688997592026*^-6}, {64/25, 17/25, 1.0682848497296433*^-6}, {64/25, 69/100, 1.013688724189465*^-6}, {64/25, 7/10, 9.594430045663097*^-7}, {64/25, 71/100, 9.058707287154455*^-7}, {64/25, 18/25, 8.532559579492192*^-7}, {64/25, 73/100, 8.018447846448112*^-7}, {64/25, 37/50, 7.518467833252118*^-7}, {64/25, 3/4, 7.034368145513753*^-7}, {64/25, 19/25, 6.56757098368975*^-7}, {64/25, 77/100, 6.119194820503798*^-7}, {64/25, 39/50, 5.690078351526424*^-7}, {64/25, 79/100, 5.280805132173781*^-7}, {64/25, 4/5, 4.891728395652088*^-7}, {64/25, 81/100, 4.522995624261822*^-7}, {64/25, 41/50, 4.1745725197840274*^-7}, {64/25, 83/100, 3.846266086585884*^-7}, {64/25, 21/25, 3.5377466030454597*^-7}, {64/25, 17/20, 3.24856831263889*^-7}, {64/25, 43/50, 2.978188715472017*^-7}, {64/25, 87/100, 2.725986384263242*^-7}, {64/25, 22/25, 2.4912772660108276*^-7}, {64/25, 89/100, 2.2733294621280385*^-7}, {64/25, 9/10, 2.0713765060716318*^-7}, {64/25, 91/100, 1.8846291788715232*^-7}, {64/25, 23/25, 1.7122859199320138*^-7}, {64/25, 93/100, 1.5535419034883194*^-7}, {64/25, 47/50, 1.407596860629571*^-7}, {64/25, 19/20, 1.2736617332849822*^-7}, {64/25, 24/25, 1.1509642504407419*^-7}, {64/25, 97/100, 1.0387535185154841*^-7}, {64/25, 49/50, 9.363037176363589*^-8}, {64/25, 99/100, 8.429169938662638*^-8}, {64/25, 1, 7.579256345401853*^-8}}
{{13/5, 0, Indeterminate}, {13/5, 1/100, 8.790021036346547*^-81}, {13/5, 1/50, 3.22855211245707*^-52}, {13/5, 3/100, 1.7005331825380704*^-39}, {13/5, 1/25, 4.360326401643656*^-32}, {13/5, 1/20, 3.430039771165086*^-27}, {13/5, 3/50, 1.0464227716161008*^-23}, {13/5, 7/100, 4.216465187313678*^-21}, {13/5, 2/25, 4.419911271166672*^-19}, {13/5, 9/100, 1.817610026274327*^-17}, {13/5, 1/10, 3.7397405929529103*^-16}, {13/5, 11/100, 4.563153226119863*^-15}, {13/5, 3/25, 3.7622973785552665*^-14}, {13/5, 13/100, 2.2754745306740116*^-13}, {13/5, 7/50, 1.0691992061508586*^-12}, {13/5, 3/20, 4.081123475495434*^-12}, {13/5, 4/25, 1.317312002643819*^-11}, {13/5, 17/100, 3.695379295052002*^-11}, {13/5, 9/50, 9.194495041048454*^-11}, {13/5, 19/100, 2.0641338135633658*^-10}, {13/5, 1/5, 4.248749472049396*^-10}, {13/5, 21/100, 8.112130046832553*^-10}, {13/5, 11/50, 1.4505546317121024*^-9}, {13/5, 23/100, 2.4575078264425412*^-9}, {13/5, 6/25, 3.960965315776521*^-9}, {13/5, 1/4, 6.101257708040189*^-9}, {13/5, 13/50, 9.025921570703462*^-9}, {13/5, 27/100, 1.2878245283764425*^-8}, {13/5, 7/25, 1.78165258944697*^-8}, {13/5, 29/100, 2.3952366600706613*^-8}, {13/5, 3/10, 3.135286232778412*^-8}, {13/5, 31/100, 4.005594568223862*^-8}, {13/5, 8/25, 5.005507527963999*^-8}, {13/5, 33/100, 6.129740192254703*^-8}, {13/5, 17/50, 7.368462831648473*^-8}, {13/5, 7/20, 8.712752992008177*^-8}, {13/5, 9/25, 1.016970128419103*^-7}, {13/5, 37/100, 1.169711878309552*^-7}, {13/5, 19/50, 1.3271997334041105*^-7}, {13/5, 39/100, 1.4869705294777407*^-7}, {13/5, 2/5, 1.6464860079911077*^-7}, {13/5, 41/100, 1.8032171719306054*^-7}, {13/5, 21/50, 1.9547220391575378*^-7}, {13/5, 43/100, 2.0991191018901066*^-7}, {13/5, 11/25, 2.2354415967043137*^-7}, {13/5, 9/20, 2.3604956859498534*^-7}, {13/5, 23/50, 2.4727141566078185*^-7}, {13/5, 47/100, 2.570837062224917*^-7}, {13/5, 12/25, 2.6539210907167847*^-7}, {13/5, 49/100, 2.721338441167588*^-7}, {13/5, 1/2, 2.772766613434915*^-7}, {13/5, 51/100, 2.8097680299105016*^-7}, {13/5, 13/25, 2.8315832223725827*^-7}, {13/5, 53/100, 2.838001122815633*^-7}, {13/5, 27/50, 2.8296612134391503*^-7}, {13/5, 11/20, 2.8073795295122186*^-7}, {13/5, 14/25, 2.7721159059395176*^-7}, {13/5, 57/100, 2.724941676985834*^-7}, {13/5, 29/50, 2.667008667341274*^-7}, {13/5, 59/100, 2.5995201351121593*^-7}, {13/5, 3/5, 2.523704158883125*^-7}, {13/5, 61/100, 2.442394559707843*^-7}, {13/5, 31/50, 2.3557619778826132*^-7}, {13/5, 63/100, 2.2641798102059412*^-7}, {13/5, 16/25, 2.168766318981547*^-7}, {13/5, 13/20, 2.0705794295649181*^-7}, {13/5, 33/50, 1.970607154501733*^-7}, {13/5, 67/100, 1.8697605973983973*^-7}, {13/5, 17/25, 1.7688693091809353*^-7}, {13/5, 69/100, 1.668678747290336*^-7}, {13/5, 7/10, 1.5698495773530954*^-7}, {13/5, 71/100, 1.4729585551027676*^-7}, {13/5, 18/25, 1.3785007320391009*^-7}, {13/5, 73/100, 1.28689273985697*^-7}, {13/5, 37/50, 1.1984769245668752*^-7}, {13/5, 3/4, 1.1135261201529441*^-7}, {13/5, 19/25, 1.03224887244287*^-7}, {13/5, 77/100, 9.547949456409084*^-8}, {13/5, 39/50, 8.812609659185279*^-8}, {13/5, 79/100, 8.116960779446931*^-8}, {13/5, 4/5, 7.461075107816002*^-8}, {13/5, 81/100, 6.844659688251801*^-8}, {13/5, 41/50, 6.267107811791657*^-8}, {13/5, 83/100, 5.727547588737545*^-8}, {13/5, 21/25, 5.224887235949191*^-8}, {13/5, 17/20, 4.7578568407168936*^-8}, {13/5, 43/50, 4.325046470128534*^-8}, {13/5, 87/100, 3.924940585695594*^-8}, {13/5, 22/25, 3.555948798301671*^-8}, {13/5, 89/100, 3.2164330595174545*^-8}, {13/5, 9/10, 2.904731433325267*^-8}, {13/5, 91/100, 2.6191786287197517*^-8}, {13/5, 23/25, 2.3581234998942645*^-8}, {13/5, 93/100, 2.1199437381449264*^-8}, {13/5, 47/50, 1.903057989540787*^-8}, {13/5, 19/20, 1.7059356360253262*^-8}, {13/5, 24/25, 1.5271044760668974*^-8}, {13/5, 97/100, 1.3651565352665111*^-8}, {13/5, 49/50, 1.2187522283844122*^-8}, {13/5, 99/100, 1.0866230828509687*^-8}, {13/5, 1, 9.675732206868326*^-9}}
{{66/25, 0, Indeterminate}, {66/25, 1/100, 2.4869569550987796*^-85}, {66/25, 1/50, 1.4348880589514168*^-55}, {66/25, 3/100, 2.8942262235026876*^-42}, {66/25, 1/25, 1.70862609396081*^-34}, {66/25, 1/20, 2.4173414629999508*^-29}, {66/25, 3/50, 1.1404343633220407*^-25}, {66/25, 7/100, 6.455798229532517*^-23}, {66/25, 2/25, 8.962647607094473*^-21}, {66/25, 9/100, 4.63469043331198*^-19}, {66/25, 1/10, 1.1505937140421122*^-17}, {66/25, 11/100, 1.6702398040702166*^-16}, {66/25, 3/25, 1.5992976656804424*^-15}, {66/25, 13/100, 1.0959584474454693*^-14}, {66/25, 7/50, 5.744076686435365*^-14}, {66/25, 3/20, 2.425384423124505*^-13}, {66/25, 4/25, 8.561974993468551*^-13}, {66/25, 17/100, 2.592862968598795*^-12}, {66/25, 9/50, 6.917033927376578*^-12}, {66/25, 19/100, 1.6560496572040366*^-11}, {66/25, 1/5, 3.612212761087511*^-11}, {66/25, 21/100, 7.294400619759696*^-11}, {66/25, 11/50, 1.374339039587775*^-10}, {66/25, 23/100, 2.432987948194108*^-10}, {66/25, 6/25, 4.076509187896409*^-10}, {66/25, 1/4, 6.505993608606576*^-10}, {66/25, 13/50, 9.965084871764473*^-10}, {66/25, 27/100, 1.4676560548492835*^-9}, {66/25, 7/25, 2.0866674358715175*^-9}, {66/25, 29/100, 2.8737762960832577*^-9}, {66/25, 3/10, 3.845205664071704*^-9}, {66/25, 31/100, 5.01174869963009*^-9}, {66/25, 8/25, 6.383340707827555*^-9}, {66/25, 33/100, 7.976322547407582*^-9}, {66/25, 17/50, 9.766767073913338*^-9}, {66/25, 7/20, 1.1738049583674107*^-8}, {66/25, 9/25, 1.3866480965049417*^-8}, {66/25, 37/100, 1.6122206874756097*^-8}, {66/25, 19/50, 1.8470391998880287*^-8}, {66/25, 39/100, 2.087259649063506*^-8}, {66/25, 2/5, 2.330973777962503*^-8}, {66/25, 41/100, 2.5722913311073535*^-8}, {66/25, 21/50, 2.8071027401163316*^-8}, {66/25, 43/100, 3.0315187690212705*^-8}, {66/25, 11/25, 3.24195667278987*^-8}, {66/25, 9/20, 3.435231879947891*^-8}, {66/25, 23/50, 3.609067794297927*^-8}, {66/25, 47/100, 3.763649129902318*^-8}, {66/25, 12/25, 3.894590862782848*^-8}, {66/25, 49/100, 4.000703524218716*^-8}, {66/25, 1/2, 4.081329510806382*^-8}, {66/25, 51/100, 4.1363166363742217*^-8}, {66/25, 13/25, 4.1659793793365873*^-8}, {66/25, 53/100, 4.171050830772483*^-8}, {66/25, 27/50, 4.1526282426316825*^-8}, {66/25, 11/20, 4.112114859422294*^-8}, {66/25, 14/25, 4.055381947169291*^-8}, {66/25, 57/100, 3.9798233661010266*^-8}, {66/25, 29/50, 3.887310644277342*^-8}, {66/25, 59/100, 3.779861793804369*^-8}, {66/25, 3/5, 3.659535492415674*^-8}, {66/25, 61/100, 3.5283878642143*^-8}, {66/25, 31/50, 3.388434872849688*^-8}, {66/25, 63/100, 3.2416205121815567*^-8}, {66/25, 16/25, 3.089790769565798*^-8}, {66/25, 13/20, 2.934673166853245*^-8}, {66/25, 33/50, 2.777861552360122*^-8}, {66/25, 67/100, 2.6208057205791658*^-8}, {66/25, 17/25, 2.4648053715824695*^-8}, {66/25, 69/100, 2.3110078847963424*^-8}, {66/25, 7/10, 2.1604093678226*^-8}, {66/25, 71/100, 2.0138584460022765*^-8}, {66/25, 18/25, 1.8720622784458648*^-8}, {66/25, 73/100, 1.7355943176025753*^-8}, {66/25, 37/50, 1.6049033688009355*^-8}, {66/25, 3/4, 1.480323550711216*^-8}, {66/25, 19/25, 1.3620848049206268*^-8}, {66/25, 77/100, 1.2503236507913234*^-8}, {66/25, 39/50, 1.145093928888917*^-8}, {66/25, 79/100, 1.046377321313683*^-8}, {66/25, 4/5, 9.540934793391854*^-9}, {66/25, 81/100, 8.681096272599443*^-9}, {66/25, 41/50, 7.882495459016648*^-9}, {66/25, 83/100, 7.143018696912039*^-9}, {66/25, 21/25, 6.460276575063711*^-9}, {66/25, 17/20, 5.8316721984845665*^-9}, {66/25, 43/50, 5.254462034100417*^-9}, {66/25, 87/100, 4.7258094912279854*^-9}, {66/25, 22/25, 4.242831515809309*^-9}, {66/25, 89/100, 3.80263856684576*^-9}, {66/25, 9/10, 3.4023684078417223*^-9}, {66/25, 91/100, 3.039214188696893*^-9}, {66/25, 23/25, 2.710447317729686*^-9}, {66/25, 93/100, 2.4134356324104445*^-9}, {66/25, 47/50, 2.1456573738145697*^-9}, {66/25, 19/20, 1.904711456334236*^-9}, {66/25, 24/25, 1.688324503090544*^-9}, {66/25, 97/100, 1.4943550907904516*^-9}, {66/25, 49/50, 1.3208356288709753*^-9}, {66/25, 99/100, 1.1658919763604408*^-9}, {66/25, 1, 1.027721696990177*^-9}}
{{67/25, 0, Indeterminate}, {67/25, 1/100, 4.767638323022122*^-90}, {67/25, 1/50, 4.498546740047768*^-59}, {67/25, 3/100, 3.544197508691604*^-45}, {67/25, 1/25, 4.950629368498896*^-37}, {67/25, 1/20, 1.2744318295730834*^-31}, {67/25, 3/50, 9.391181043036206*^-28}, {67/25, 7/100, 7.589972791155982*^-25}, {67/25, 2/25, 1.4169515141335712*^-22}, {67/25, 9/100, 9.184100646449197*^-21}, {67/25, 1/10, 2.8133901146828345*^-19}, {67/25, 11/100, 4.8852338257968266*^-18}, {67/25, 3/25, 5.423673351923489*^-17}, {67/25, 13/100, 4.2370945825706975*^-16}, {67/25, 7/50, 2.499442035835989*^-15}, {67/25, 3/20, 1.1697415600650854*^-14}, {67/25, 4/25, 4.5140363702409407*^-14}, {67/25, 17/100, 1.4848284054954467*^-13}, {67/25, 9/50, 4.265896913217985*^-13}, {67/25, 19/100, 1.0947670488648195*^-12}, {67/25, 1/5, 2.5493862114491956*^-12}, {67/25, 21/100, 5.442035945528719*^-12}, {67/25, 11/50, 1.0766321448005687*^-11}, {67/25, 23/100, 1.9938715811849643*^-11}, {67/25, 6/25, 3.487894450464231*^-11}, {67/25, 1/4, 5.78828789388231*^-11}, {67/25, 13/50, 9.164616004672522*^-11}, {67/25, 27/100, 1.391134193293764*^-10}, {67/25, 7/25, 2.0330221923552544*^-10}, {67/25, 29/100, 2.871281997752398*^-10}, {67/25, 3/10, 3.946510510513648*^-10}, {67/25, 31/100, 5.271921514353393*^-10}, {67/25, 8/25, 6.861563180678205*^-10}, {67/25, 33/100, 8.720289894505778*^-10}, {67/25, 17/50, 1.0842773127456667*^-9}, {67/25, 7/20, 1.321315533436981*^-9}, {67/25, 9/25, 1.5812220908960286*^-9}, {67/25, 37/100, 1.861069283315552*^-9}, {67/25, 19/50, 2.1557251499606883*^-9}, {67/25, 39/100, 2.4602351925121062*^-9}, {67/25, 2/5, 2.769211881262958*^-9}, {67/25, 41/100, 3.0770480176756453*^-9}, {67/25, 21/50, 3.3786954520628963*^-9}, {67/25, 43/100, 3.6711091314119185*^-9}, {67/25, 11/25, 3.946664696461663*^-9}, {67/25, 9/20, 4.2007417751860584*^-9}, {67/25, 23/50, 4.429343115743496*^-9}, {67/25, 47/100, 4.6291798543046*^-9}, {67/25, 12/25, 4.797722792657878*^-9}, {67/25, 49/100, 4.933221564153757*^-9}, {67/25, 1/2, 5.034694869714428*^-9}, {67/25, 51/100, 5.106788726853804*^-9}, {67/25, 13/25, 5.145974756626812*^-9}, {67/25, 53/100, 5.152166927727397*^-9}, {67/25, 27/50, 5.1268418720035116*^-9}, {67/25, 11/20, 5.071931257475892*^-9}, {67/25, 14/25, 4.989732739783286*^-9}, {67/25, 57/100, 4.8828212909112446*^-9}, {67/25, 29/50, 4.753963797639739*^-9}, {67/25, 59/100, 4.606039220436777*^-9}, {67/25, 3/5, 4.441966016735359*^-9}, {67/25, 61/100, 4.2646379849995065*^-9}, {67/25, 31/50, 4.0768691945314465*^-9}, {67/25, 63/100, 3.881348240855611*^-9}, {67/25, 16/25, 3.6806017124428114*^-9}, {67/25, 13/20, 3.476966471805118*^-9}, {67/25, 33/50, 3.272570139527441*^-9}, {67/25, 67/100, 3.0693190181533293*^-9}, {67/25, 17/25, 2.8688925969734078*^-9}, {67/25, 69/100, 2.6727437308509016*^-9}, {67/25, 7/10, 2.482103578107138*^-9}, {67/25, 71/100, 2.297990406233136*^-9}, {67/25, 18/25, 2.1212214223155155*^-9}, {67/25, 73/100, 1.952426850762696*^-9}, {67/25, 37/50, 1.7920655582516351*^-9}, {67/25, 3/4, 1.6404416096857581*^-9}, {67/25, 19/25, 1.4977212251647198*^-9}, {67/25, 77/100, 1.3639496931646298*^-9}, {67/25, 39/50, 1.2390678767262872*^-9}, {67/25, 79/100, 1.1229280255805077*^-9}, {67/25, 4/5, 1.0153086765227933*^-9}, {67/25, 81/100, 9.159284862351467*^-10}, {67/25, 41/50, 8.244588947958021*^-10}, {67/25, 83/100, 7.405355643255808*^-10}, {67/25, 21/25, 6.637685758442011*^-10}, {67/25, 17/20, 5.937513989020351*^-10}, {67/25, 43/50, 5.300686734875391*^-10}, {67/25, 87/100, 4.723028627427641*^-10}, {67/25, 22/25, 4.2003984884672094*^-10}, {67/25, 89/100, 3.7287355477431457*^-10}, {67/25, 9/10, 3.3043607725771766*^-10}, {67/25, 91/100, 2.9231493033163127*^-10}, {67/25, 23/25, 2.581485421886311*^-10}, {67/25, 93/100, 2.2759373244309077*^-10}, {67/25, 47/50, 2.003267895898254*^-10}, {67/25, 19/20, 1.7604408726302302*^-10}, {67/25, 24/25, 1.5446231161150857*^-10}, {67/25, 97/100, 1.353183659691632*^-10}, {67/25, 49/50, 1.1836901263627415*^-10}, {67/25, 99/100, 1.0339030520107036*^-10}, {67/25, 1, 9.017685857753458*^-11}}
{{68/25, 0, Indeterminate}, {68/25, 1/100, 6.121710706214009*^-95}, {68/25, 1/50, 9.841047857885243*^-63}, {68/25, 3/100, 3.1307479129451574*^-48}, {68/25, 1/25, 1.0558110033645302*^-39}, {68/25, 1/20, 4.994848211642002*^-34}, {68/25, 3/50, 5.833566009819929*^-30}, {68/25, 7/100, 6.867437319119765*^-27}, {68/25, 2/25, 1.700084578652456*^-24}, {68/25, 9/100, 1.4252756443001303*^-22}, {68/25, 1/10, 5.421175332849725*^-21}, {68/25, 11/100, 1.1243159551104572*^-19}, {68/25, 3/25, 1.4598092112880426*^-18}, {68/25, 13/100, 1.3106470065287294*^-17}, {68/25, 7/50, 8.711084879187383*^-17}, {68/25, 3/20, 4.530358408719052*^-16}, {68/25, 4/25, 1.9242172902721724*^-15}, {68/25, 17/100, 6.900072309674036*^-15}, {68/25, 9/50, 2.153314897894653*^-14}, {68/25, 19/100, 5.936146038716027*^-14}, {68/25, 1/5, 1.4704208277347992*^-13}, {68/25, 21/100, 3.3219650027336884*^-13}, {68/25, 11/50, 6.934533938271708*^-13}, {68/25, 23/100, 1.347344278231181*^-12}, {68/25, 6/25, 2.4568238205585933*^-12}, {68/25, 1/4, 4.234095905461807*^-12}, {68/25, 13/50, 6.938329299161995*^-12}, {68/25, 27/100, 1.0895322062564155*^-11}, {68/25, 7/25, 1.6453840169432334*^-11}, {68/25, 29/100, 2.394380663130082*^-11}, {68/25, 3/10, 3.3690658211288896*^-11}, {68/25, 31/100, 4.597541859065374*^-11}, {68/25, 8/25, 6.100931429978249*^-11}, {68/25, 33/100, 7.896100129329787*^-11}, {68/25, 17/50, 9.986538565823756*^-11}, {68/25, 7/20, 1.2359103480907203*^-10}, {68/25, 9/25, 1.4991775523062247*^-10}, {68/25, 37/100, 1.785101851691474*^-10}, {68/25, 19/50, 2.089301489492394*^-10}, {68/25, 39/100, 2.4086929514539755*^-10}, {68/25, 2/5, 2.7361684783559157*^-10}, {68/25, 41/100, 3.0651445995609953*^-10}, {68/25, 21/50, 3.38921747670997*^-10}, {68/25, 43/100, 3.7020877478284377*^-10}, {68/25, 11/25, 3.9977897767715183*^-10}, {68/25, 9/20, 4.270890184074537*^-10}, {68/25, 23/50, 4.5180499180449076*^-10}, {68/25, 47/100, 4.738544678598581*^-10}, {68/25, 12/25, 4.924973024608404*^-10}, {68/25, 49/100, 5.075069830427691*^-10}, {68/25, 1/2, 5.187490996254844*^-10}, {68/25, 51/100, 5.26178151359595*^-10}, {68/25, 13/25, 5.298315422706848*^-10}, {68/25, 53/100, 5.298213839651746*^-10}, {68/25, 27/50, 5.263247297476758*^-10}, {68/25, 11/20, 5.195728371667129*^-10}, {68/25, 14/25, 5.098400030155088*^-10}, {68/25, 57/100, 4.974324445017447*^-10}, {68/25, 29/50, 4.826776200922498*^-10}, {68/25, 59/100, 4.659142997587926*^-10}, {68/25, 3/5, 4.4748361209939995*^-10}, {68/25, 61/100, 4.2772121892619606*^-10}, {68/25, 31/50, 4.069506990752952*^-10}, {68/25, 63/100, 3.8547816403266334*^-10}, {68/25, 16/25, 3.635880792362162*^-10}, {68/25, 13/20, 3.415402266522192*^-10}, {68/25, 33/50, 3.1956771594289395*^-10}, {68/25, 67/100, 2.978759323766086*^-10}, {68/25, 17/25, 2.76642298475421*^-10}, {68/25, 69/100, 2.560167220183328*^-10}, {68/25, 7/10, 2.3612260416388514*^-10}, {68/25, 71/100, 2.1705828690096228*^-10}, {68/25, 18/25, 1.9889882765190045*^-10}, {68/25, 73/100, 1.816979996256339*^-10}, {68/25, 37/50, 1.654904285803343*^-10}, {68/25, 3/4, 1.5029378927767516*^-10}, {68/25, 19/25, 1.3611099751171304*^-10}, {68/25, 77/100, 1.2293234572374893*^-10}, {68/25, 39/50, 1.10737541542842*^-10}, {68/25, 79/100, 9.949761889573671*^-11}, {68/25, 4/5, 8.917670047802167*^-11}, {68/25, 81/100, 7.973359830984645*^-11}, {68/25, 41/50, 7.112842897301638*^-11}, {68/25, 83/100, 6.330803126901969*^-11}, {68/25, 21/25, 5.622224227598458*^-11}, {68/25, 17/20, 4.9821483558674094*^-11}, {68/25, 43/50, 4.4056357721393813*^-11}, {68/25, 87/100, 3.887829868907751*^-11}, {68/25, 22/25, 3.424009577315983*^-11}, {68/25, 89/100, 3.009630427163301*^-11}, {68/25, 9/10, 2.6403555467726936*^-11}, {68/25, 91/100, 2.3120778651039157*^-11}, {68/25, 23/25, 2.0209347272185437*^-11}, {68/25, 93/100, 1.7633160631045433*^-11}, {68/25, 47/50, 1.5358671652138885*^-11}, {68/25, 19/20, 1.3354870371365069*^-11}, {68/25, 24/25, 1.15932317895416*^-11}, {68/25, 97/100, 1.0047635774409687*^-11}, {68/25, 49/50, 8.694265740937336*^-12}, {68/25, 99/100, 7.511491929915601*^-12}, {68/25, 1, 6.479744251339782*^-12}}
{{69/25, 0, Indeterminate}, {69/25, 1/100, 5.189537758907392*^-100}, {69/25, 1/50, 1.484979572939492*^-66}, {69/25, 3/100, 1.96204720309715*^-51}, {69/25, 1/25, 1.614226619081795*^-42}, {69/25, 1/20, 1.4379193878953634*^-36}, {69/25, 3/50, 2.723160157249299*^-32}, {69/25, 7/100, 4.656096960814875*^-29}, {69/25, 2/25, 1.5733997485745984*^-26}, {69/25, 9/100, 1.7185002008305525*^-24}, {69/25, 1/10, 8.11298148839685*^-23}, {69/25, 11/100, 2.028821962719566*^-21}, {69/25, 3/25, 3.1055549315739115*^-20}, {69/25, 13/100, 3.2061255578802994*^-19}, {69/25, 7/50, 2.4137853135719034*^-18}, {69/25, 3/20, 1.4032658783282398*^-17}, {69/25, 4/25, 6.607533341363893*^-17}, {69/25, 17/100, 2.602518506350475*^-16}, {69/25, 9/50, 8.78720465663184*^-16}, {69/25, 19/100, 2.6010510223802653*^-15}, {69/25, 1/5, 6.891651678427974*^-15}, {69/25, 21/100, 1.653286744822753*^-14}, {69/25, 11/50, 3.635841481430835*^-14}, {69/25, 23/100, 7.406406324080302*^-14}, {69/25, 6/25, 1.409843649282983*^-13}, {69/25, 1/4, 2.537782620118441*^-13}, {69/25, 13/50, 4.329145888777148*^-13}, {69/25, 27/100, 7.034148097553425*^-13}, {69/25, 7/25, 1.0938773911874242*^-12}, {69/25, 29/100, 1.634895155477036*^-12}, {69/25, 3/10, 2.358211764070416*^-12}, {69/25, 31/100, 3.2940116562295846*^-12}, {69/25, 8/25, 4.4649874918151715*^-12}, {69/25, 33/100, 5.887896975497382*^-12}, {69/25, 17/50, 7.570341824601933*^-12}, {69/25, 7/20, 9.511685040965478*^-12}, {69/25, 9/25, 1.1706797573000681*^-11}, {69/25, 37/100, 1.4123656665799132*^-11}, {69/25, 19/50, 1.6726735550092532*^-11}, {69/25, 39/100, 1.9471331859243284*^-11}, {69/25, 2/5, 2.230550808684349*^-11}, {69/25, 41/100, 2.5172395817053603*^-11}, {69/25, 21/50, 2.8023239473609665*^-11}, {69/25, 43/100, 3.082095454820144*^-11}, {69/25, 11/25, 3.3481550382033825*^-11}, {69/25, 9/20, 3.595167486434164*^-11}, {69/25, 23/50, 3.818408159760182*^-11}, {69/25, 47/100, 4.01390166712497*^-11}, {69/25, 12/25, 4.178516516463588*^-11}, {69/25, 49/100, 4.310015902966137*^-11}, {69/25, 1/2, 4.407067311632765*^-11}, {69/25, 51/100, 4.469215522472063*^-11}, {69/25, 13/25, 4.4968249019091404*^-11}, {69/25, 53/100, 4.4909975760773256*^-11}, {69/25, 27/50, 4.453474280291847*^-11}, {69/25, 11/20, 4.386524455233941*^-11}, {69/25, 14/25, 4.292831614300041*^-11}, {69/25, 57/100, 4.1753792377028144*^-11}, {69/25, 29/50, 4.037341548714039*^-11}, {69/25, 59/100, 3.881982575152057*^-11}, {69/25, 3/5, 3.7125659590757634*^-11}, {69/25, 61/100, 3.532277098534623*^-11}, {69/25, 31/50, 3.344158421038753*^-11}, {69/25, 63/100, 3.151057919851577*^-11}, {69/25, 16/25, 2.9555905405122957*^-11}, {69/25, 13/20, 2.760111586478265*^-11}, {69/25, 33/50, 2.566701012812309*^-11}, {69/25, 67/100, 2.3771572841340715*^-11}, {69/25, 17/25, 2.1929993733684554*^-11}, {69/25, 69/100, 2.0154754555150562*^-11}, {69/25, 7/10, 1.8455768899198524*^-11}, {69/25, 71/100, 1.6840561702144315*^-11}, {69/25, 18/25, 1.5314476394129776*^-11}, {69/25, 73/100, 1.3880899064958815*^-11}, {69/25, 37/50, 1.2541490499815108*^-11}, {69/25, 3/4, 1.1297473040680661*^-11}, {69/25, 19/25, 1.0146485219038288*^-11}, {69/25, 77/100, 9.086377156304973*^-12}, {69/25, 39/50, 8.114179618464843*^-12}, {69/25, 79/100, 7.2262557720154345*^-12}, {69/25, 4/5, 6.4184676448242554*^-12}, {69/25, 81/100, 5.686323852331997*^-12}, {69/25, 41/50, 5.025108560454666*^-12}, {69/25, 83/100, 4.429992175638528*^-12}, {69/25, 21/25, 3.8961246467152*^-12}, {69/25, 17/20, 3.418712546970927*^-12}, {69/25, 43/50, 2.993081293435698*^-12}, {69/25, 87/100, 2.6147239688787454*^-12}, {69/25, 22/25, 2.2793382548565576*^-12}, {69/25, 89/100, 1.9828529747510585*^-12}, {69/25, 9/10, 1.721445696159852*^-12}, {69/25, 91/100, 1.4915527628264462*^-12}, {69/25, 23/25, 1.2898730266640285*^-12}, {69/25, 93/100, 1.1133664379813928*^-12}, {69/25, 47/50, 9.592485330219254*^-13}, {69/25, 19/20, 8.249817373844191*^-13}, {69/25, 24/25, 7.082642856803942*^-13}, {69/25, 97/100, 6.070174447604988*^-13}, {69/25, 49/50, 5.193716220615142*^-13}, {69/25, 99/100, 4.436518433981789*^-13}, {69/25, 1, 3.783629966055888*^-13}}
{{14/5, 0, Indeterminate}, {14/5, 1/100, 2.8854194368771295*^-105}, {14/5, 1/50, 1.541321921159618*^-70}, {14/5, 3/100, 8.670967116366217*^-55}, {14/5, 1/25, 1.794699018577084*^-45}, {14/5, 1/20, 3.034542432805202*^-39}, {14/5, 3/50, 9.526046975742414*^-35}, {14/5, 7/100, 2.3750945782242933*^-31}, {14/5, 2/25, 1.114298882160313*^-28}, {14/5, 9/100, 1.5888344903893817*^-26}, {14/5, 1/10, 9.38941138585915*^-25}, {14/5, 11/100, 2.856938953550496*^-23}, {14/5, 3/25, 5.157916535125404*^-22}, {14/5, 13/100, 6.1691715489405866*^-21}, {14/5, 7/50, 5.2888339675477117*^-20}, {14/5, 3/20, 3.4731278722944167*^-19}, {14/5, 4/25, 1.8154242735674546*^-18}, {14/5, 17/100, 7.829254937436324*^-18}, {14/5, 9/50, 2.8757479037438926*^-17}, {14/5, 19/100, 9.187580805768838*^-17}, {14/5, 1/5, 2.599752923894784*^-16}, {14/5, 21/100, 6.618814598657764*^-16}, {14/5, 11/50, 1.5363625811297596*^-15}, {14/5, 23/100, 3.3040020543117935*^-15}, {14/5, 6/25, 6.607781830823593*^-15}, {14/5, 1/4, 1.2387917288743216*^-14}, {14/5, 13/50, 2.191957649169771*^-14}, {14/5, 27/100, 3.682291467905273*^-14}, {14/5, 7/25, 5.910724716111374*^-14}, {14/5, 29/100, 9.093295363544629*^-14}, {14/5, 3/10, 1.3460189312674186*^-13}, {14/5, 31/100, 1.9236100179107564*^-13}, {14/5, 8/25, 2.6630580535741523*^-13}, {14/5, 33/100, 3.582936407653148*^-13}, {14/5, 17/50, 4.691555761122116*^-13}, {14/5, 7/20, 5.991536056405321*^-13}, {14/5, 9/25, 7.477048811793954*^-13}, {14/5, 37/100, 9.133467448861011*^-13}, {14/5, 19/50, 1.093763145146955*^-12}, {14/5, 39/100, 1.2877050124701586*^-12}, {14/5, 2/5, 1.4902390943199834*^-12}, {14/5, 41/100, 1.69706835711232*^-12}, {14/5, 21/50, 1.9037024463957175*^-12}, {14/5, 43/100, 2.105560279750577*^-12}, {14/5, 11/25, 2.298169427054844*^-12}, {14/5, 9/20, 2.477348837434796*^-12}, {14/5, 23/50, 2.6393652706255777*^-12}, {14/5, 47/100, 2.781056794260771*^-12}, {14/5, 12/25, 2.899919759813239*^-12}, {14/5, 49/100, 2.9941585026359364*^-12}, {14/5, 1/2, 3.0626994362353587*^-12}, {14/5, 51/100, 3.1051731145868506*^-12}, {14/5, 13/25, 3.1218691750100056*^-12}, {14/5, 53/100, 3.1136698601738137*^-12}, {14/5, 27/50, 3.0819681050396816*^-12}, {14/5, 11/20, 3.0285760435430768*^-12}, {14/5, 14/25, 2.9556293345511104*^-12}, {14/5, 57/100, 2.8654920235767127*^-12}, {14/5, 29/50, 2.760665836662839*^-12}, {14/5, 59/100, 2.64370692520044*^-12}, {14/5, 3/5, 2.5171522103277232*^-12}, {14/5, 61/100, 2.383456662528123*^-12}, {14/5, 31/50, 2.2449421304965804*^-12}, {14/5, 63/100, 2.1037577239665394*^-12}, {14/5, 16/25, 1.961851267004348*^-12}, {14/5, 13/20, 1.82095097094203*^-12}, {14/5, 33/50, 1.6825562223966888*^-12}, {14/5, 67/100, 1.5479362296662054*^-12}, {14/5, 17/25, 1.4182081244085277*^-12}, {14/5, 69/100, 1.29418380555056*^-12}, {14/5, 7/10, 1.1764106403445035*^-12}, {14/5, 71/100, 1.0653379154264198*^-12}, {14/5, 18/25, 9.612507836608708*^-13}, {14/5, 73/100, 8.64290025484349*^-13}, {14/5, 37/50, 7.744719666686198*^-13}, {14/5, 3/4, 6.917079499722822*^-13}, {14/5, 19/25, 6.158228934551333*^-13}, {14/5, 77/100, 5.46572591877704*^-13}, {14/5, 39/50, 4.836595271867621*^-13}, {14/5, 79/100, 4.267470483824104*^-13}, {14/5, 4/5, 3.7547185984664207*^-13}, {14/5, 81/100, 3.294548209699945*^-13}, {14/5, 41/50, 2.8831010966001504*^-13}, {14/5, 83/100, 2.5165283940906835*^-13}, {14/5, 21/25, 2.191052455836136*^-13}, {14/5, 17/20, 1.9030157310143216*^-13}, {14/5, 43/50, 1.6489180629011165*^-13}, {14/5, 87/100, 1.4254438399876214*^-13}, {14/5, 22/25, 1.2294804036407872*^-13}, {14/5, 89/100, 1.0581290525868016*^-13}, {14/5, 9/10, 9.087098945773999*^-14}, {14/5, 91/100, 7.78761688621749*^-14}, {14/5, 23/25, 6.660377046712779*^-14}, {14/5, 93/100, 5.684985076587313*^-14}, {14/5, 47/50, 4.8430245398383764*^-14}, {14/5, 19/20, 4.11794574397588*^-14}, {14/5, 24/25, 3.49494410226336*^-14}, {14/5, 97/100, 2.9608327160774804*^-14}, {14/5, 49/50, 2.5039129781330324*^-14}, {14/5, 99/100, 2.1138462116759802*^-14}, {14/5, 1, 1.7815286749864582*^-14}}
{{71/25, 0, Indeterminate}, {71/25, 1/100, 1.044886378096293*^-110}, {71/25, 1/50, 1.080740462662932*^-74}, {71/25, 3/100, 2.703055684171543*^-58}, {71/25, 1/25, 1.4066141558312686*^-48}, {71/25, 1/20, 4.679719170897741*^-42}, {71/25, 3/50, 2.41510052959973*^-37}, {71/25, 7/100, 9.1200220413765*^-34}, {71/25, 2/25, 5.976808434685013*^-31}, {71/25, 9/100, 1.118275413862109*^-28}, {71/25, 1/10, 8.367116303826757*^-27}, {71/25, 11/100, 3.1002205259682135*^-25}, {71/25, 3/25, 6.661337570010347*^-24}, {71/25, 13/100, 9.292219364402893*^-23}, {71/25, 7/50, 9.177015223968936*^-22}, {71/25, 3/20, 6.781706402064622*^-21}, {71/25, 4/25, 3.940722896975452*^-20}, {71/25, 17/100, 1.8736213732769296*^-19}, {71/25, 9/50, 7.489434189033311*^-19}, {71/25, 19/100, 2.5796938506013256*^-18}, {71/25, 1/5, 7.81226173552414*^-18}, {71/25, 21/100, 2.1266962234360362*^-17}, {71/25, 11/50, 5.246489803285397*^-17}, {71/25, 23/100, 1.1863843779129907*^-16}, {71/25, 6/25, 2.483516362840118*^-16}, {71/25, 1/4, 4.856242513043725*^-16}, {71/25, 13/50, 8.936845968937649*^-16}, {71/25, 27/100, 1.5560238727016229*^-15}, {71/25, 7/25, 2.577191261957418*^-15}, {71/25, 29/100, 4.080022688251196*^-15}, {71/25, 3/10, 6.206843887974603*^-15}, {71/25, 31/100, 9.094264268632017*^-15}, {71/25, 8/25, 1.2875045447852023*^-14}, {71/25, 33/100, 1.7662489719255726*^-14}, {71/25, 17/50, 2.3538457443480524*^-14}, {71/25, 7/20, 3.0557751953709363*^-14}, {71/25, 9/25, 3.874808775238504*^-14}, {71/25, 37/100, 4.802034942012096*^-14}, {71/25, 19/50, 5.82586998315416*^-14}, {71/25, 39/100, 6.929499555674641*^-14}, {71/25, 2/5, 8.091570975493074*^-14}, {71/25, 41/100, 9.287186189398648*^-14}, {71/25, 21/50, 1.0489105681467036*^-13}, {71/25, 43/100, 1.1669062738360274*^-13}, {71/25, 11/25, 1.2799087679659004*^-13}, {71/25, 9/20, 1.385275111003154*^-13}, {71/25, 23/50, 1.4806251505376847*^-13}, {71/25, 47/100, 1.5639292776075975*^-13}, {71/25, 12/25, 1.6335719242260091*^-13}, {71/25, 49/100, 1.6883896476750358*^-13}, {71/25, 1/2, 1.727684502669898*^-13}, {71/25, 51/100, 1.7512149010357906*^-13}, {71/25, 13/25, 1.7591672459084847*^-13}, {71/25, 53/100, 1.752112297613642*^-13}, {71/25, 27/50, 1.7309505124275298*^-13}, {71/25, 11/20, 1.6968505497051106*^-13}, {71/25, 14/25, 1.6511848377929876*^-13}, {71/25, 57/100, 1.5954655995448936*^-13}, {71/25, 29/50, 1.5312841360208359*^-13}, {71/25, 59/100, 1.460255515794301*^-13}, {71/25, 3/5, 1.3839701697654112*^-13}, {71/25, 61/100, 1.303953287508789*^-13}, {71/25, 31/50, 1.2216928370829388*^-13}, {71/25, 63/100, 1.138498904571772*^-13}, {71/25, 16/25, 1.055451381703941*^-13}, {71/25, 13/20, 9.735697486985246*^-14}, {71/25, 33/50, 8.937216925060172*^-14}, {71/25, 67/100, 8.166245297122113*^-14}, {71/25, 17/25, 7.428508167721404*^-14}, {71/25, 69/100, 6.728371934497671*^-14}, {71/25, 7/10, 6.068955661162097*^-14}, {71/25, 71/100, 5.452258250882299*^-14}, {71/25, 18/25, 4.879293940181978*^-14}, {71/25, 73/100, 4.350230207037919*^-14}, {71/25, 37/50, 3.864523305628857*^-14}, {71/25, 3/4, 3.421047710936633*^-14}, {71/25, 19/25, 3.01821674160217*^-14}, {71/25, 77/100, 2.6540925050318345*^-14}, {71/25, 39/50, 2.326484062022807*^-14}, {71/25, 79/100, 2.0330333354575105*^-14}, {71/25, 4/5, 1.77128879209657*^-14}, {71/25, 81/100, 1.5387673162633187*^-14}, {71/25, 41/50, 1.3330049805769112*^-14}, {71/25, 83/100, 1.1515976149675417*^-14}, {71/25, 21/25, 9.922321948119763*^-15}, {71/25, 17/20, 8.52710125843076*^-15}, {71/25, 43/50, 7.309635104092107*^-15}, {71/25, 87/100, 6.250654484709349*^-15}, {71/25, 22/25, 5.3323536778980455*^-15}, {71/25, 89/100, 4.538402999793254*^-15}, {71/25, 9/10, 3.8539292983966055*^-15}, {71/25, 91/100, 3.2654715067514818*^-15}, {71/25, 23/25, 2.7609176275824864*^-15}, {71/25, 93/100, 2.3294285927808853*^-15}, {71/25, 47/50, 1.9613535651547374*^-15}, {71/25, 19/20, 1.648140442941118*^-15}, {71/25, 24/25, 1.382244599700031*^-15}, {71/25, 97/100, 1.1570382478615141*^-15}, {71/25, 49/50, 9.667222537477688*^-16}, {71/25, 99/100, 8.062417525815779*^-16}, {71/25, 1, 6.712065089661685*^-16}}
{{72/25, 0, Indeterminate}, {72/25, 1/100, 2.4354452928229572*^-116}, {72/25, 1/50, 5.1223780640621805*^-79}, {72/25, 3/100, 5.766825559909989*^-62}, {72/25, 1/25, 7.872443273312124*^-52}, {72/25, 1/20, 5.254257649982311*^-45}, {72/25, 3/50, 4.52650001878239*^-40}, {72/25, 7/100, 2.6152375978859817*^-36}, {72/25, 2/25, 2.396522842840881*^-33}, {72/25, 9/100, 5.974923231232558*^-31}, {72/25, 1/10, 5.670231107670446*^-29}, {72/25, 11/100, 2.5835969117883134*^-27}, {72/25, 3/25, 6.661254328274784*^-26}, {72/25, 13/100, 1.0938593334090534*^-24}, {72/25, 7/50, 1.2389451222304734*^-23}, {72/25, 3/20, 1.0366967690224951*^-22}, {72/25, 4/25, 6.730140004184691*^-22}, {72/25, 17/100, 3.52252025373192*^-21}, {72/25, 9/50, 1.5347784497587453*^-20}, {72/25, 19/100, 5.739259523285222*^-20}, {72/25, 1/5, 1.8752239051313283*^-19}, {72/25, 21/100, 5.43818314408848*^-19}, {72/25, 11/50, 1.4204274541730286*^-18}, {72/25, 23/100, 3.385980621751483*^-18}, {72/25, 6/25, 7.441681201302735*^-18}, {72/25, 1/4, 1.5202572200989782*^-17}, {72/25, 13/50, 2.9089835283168716*^-17}, {72/25, 27/100, 5.252997827993731*^-17}, {72/25, 7/25, 8.999687470269796*^-17}, {72/25, 29/100, 1.4692984837468585*^-16}, {72/25, 3/10, 2.29592548473161*^-16}, {72/25, 31/100, 3.4470308142688667*^-16}, {72/25, 8/25, 4.992598298040057*^-16}, {72/25, 33/100, 7.000671749755451*^-16}, {72/25, 17/50, 9.51735670798668*^-16}, {72/25, 7/20, 1.2574840165408593*^-15}, {72/25, 9/25, 1.6182114062240949*^-15}, {72/25, 37/100, 2.032155403557307*^-15}, {72/25, 19/50, 2.49474692158182*^-15}, {72/25, 39/100, 2.998678710877191*^-15}, {72/25, 2/5, 3.5341803653865625*^-15}, {72/25, 41/100, 4.0894721257876936*^-15}, {72/25, 21/50, 4.651354036204737*^-15}, {72/25, 43/100, 5.205877569771398*^-15}, {72/25, 11/25, 5.73904391823774*^-15}, {72/25, 9/20, 6.237476109550818*^-15}, {72/25, 23/50, 6.689019741938271*^-15}, {72/25, 47/100, 7.083237856160979*^-15}, {72/25, 12/25, 7.411777709509973*^-15}, {72/25, 49/100, 7.668599518505483*^-15}, {72/25, 1/2, 7.850068440832156*^-15}, {72/25, 51/100, 7.954920360835278*^-15}, {72/25, 13/25, 7.984118974315323*^-15}, {72/25, 53/100, 7.940626105429979*^-15}, {72/25, 27/50, 7.829109257269671*^-15}, {72/25, 11/20, 7.655610406942669*^-15}, {72/25, 14/25, 7.427198423971328*^-15}, {72/25, 57/100, 7.152387740808332*^-15}, {72/25, 29/50, 6.838570060081776*^-15}, {72/25, 59/100, 6.493762539769019*^-15}, {72/25, 3/5, 6.125943547513105*^-15}, {72/25, 61/100, 5.742694991667523*^-15}, {72/25, 31/50, 5.351038152487322*^-15}, {72/25, 63/100, 4.957314566022408*^-15}, {72/25, 16/25, 4.5671090340912176*^-15}, {72/25, 13/20, 4.185210409352135*^-15}, {72/25, 33/50, 3.81560491094552*^-15}, {72/25, 67/100, 3.4614962944180946*^-15}, {72/25, 17/25, 3.125347148035592*^-15}, {72/25, 69/100, 2.8089358310369815*^-15}, {72/25, 7/10, 2.5134240257787972*^-15}, {72/25, 71/100, 2.2394304707113247*^-15}, {72/25, 18/25, 1.987107110745613*^-15}, {72/25, 73/100, 1.7562145936993756*^-15}, {72/25, 37/50, 1.5461947157642521*^-15}, {72/25, 3/4, 1.356238046231696*^-15}, {72/25, 19/25, 1.185345522769482*^-15}, {72/25, 77/100, 1.0323832925924466*^-15}, {72/25, 39/50, 8.96130477845455*^-16}, {72/25, 79/100, 7.753198665830097*^-16}, {72/25, 4/5, 6.686717787703077*^-16}, {72/25, 81/100, 5.749215370887385*^-16}, {72/25, 41/50, 4.928410937511534*^-16}, {72/25, 83/100, 4.212554363352179*^-16}, {72/25, 21/25, 3.590544270657172*^-16}, {72/25, 17/20, 3.0520072972913014*^-16}, {72/25, 43/50, 2.58734454386536*^-16}, {72/25, 87/100, 2.187751091675297*^-16}, {72/25, 22/25, 1.8452139652616986*^-16}, {72/25, 89/100, 1.552493332216137*^-16}, {72/25, 9/10, 1.3030911276194445*^-16}, {72/25, 91/100, 1.091210690254136*^-16}, {72/25, 23/25, 9.117104238044488*^-17}, {72/25, 93/100, 7.600539631493786*^-17}, {72/25, 47/50, 6.322588426816612*^-17}, {72/25, 19/20, 5.2484523499185986*^-17}, {72/25, 24/25, 4.3478595554868577*^-17}, {72/25, 97/100, 3.5945861092887593*^-17}, {72/25, 49/50, 2.966005017216273*^-17}, {72/25, 99/100, 2.442666722624278*^-17}, {72/25, 1, 2.007913230282907*^-17}}
{{73/25, 0, Indeterminate}, {73/25, 1/100, 3.611992535035867*^-122}, {73/25, 1/50, 1.6293278704686549*^-83}, {73/25, 3/100, 8.549007354811473*^-66}, {73/25, 1/25, 3.0994871140564686*^-55}, {73/25, 1/20, 4.158678907232763*^-48}, {73/25, 3/50, 6.22208280714072*^-43}, {73/25, 7/100, 5.5125187598380074*^-39}, {73/25, 2/25, 7.184787421677727*^-36}, {73/25, 9/100, 2.3952327867839726*^-33}, {73/25, 1/10, 2.9111513212488665*^-31}, {73/25, 11/100, 1.6468815834519566*^-29}, {73/25, 3/25, 5.135716003068767*^-28}, {73/25, 13/100, 9.898770576084822*^-27}, {73/25, 7/50, 1.2967047794861558*^-25}, {73/25, 3/20, 1.2308015065622846*^-24}, {73/25, 4/25, 8.925262056251777*^-24}, {73/25, 17/100, 5.169247602863905*^-23}, {73/25, 9/50, 2.477853370459925*^-22}, {73/25, 19/100, 1.005157573025192*^-21}, {73/25, 1/5, 3.5286434070875755*^-21}, {73/25, 21/100, 1.0930158674797638*^-20}, {73/25, 11/50, 3.0332015043521054*^-20}, {73/25, 23/100, 7.632876144277244*^-20}, {73/25, 6/25, 1.7610233681275901*^-19}, {73/25, 1/4, 3.765906156451407*^-19}, {73/25, 13/50, 7.513595057759252*^-19}, {73/25, 27/100, 1.4082431488278078*^-18}, {73/25, 7/25, 2.494526607505345*^-18}, {73/25, 29/100, 4.199398623874036*^-18}, {73/25, 3/10, 6.7595049340170115*^-18}, {73/25, 31/100, 1.0426921256595104*^-17}, {73/25, 8/25, 1.5469626575463895*^-17}, {73/25, 33/100, 2.2145145941480372*^-17}, {73/25, 17/50, 3.0675547576002983*^-17}, {73/25, 7/20, 4.1222019083049606*^-17}, {73/25, 9/25, 5.386202269182365*^-17}, {73/25, 37/100, 6.857180643116046*^-17}, {73/25, 19/50, 8.521642085906072*^-17}, {73/25, 39/100, 1.0354848464695644*^-16}, {73/25, 2/5, 1.232159158427837*^-16}, {73/25, 41/100, 1.437778578155265*^-16}, {73/25, 21/50, 1.647272111620728*^-16}, {73/25, 43/100, 1.8551762246926185*^-16}, {73/25, 11/25, 2.0559251514438205*^-16}, {73/25, 9/20, 2.2441376791111165*^-16}, {73/25, 23/50, 2.4148790868747246*^-16}, {73/25, 47/100, 2.56388128830011*^-16}, {73/25, 12/25, 2.6877095986574574*^-16}, {73/25, 49/100, 2.7838701943202243*^-16}, {73/25, 1/2, 2.8508576402369395*^-16}, {73/25, 51/100, 2.888146381585449*^-16}, {73/25, 13/25, 2.896448661451762*^-16}, {73/25, 53/100, 2.876743685601185*^-16}, {73/25, 27/50, 2.830860193186656*^-16}, {73/25, 11/20, 2.761275689798033*^-16}, {73/25, 14/25, 2.6708806344904145*^-16}, {73/25, 57/100, 2.562831137359938*^-16}, {73/25, 29/50, 2.440410566142491*^-16}, {73/25, 59/100, 2.306905534970829*^-16}, {73/25, 3/5, 2.1654999381215843*^-16}, {73/25, 61/100, 2.0191890139518168*^-16}, {73/25, 31/50, 1.8707139675031474*^-16}, {73/25, 63/100, 1.7225164944366478*^-16}, {73/25, 16/25, 1.5767116517803964*^-16}, {73/25, 13/20, 1.4350769048053283*^-16}, {73/25, 33/50, 1.2990548184665379*^-16}, {73/25, 67/100, 1.1697667192387308*^-16}, {73/25, 17/25, 1.0480346861946158*^-16}, {73/25, 69/100, 9.34409395290195*^-17}, {73/25, 7/10, 8.292015968826126*^-17}, {73/25, 71/100, 7.325153170582568*^-17}, {73/25, 18/25, 6.442812078280775*^-17}, {73/25, 73/100, 5.642888055092397*^-17}, {73/25, 37/50, 4.922167727115972*^-17}, {73/25, 3/4, 4.2766048508683356*^-17}, {73/25, 19/25, 3.701565720813926*^-17}, {73/25, 77/100, 3.1920422811414774*^-17}, {73/25, 39/50, 2.742832767448888*^-17}, {73/25, 79/100, 2.348690976553582*^-17}, {73/25, 4/5, 2.004446182959513*^-17}, {73/25, 81/100, 1.7050963341171918*^-17}, {73/25, 41/50, 1.4458775127773237*^-17}, {73/25, 83/100, 1.2223128028043844*^-17}, {73/25, 21/25, 1.0302436813432458*^-17}, {73/25, 17/20, 8.658469272676602*^-18}, {73/25, 43/50, 7.256398199732631*^-18}, {73/25, 87/100, 6.064761344931884*^-18}, {73/25, 22/25, 5.055351434754024*^-18}, {73/25, 89/100, 4.20305533189696*^-18}, {73/25, 9/10, 3.485658439318749*^-18}, {73/25, 91/100, 2.8836276524748355*^-18}, {73/25, 23/25, 2.379883600362349*^-18}, {73/25, 93/100, 1.9595706269274956*^-18}, {73/25, 47/50, 1.6098309661228867*^-18}, {73/25, 19/20, 1.3195878559312954*^-18}, {73/25, 24/25, 1.0793409064341765*^-18}, {73/25, 97/100, 8.809758639298581*^-19}, {73/25, 49/50, 7.175899717725003*^-19}, {73/25, 99/100, 5.833333913076822*^-19}, {73/25, 1, 4.732665848198076*^-19}}
{{74/25, 0, Indeterminate}, {74/25, 1/100, 3.387670140830654*^-128}, {74/25, 1/50, 3.40973290778199*^-88}, {74/25, 3/100, 8.567705743163533*^-70}, {74/25, 1/25, 8.618157106101301*^-59}, {74/25, 1/20, 2.3654505153147363*^-51}, {74/25, 3/50, 6.216048129890932*^-46}, {74/25, 7/100, 8.526848016379141*^-42}, {74/25, 2/25, 1.5940229154551668*^-38}, {74/25, 9/100, 7.166444595271803*^-36}, {74/25, 1/10, 1.1276236825485602*^-33}, {74/25, 11/100, 7.986595586439968*^-32}, {74/25, 3/25, 3.008172261384314*^-30}, {74/25, 13/100, 6.871566339429405*^-29}, {74/25, 7/50, 1.0404654427327659*^-27}, {74/25, 3/20, 1.1222947388814734*^-26}, {74/25, 4/25, 9.174969594064052*^-26}, {74/25, 17/100, 5.910216383231288*^-25}, {74/25, 9/50, 3.102734554707908*^-24}, {74/25, 19/100, 1.366921976249878*^-23}, {74/25, 1/5, 5.176495414999255*^-23}, {74/25, 21/100, 1.7157631970381772*^-22}, {74/25, 11/50, 5.059300590034731*^-22}, {74/25, 23/100, 1.3475812959650843*^-21}, {74/25, 6/25, 3.2741217977094417*^-21}, {74/25, 1/4, 7.328371377373283*^-21}, {74/25, 13/50, 1.5240005937548245*^-20}, {74/25, 27/100, 2.9706775231436236*^-20}, {74/25, 7/25, 5.457877040743328*^-20}, {74/25, 29/100, 9.497087486471413*^-20}, {74/25, 3/10, 1.5728334773047695*^-19}, {74/25, 31/100, 2.4898577678389523*^-19}, {74/25, 8/25, 3.7820148768164743*^-19}, {74/25, 33/100, 5.530957562591058*^-19}, {74/25, 17/50, 7.811184727047858*^-19}, {74/25, 7/20, 1.0681815142850442*^-18}, {74/25, 9/25, 1.4178682964888698*^-18}, {74/25, 37/100, 1.8307745529201114*^-18}, {74/25, 19/50, 2.304065432215954*^-18}, {74/25, 39/100, 2.8313075474386604*^-18}, {74/25, 2/5, 3.4026007091942394*^-18}, {74/25, 41/100, 4.00499850764787*^-18}, {74/25, 21/50, 4.6231750480169796*^-18}, {74/25, 43/100, 5.240271061757994*^-18}, {74/25, 11/25, 5.838838627422843*^-18}, {74/25, 9/20, 6.4018003433105466*^-18}, {74/25, 23/50, 6.91334495056193*^-18}, {74/25, 47/100, 7.360023604304107*^-18}, {74/25, 12/25, 7.731202686103249*^-18}, {74/25, 49/100, 8.017951936720326*^-18}, {74/25, 1/2, 8.215307950472689*^-18}, {74/25, 51/100, 8.321507454172204*^-18}, {74/25, 13/25, 8.337808888642642*^-18}, {74/25, 53/100, 8.268175334998301*^-18}, {74/25, 27/50, 8.118856811928548*^-18}, {74/25, 11/20, 7.897910888151943*^-18}, {74/25, 14/25, 7.614698279495914*^-18}, {74/25, 57/100, 7.2793854889596*^-18}, {74/25, 29/50, 6.902480477298035*^-18}, {74/25, 59/100, 6.494420624684645*^-18}, {74/25, 3/5, 6.065225532799785*^-18}, {74/25, 61/100, 5.6242210314012565*^-18}, {74/25, 31/50, 5.179835436880033*^-18}, {74/25, 63/100, 4.739464851578804*^-18}, {74/25, 16/25, 4.309401149974201*^-18}, {74/25, 13/20, 3.8948142290430556*^-18}, {74/25, 33/50, 3.499778992223732*^-18}, {74/25, 67/100, 3.12733723419504*^-18}, {74/25, 17/25, 2.7795849232891813*^-18}, {74/25, 69/100, 2.4577761659366926*^-18}, {74/25, 7/10, 2.162436222438766*^-18}, {74/25, 71/100, 1.8934771866160065*^-18}, {74/25, 18/25, 1.6503112303555693*^-18}, {74/25, 73/100, 1.4319575613852914*^-18}, {74/25, 37/50, 1.2371403878761955*^-18}, {74/25, 3/4, 1.0643761883298873*^-18}, {74/25, 19/25, 9.120494301194494*^-19}, {74/25, 77/100, 7.784765603376878*^-19}, {74/25, 39/50, 6.61958614564341*^-19}, {74/25, 79/100, 5.608231665325272*^-19}, {74/25, 4/5, 4.734565927327333*^-19}, {74/25, 81/100, 3.98327771062731*^-19}, {74/25, 41/50, 3.3400439233478327*^-19}, {74/25, 83/100, 2.7916305734314293*^-19}, {74/25, 21/25, 2.3259427796645326*^-19}, {74/25, 17/20, 1.9320341372883022*^-19}, {74/25, 43/50, 1.6000846814762785*^-19}, {74/25, 87/100, 1.321355522730232*^-19}, {74/25, 22/25, 1.0881270395499664*^-19}, {74/25, 89/100, 8.936263632038363*^-20}, {74/25, 9/10, 7.31948816797485*^-20}, {74/25, 91/100, 5.979770008909053*^-20}, {74/25, 23/25, 4.8730036373318054*^-20}, {74/25, 93/100, 3.9613735971214544*^-20}, {74/25, 47/50, 3.212616822931892*^-20}, {74/25, 19/20, 2.5993355040494397*^-20}, {74/25, 24/25, 2.0983661992631573*^-20}, {74/25, 97/100, 1.6902077313658004*^-20}, {74/25, 49/50, 1.3585079662947116*^-20}, {74/25, 99/100, 1.0896078040830205*^-20}, {74/25, 1, 8.7213946470961*^-21}}
{{3, 0, Indeterminate}, {3, 1/100, 1.9895431792256108*^-134}, {3, 1/50, 4.72942023673643*^-93}, {3, 3/100, 5.8558174314173264*^-74}, {3, 1/25, 1.6510765658873094*^-62}, {3, 1/20, 9.592425010920053*^-55}, {3, 3/50, 4.443306916195543*^-49}, {3, 7/100, 9.623800608798626*^-45}, {3, 2/25, 2.5957880134887223*^-41}, {3, 9/100, 1.5926153420757527*^-38}, {3, 1/10, 3.2799095197609947*^-36}, {3, 11/100, 2.9062502203135098*^-34}, {3, 3/25, 1.3352060893538357*^-32}, {3, 13/100, 3.6098757843622064*^-31}, {3, 7/50, 6.347223782528235*^-30}, {3, 3/20, 7.871145874015172*^-29}, {3, 4/25, 7.241805564637822*^-28}, {3, 17/100, 5.177210624751236*^-27}, {3, 9/50, 2.9904771681171445*^-26}, {3, 19/100, 1.4350931856495104*^-25}, {3, 1/5, 5.863744020558035*^-25}, {3, 21/100, 2.0859476358611655*^-24}, {3, 11/50, 6.558167132099968*^-24}, {3, 23/100, 1.8485350527696124*^-23}, {3, 6/25, 4.7285413489183786*^-23}, {3, 1/4, 1.1117717383446111*^-22}, {3, 13/50, 2.418308499910865*^-22}, {3, 27/100, 4.904155898250024*^-22}, {3, 7/25, 9.334634156796826*^-22}, {3, 29/100, 1.677509661161705*^-21}, {3, 3/10, 2.8609414587479382*^-21}, {3, 31/100, 4.651624869785807*^-21}, {3, 8/25, 7.239362576147991*^-21}, {3, 33/100, 1.0823025427822845*^-20}, {3, 17/50, 1.5593149735961074*^-20}, {3, 7/20, 2.1711695168312902*^-20}, {3, 9/25, 2.9291319471498704*^-20}, {3, 37/100, 3.8376806430338894*^-20}, {3, 19/50, 4.893112929539124*^-20}, {3, 39/100, 6.082808154285499*^-20}, {3, 2/5, 7.385257237307211*^-20}, {3, 41/100, 8.770872017118768*^-20}, {3, 21/50, 1.020349441476928*^-19}, {3, 43/100, 1.1643231271768235*^-19}, {3, 11/25, 1.3047936117263637*^-19}, {3, 9/20, 1.4374080069139054*^-19}, {3, 23/50, 1.5581904010344894*^-19}, {3, 47/100, 1.6636469804135707*^-19}, {3, 12/25, 1.7509309516874902*^-19}, {3, 49/100, 1.8179548382968289*^-19}, {3, 1/2, 1.863447202911406*^-19}, {3, 51/100, 1.8869559021854837*^-19}, {3, 13/25, 1.8888040293976553*^-19}, {3, 53/100, 1.8700075173911772*^-19}, {3, 27/50, 1.8321649167315866*^-19}, {3, 11/20, 1.7773302363696274*^-19}, {3, 14/25, 1.7078791393880491*^-19}, {3, 57/100, 1.626377479862758*^-19}, {3, 29/50, 1.5354594148247396*^-19}, {3, 59/100, 1.4377203745629245*^-19}, {3, 3/5, 1.3356282315805087*^-19}, {3, 61/100, 1.2314542295058658*^-19}, {3, 31/50, 1.1272237216150178*^-19}, {3, 63/100, 1.0246855792408886*^-19}, {3, 16/25, 9.252982772419936*^-20}, {3, 13/20, 8.302301298562689*^-20}, {3, 33/50, 7.403708973084643*^-20}, {3, 67/100, 6.56351961104044*^-20}, {3, 17/25, 5.785724189766897*^-20}, {3, 69/100, 5.072287252855089*^-20}, {3, 7/10, 4.4234585075852246*^-20}, {3, 71/100, 3.8380831601911674*^-20}, {3, 18/25, 3.313898340779716*^-20}, {3, 73/100, 2.847806543831351*^-20}, {3, 37/50, 2.4361201947917046*^-20}, {3, 3/4, 2.0747741605632725*^-20}, {3, 19/25, 1.7595052188884463*^-20}, {3, 77/100, 1.4859991973624718*^-20}, {3, 39/50, 1.2500077247477683*^-20}, {3, 79/100, 1.047437360921745*^-20}, {3, 4/5, 8.744143519286698*^-21}, {3, 81/100, 7.273284600381306*^-21}, {3, 41/50, 6.0285930961045675*^-21}, {3, 83/100, 4.9798852612267055*^-21}, {3, 21/25, 4.100006782495317*^-21}, {3, 17/20, 3.3647570322094497*^-21}, {3, 43/50, 2.75275137006006*^-21}, {3, 87/100, 2.2452410847501757*^-21}, {3, 22/25, 1.8259070876231207*^-21}, {3, 89/100, 1.4806402578161232*^-21}, {3, 9/10, 1.1973184655946*^-21}, {3, 91/100, 9.655878020768134*^-22}, {3, 23/25, 7.766534258157911*^-22}, {3, 93/100, 6.230836852037621*^-22}, {3, 47/50, 4.986297627301906*^-22}, {3, 19/20, 3.9806197697929313*^-22}, {3, 24/25, 3.1702303150736917*^-22}, {3, 97/100, 2.518978763710601*^-22}, {3, 49/50, 1.9969940973870108*^-22}, {3, 99/100, 1.579689583258128*^-22}, {3, 1, 1.246903048475493*^-22}}


Data points and their error bars are taken from Ref. [2]:
{35.7, {4.8, -3.1}}
{30.6, {3.1, -4.4}}
{23.3, {14.7, -5.5}}
{13.6, {4.1, -4.8}}
{13.7, {8.7, -3.2}}
{7.7, {2.2, -2.5}}
{31., {7.3, -5.7}}
{20., {4.9, -4.6}}
{11., {5.6, -1.7}}
{7.6, {1.4, -2.2}}
{50.7, {16.5, -10.5}}
{34., {9.3, -10.2}}
{35.1, {8.4, -5.9}}
{23.8, {5.2, -5.2}}
{30.6, {5.6, -3.}}
{25.3, {2.8, -4.1}}
{1.46, {0.12, -0.1}}
{1.27, {0.09, -0.09}}
{35.4, {7.5, -4.7}}
{26.7, {4.3, -5.2}}
{39.7, {11.2, -6.7}}
{29., {6.8, -7.7}}
{24.5, {5.1, -3.4}}
{18.3, {3.2, -3.5}}
{30., {4.7, -5.1}}
{8.3, {1.6, -0.9}}
{33.4, {12.4, -7.4}}
{23.4, {6.7, -6.3}}
{45.4, {13.6, -9.6}}
{30.9, {10.2, -9.6}}
{40.6, {10.4, -6.6}}
{31.4, {7.5, -8.2}}
{39.5, {10.9, -6.9}}
{31., {7.4, -7.3}}
{2., {0.6, -0.3}}
{1.4, {0.3, -0.3}}
{42.9, {9.2, -7.8}}
{28.5, {7.5, -7.9}}
{23., {5.4, -5.7}}
{12.5, {3.5, -2.5}}
{35.3, {9.6, -9.}}
{18.1, {7.3, -4.2}}
{36.9, {13.4, -7.3}}
{27.5, {8.2, -7.7}}
{36.4, {11.8, -7.8}}
{24.8, {6.9, -7.1}}
{64.5, {11.3, -13.2}}
{39.9, {11., -10.6}}
{91.4, {29.3, -17.5}}
{66.8, {20.7, -20.7}}
{42.1, {5.9, -4.9}}
{32.7, {5.4, -6.2}}
{36.2, {19.1, -9.5}}
{22.8, {12.7, -8.1}}
{67.2, {16., -12.6}}
{47.4, {-12.6, -16.6}}
{55.4, {15.8, -12.}}
{35., {11.6, -11.4}}
{35., {6.9, -5.7}}
{23.6, {5.2, -5.1}}
{53.6, {11.7, -7.8}}
{40.8, {8.3, -11.5}}
{64., {15.2, -15.2}}
{38.5, {12.5, -12.4}}
{11.5, {3.3, -1.7}}
{8.4, {1.4, -1.6}}
{17.5, {4.7, -2.3}}
{13.1, {2., -2.7}}
{13.3, {6.6, -3.}}
{7.8, {2.2, -2.2}}
{37.2, {9.4, -5.9}}
{28.8, {6.6, -7.9}}
{12.2, {7.1, -2.2}}
{8.1, {1.7, -2.6}}
{39.3, {11.8, -8.2}}
{28., {8.9, -8.4}}
{36.1, {10.2, -6.7}}
{26.7, {7.1, -7.6}}
{23.2, {1.1, -1.}}
{2.59, {0.08, -0.09}}
{31.8, {5.8, -3.9}}
{25.9, {4.4, -4.6}}
{23.8, {7.2, -7.}}
{10.2, {3.5, -2.1}}
{43.5, {7.6, -6.2}}
{35.1, {6.3, -7.}}
{34.9, {9.5, -6.2}}
{24.4, {5.5, -6.}}
{8.8, {7., -2.}}
{5., {1.3, -1.9}}
{64.7, {22.4, -18.9}}
{25.7, {14.4, -9.7}}
{12.3, {12.5, -2.3}}
{7.8, {1.7, -3.3}}

==> anc/data_fig5.txt <==
%%% start header data_fig5.txt
%%%
%%% Data for Fig. 5 of Boedeker et al. PRD 103 (2021) 063506
%%%
%%% doi: 10.1103/PhysRevD.103.063506
%%%
%%% column 1: black hole mass M_B > M_A in units of solar mass
%%% column 2: black hole mass ratio q = M_B/M_A (dimensionless)
%%% column 3: probability density of black hole merger detections with LIGO/Virgo for case ii (dimensionless)
%%% data points and their error bars are taken from Ref. [2].
%%%
%%% end header

{{-1, 0, Indeterminate}, {-1, 1/100, 1.3852518003773492*^-8}, {-1, 1/50, 2.55085486298047*^-8}, {-1, 3/100, 3.752421488531994*^-8}, {-1, 1/25, 5.0950984435688005*^-8}, {-1, 1/20, 6.462401787217887*^-8}, {-1, 3/50, 7.931926761033795*^-8}, {-1, 7/100, 9.402490238183092*^-8}, {-1, 2/25, 1.1155126017962397*^-7}, {-1, 9/100, 1.3065581071708812*^-7}, {-1, 1/10, 1.5061976528106912*^-7}, {-1, 11/100, 1.7271261645914544*^-7}, {-1, 3/25, 1.953686517960674*^-7}, {-1, 13/100, 2.1853536495703538*^-7}, {-1, 7/50, 2.4217100314799464*^-7}, {-1, 3/20, 2.6657732889072136*^-7}, {-1, 4/25, 2.9349336886283536*^-7}, {-1, 17/100, 3.210014864867108*^-7}, {-1, 9/50, 3.4907031245246473*^-7}, {-1, 19/100, 3.7767294025874415*^-7}, {-1, 1/5, 4.067861282783516*^-7}, {-1, 21/100, 4.363896689986706*^-7}, {-1, 11/50, 4.6646588564896464*^-7}, {-1, 23/100, 4.976342949008196*^-7}, {-1, 6/25, 5.304435147850773*^-7}, {-1, 1/4, 5.637923565903777*^-7}, {-1, 13/50, 5.97666090638938*^-7}, {-1, 27/100, 6.320514190736214*^-7}, {-1, 7/25, 6.669362915267239*^-7}, {-1, 29/100, 7.023097490280437*^-7}, {-1, 3/10, 7.381617911869808*^-7}, {-1, 31/100, 7.770750676406363*^-7}, {-1, 8/25, 8.199510886090748*^-7}, {-1, 33/100, 8.635966671327158*^-7}, {-1, 17/50, 9.079983452964341*^-7}, {-1, 7/20, 9.531435331409321*^-7}, {-1, 9/25, 9.99020431729346*^-7}, {-1, 37/100, 1.0456179644114176*^-6}, {-1, 19/50, 1.0929257152827287*^-6}, {-1, 39/100, 1.1429786554084383*^-6}, {-1, 2/5, 1.1954051390823684*^-6}, {-1, 41/100, 1.2486939277390448*^-6}, {-1, 21/50, 1.3028347547013125*^-6}, {-1, 43/100, 1.357817853152451*^-6}, {-1, 11/25, 1.413633921469775*^-6}, {-1, 9/20, 1.4702740914605353*^-6}, {-1, 23/50, 1.5277298992228746*^-6}, {-1, 47/100, 1.5859932583834705*^-6}, {-1, 12/25, 1.6450564354900115*^-6}, {-1, 49/100, 1.7049120273585409*^-6}, {-1, 1/2, 1.7662677396216823*^-6}, {-1, 51/100, 1.829787031638134*^-6}, {-1, 13/25, 1.8941618751230484*^-6}, {-1, 53/100, 1.9593854266303133*^-6}, {-1, 27/50, 2.0254510965124295*^-6}, {-1, 11/20, 2.0923525346643403*^-6}, {-1, 14/25, 2.159271121383667*^-6}, {-1, 57/100, 2.2263566160613118*^-6}, {-1, 29/50, 2.2942045301582136*^-6}, {-1, 59/100, 2.3628098117210713*^-6}, {-1, 3/5, 2.4321675788797633*^-6}, {-1, 61/100, 2.502273110677687*^-6}, {-1, 31/50, 2.5731218385243454*^-6}, {-1, 63/100, 2.644709338220269*^-6}, {-1, 16/25, 2.717031322509498*^-6}, {-1, 13/20, 2.790083634118185*^-6}, {-1, 33/50, 2.863862239242335*^-6}, {-1, 67/100, 2.938363221450091*^-6}, {-1, 17/25, 3.0135827759676285*^-6}, {-1, 69/100, 3.092206030927523*^-6}, {-1, 7/10, 3.1760743114627536*^-6}, {-1, 71/100, 3.260863697065625*^-6}, {-1, 18/25, 3.3465700829352357*^-6}, {-1, 73/100, 3.433189463309911*^-6}, {-1, 37/50, 3.520717927392963*^-6}, {-1, 3/4, 3.6091516554923334*^-6}, {-1, 19/25, 3.6984869153606674*^-6}, {-1, 77/100, 3.7887200587239573*^-6}, {-1, 39/50, 3.8798475179870695*^-6}, {-1, 79/100, 3.971865803105453*^-6}, {-1, 4/5, 4.064771498613684*^-6}, {-1, 81/100, 4.1585612608006655*^-6}, {-1, 41/50, 4.253231815024065*^-6}, {-1, 83/100, 4.348779953154805*^-6}, {-1, 21/25, 4.445202531145059*^-6}, {-1, 17/20, 4.542496466711541*^-6}, {-1, 43/50, 4.640658737129499*^-6}, {-1, 87/100, 4.739686377128835*^-6}, {-1, 22/25, 4.839576476888362*^-6}, {-1, 89/100, 4.940466056126922*^-6}, {-1, 9/10, 5.045212475255621*^-6}, {-1, 91/100, 5.150890513508169*^-6}, {-1, 23/25, 5.257497371161496*^-6}, {-1, 93/100, 5.365030295195112*^-6}, {-1, 47/50, 5.473486577813414*^-6}, {-1, 19/20, 5.582863555029609*^-6}, {-1, 24/25, 5.693158605308887*^-6}, {-1, 97/100, 5.804369148268212*^-6}, {-1, 49/50, 5.9164926434285204*^-6}, {-1, 99/100, 6.029526589018599*^-6}, {-1, 1, 6.1434685208264*^-6}}
{{-24/25, 0, Indeterminate}, {-24/25, 1/100, 1.8484429221141082*^-8}, {-24/25, 1/50, 3.4387927388503443*^-8}, {-24/25, 3/100, 5.112039920418424*^-8}, {-24/25, 1/25, 6.913489456784122*^-8}, {-24/25, 1/20, 8.833406796100714*^-8}, {-24/25, 3/50, 1.0810545849096094*^-7}, {-24/25, 7/100, 1.2968585599535894*^-7}, {-24/25, 2/25, 1.551613106582407*^-7}, {-24/25, 9/100, 1.8144205910741227*^-7}, {-24/25, 1/10, 2.1096504911337367*^-7}, {-24/25, 11/100, 2.412812382415114*^-7}, {-24/25, 3/25, 2.723053126004339*^-7}, {-24/25, 13/100, 3.039709787652283*^-7}, {-24/25, 7/50, 3.376523437013503*^-7}, {-24/25, 3/20, 3.738341782502808*^-7}, {-24/25, 4/25, 4.108204520655872*^-7}, {-24/25, 17/100, 4.4856392946219703*^-7}, {-24/25, 9/50, 4.870245872898242*^-7}, {-24/25, 19/100, 5.261682424728634*^-7}, {-24/25, 1/5, 5.659654844937787*^-7}, {-24/25, 21/100, 6.072208536102737*^-7}, {-24/25, 11/50, 6.507086603826985*^-7}, {-24/25, 23/100, 6.94937997044825*^-7}, {-24/25, 6/25, 7.398854692628674*^-7}, {-24/25, 1/4, 7.855301833211961*^-7}, {-24/25, 13/50, 8.318533970658227*^-7}, {-24/25, 27/100, 8.788382285758852*^-7}, {-24/25, 7/25, 9.274819398033534*^-7}, {-24/25, 29/100, 9.837406697864756*^-7}, {-24/25, 3/10, 1.0410737311829466*^-6}, {-24/25, 31/100, 1.0994589211522895*^-6}, {-24/25, 8/25, 1.1588756312065048*^-6}, {-24/25, 33/100, 1.2193046923696193*^-6}, {-24/25, 17/50, 1.2807282383414894*^-6}, {-24/25, 7/20, 1.3431295842676544*^-6}, {-24/25, 9/25, 1.4110682454928182*^-6}, {-24/25, 37/100, 1.4804380272853398*^-6}, {-24/25, 19/50, 1.550996445161327*^-6}, {-24/25, 39/100, 1.6227272190386998*^-6}, {-24/25, 2/5, 1.69561494157072*^-6}, {-24/25, 41/100, 1.7696450124831916*^-6}, {-24/25, 21/50, 1.8448035788605304*^-6}, {-24/25, 43/100, 1.9210774807649586*^-6}, {-24/25, 11/25, 1.998454201644221*^-6}, {-24/25, 9/20, 2.0769218230429285*^-6}, {-24/25, 23/50, 2.158423145193066*^-6}, {-24/25, 47/100, 2.2418609439903467*^-6}, {-24/25, 12/25, 2.3264751760209605*^-6}, {-24/25, 49/100, 2.412254952385272*^-6}, {-24/25, 1/2, 2.499189833603873*^-6}, {-24/25, 51/100, 2.586431750279357*^-6}, {-24/25, 13/25, 2.6737159944775205*^-6}, {-24/25, 53/100, 2.762047685578778*^-6}, {-24/25, 27/50, 2.8514187176702406*^-6}, {-24/25, 11/20, 2.9418212930570722*^-6}, {-24/25, 14/25, 3.033247903995377*^-6}, {-24/25, 57/100, 3.1256913157766055*^-6}, {-24/25, 29/50, 3.2191445510470063*^-6}, {-24/25, 59/100, 3.313600875255804*^-6}, {-24/25, 3/5, 3.4090537831365433*^-6}, {-24/25, 61/100, 3.50549698613601*^-6}, {-24/25, 31/50, 3.602924400712147*^-6}, {-24/25, 63/100, 3.705210732365203*^-6}, {-24/25, 16/25, 3.814089538116009*^-6}, {-24/25, 13/20, 3.9242356881019916*^-6}, {-24/25, 33/50, 4.035642550031245*^-6}, {-24/25, 67/100, 4.148303673769595*^-6}, {-24/25, 17/25, 4.2622127830920495*^-6}, {-24/25, 69/100, 4.37736376790492*^-6}, {-24/25, 7/10, 4.493750676909995*^-6}, {-24/25, 71/100, 4.611367710677882*^-6}, {-24/25, 18/25, 4.7302092151073615*^-6}, {-24/25, 73/100, 4.8502696752430105*^-6}, {-24/25, 37/50, 4.971543709428677*^-6}, {-24/25, 3/4, 5.09402606377599*^-6}, {-24/25, 19/25, 5.217711606926754*^-6}, {-24/25, 77/100, 5.3425953250919016*^-6}, {-24/25, 39/50, 5.46867231734921*^-6}, {-24/25, 79/100, 5.595937791183513*^-6}, {-24/25, 4/5, 5.724387058255766*^-6}, {-24/25, 81/100, 5.854015530385507*^-6}, {-24/25, 41/50, 5.988383613286921*^-6}, {-24/25, 83/100, 6.124546209014681*^-6}, {-24/25, 21/25, 6.261983398724241*^-6}, {-24/25, 17/20, 6.400690764646482*^-6}, {-24/25, 43/50, 6.540663973173036*^-6}, {-24/25, 87/100, 6.681898771923835*^-6}, {-24/25, 22/25, 6.824390986948045*^-6}, {-24/25, 89/100, 6.968136520052858*^-6}, {-24/25, 9/10, 7.113131346250735*^-6}, {-24/25, 91/100, 7.2593715113215735*^-6}, {-24/25, 23/25, 7.406853129481661*^-6}, {-24/25, 93/100, 7.55557238115448*^-6}, {-24/25, 47/50, 7.705525510838358*^-6}, {-24/25, 19/20, 7.856708825065635*^-6}, {-24/25, 24/25, 8.009118690448541*^-6}, {-24/25, 97/100, 8.162751531807547*^-6}, {-24/25, 49/50, 8.317603830378168*^-6}, {-24/25, 99/100, 8.47367212209224*^-6}, {-24/25, 1, 8.630952995929133*^-6}}
{{-23/25, 0, Indeterminate}, {-23/25, 1/100, 2.4647757373439805*^-8}, {-23/25, 1/50, 4.619173895495172*^-8}, {-23/25, 3/100, 6.935004618797415*^-8}, {-23/25, 1/25, 9.365863548513963*^-8}, {-23/25, 1/20, 1.2021547529270893*^-7}, {-23/25, 3/50, 1.4671050358011295*^-7}, {-23/25, 7/100, 1.8005060493614266*^-7}, {-23/25, 2/25, 2.1472205731386714*^-7}, {-23/25, 9/100, 2.534984379435784*^-7}, {-23/25, 1/10, 2.938976989390972*^-7}, {-23/25, 11/100, 3.3528655075445967*^-7}, {-23/25, 3/25, 3.77557723341473*^-7}, {-23/25, 13/100, 4.2338396458652283*^-7}, {-23/25, 7/50, 4.7182943391324246*^-7}, {-23/25, 3/20, 5.213683701730327*^-7}, {-23/25, 4/25, 5.71929149726491*^-7}, {-23/25, 17/100, 6.234519148823292*^-7}, {-23/25, 9/50, 6.758861862812872*^-7}, {-23/25, 19/100, 7.297187342532936*^-7}, {-23/25, 1/5, 7.871015463513084*^-7}, {-23/25, 21/100, 8.455076755430768*^-7}, {-23/25, 11/50, 9.048992731924439*^-7}, {-23/25, 23/100, 9.652429610667555*^-7}, {-23/25, 6/25, 1.0265091516679809*^-6}, {-23/25, 1/4, 1.0886714904387709*^-6}, {-23/25, 13/50, 1.157786298774837*^-6}, {-23/25, 27/100, 1.2326181779178437*^-6}, {-23/25, 7/25, 1.3089220795847117*^-6}, {-23/25, 29/100, 1.3866636007978624*^-6}, {-23/25, 3/10, 1.4658110249305468*^-6}, {-23/25, 31/100, 1.5463350408955167*^-6}, {-23/25, 8/25, 1.6284299706686976*^-6}, {-23/25, 33/100, 1.7180256504491737*^-6}, {-23/25, 17/50, 1.8092894556605207*^-6}, {-23/25, 7/20, 1.9021936378680797*^-6}, {-23/25, 9/25, 1.9967121328336416*^-6}, {-23/25, 37/100, 2.092820420090672*^-6}, {-23/25, 19/50, 2.190495396538799*^-6}, {-23/25, 39/100, 2.289715262463449*^-6}, {-23/25, 2/5, 2.3904594185862753*^-6}, {-23/25, 41/100, 2.4927083729241495*^-6}, {-23/25, 21/50, 2.5989650753443757*^-6}, {-23/25, 43/100, 2.707900442365945*^-6}, {-23/25, 11/25, 2.8184550945270516*^-6}, {-23/25, 9/20, 2.9306115098142825*^-6}, {-23/25, 23/50, 3.044352974394623*^-6}, {-23/25, 47/100, 3.157432567299098*^-6}, {-23/25, 12/25, 3.2716990970328407*^-6}, {-23/25, 49/100, 3.3873941419264666*^-6}, {-23/25, 1/2, 3.5045050349690687*^-6}, {-23/25, 51/100, 3.623019644152782*^-6}, {-23/25, 13/25, 3.7429263379945928*^-6}, {-23/25, 53/100, 3.864213953817404*^-6}, {-23/25, 27/50, 3.986871768530166*^-6}, {-23/25, 11/20, 4.1108894716775115*^-6}, {-23/25, 14/25, 4.2362571405521905*^-6}, {-23/25, 57/100, 4.362965217184394*^-6}, {-23/25, 29/50, 4.502355105578322*^-6}, {-23/25, 59/100, 4.644402682447078*^-6}, {-23/25, 3/5, 4.788184970785017*^-6}, {-23/25, 61/100, 4.93369144645259*^-6}, {-23/25, 31/50, 5.080911909596926*^-6}, {-23/25, 63/100, 5.229836468620756*^-6}, {-23/25, 16/25, 5.380455525145573*^-6}, {-23/25, 13/20, 5.532759759896957*^-6}, {-23/25, 33/50, 5.686740119446785*^-6}, {-23/25, 67/100, 5.8423878037494785*^-6}, {-23/25, 17/25, 5.999694254418939*^-6}, {-23/25, 69/100, 6.158651143692717*^-6}, {-23/25, 7/10, 6.319250364036017*^-6}, {-23/25, 71/100, 6.481484018343581*^-6}, {-23/25, 18/25, 6.645344410697274*^-6}, {-23/25, 73/100, 6.810824037642385*^-6}, {-23/25, 37/50, 6.977971185848907*^-6}, {-23/25, 3/4, 7.152009013942485*^-6}, {-23/25, 19/25, 7.327796920618048*^-6}, {-23/25, 77/100, 7.505327713927104*^-6}, {-23/25, 39/50, 7.684594361717988*^-6}, {-23/25, 79/100, 7.865589985408478*^-6}, {-23/25, 4/5, 8.048307854071*^-6}, {-23/25, 81/100, 8.232741378814134*^-6}, {-23/25, 41/50, 8.418884107439766*^-6}, {-23/25, 83/100, 8.606729719363364*^-6}, {-23/25, 21/25, 8.796272020779444*^-6}, {-23/25, 17/20, 8.987504940059197*^-6}, {-23/25, 43/50, 9.180422523367192*^-6}, {-23/25, 87/100, 9.375018930484307*^-6}, {-23/25, 22/25, 9.5712884308256*^-6}, {-23/25, 89/100, 9.769225399641931*^-6}, {-23/25, 9/10, 9.968824314396764*^-6}, {-23/25, 91/100, 0.000010170079751305097}, {-23/25, 23/25, 0.000010372986382030291}, {-23/25, 93/100, 0.000010577538970526404}, {-23/25, 47/50, 0.000010783732370020835}, {-23/25, 19/20, 0.000010991618757195883}, {-23/25, 24/25, 0.000011201236030706824}, {-23/25, 97/100, 0.000011412482659172856}, {-23/25, 49/50, 0.000011625353819770394}, {-23/25, 99/100, 0.00001183984476574815}, {-23/25, 1, 0.00001205595082410624}}
{{-22/25, 0, Indeterminate}, {-22/25, 1/100, 3.278326311482616*^-8}, {-22/25, 1/50, 6.182221906180202*^-8}, {-22/25, 3/100, 9.369833084791564*^-8}, {-22/25, 1/25, 1.273806582021054*^-7}, {-22/25, 1/20, 1.6291294422749617*^-7}, {-22/25, 3/50, 2.027921943980103*^-7}, {-22/25, 7/100, 2.487183352049485*^-7}, {-22/25, 2/25, 2.9869008015357947*^-7}, {-22/25, 9/100, 3.5229464609929466*^-7}, {-22/25, 1/10, 4.0730057336027516*^-7}, {-22/25, 11/100, 4.635300891976833*^-7}, {-22/25, 3/25, 5.250639982338943*^-7}, {-22/25, 13/100, 5.896796025589512*^-7}, {-22/25, 7/50, 6.557842096694172*^-7}, {-22/25, 3/20, 7.232682146746492*^-7}, {-22/25, 4/25, 7.920414342984642*^-7}, {-22/25, 17/100, 8.620288943921056*^-7}, {-22/25, 9/50, 9.366870937046843*^-7}, {-22/25, 19/100, 1.0134750368381486*^-6}, {-22/25, 1/5, 1.0916227823462903*^-6}, {-22/25, 21/100, 1.171075855879869*^-6}, {-22/25, 11/50, 1.251786641341156*^-6}, {-22/25, 23/100, 1.3337132788182933*^-6}, {-22/25, 6/25, 1.428260525112665*^-6}, {-22/25, 1/4, 1.5273196118327592*^-6}, {-22/25, 13/50, 1.6283975366463538*^-6}, {-22/25, 27/100, 1.7314405574410248*^-6}, {-22/25, 7/25, 1.8363995094220565*^-6}, {-22/25, 29/100, 1.943229288719132*^-6}, {-22/25, 3/10, 2.0590303516653996*^-6}, {-22/25, 31/100, 2.178384655689176*^-6}, {-22/25, 8/25, 2.300008985317746*^-6}, {-22/25, 33/100, 2.4238610622398757*^-6}, {-22/25, 17/50, 2.5499013863848673*^-6}, {-22/25, 7/20, 2.678092987400878*^-6}, {-22/25, 9/25, 2.808401202728121*^-6}, {-22/25, 37/100, 2.9407934790188016*^-6}, {-22/25, 19/50, 3.0768158242098826*^-6}, {-22/25, 39/100, 3.2181314701206045*^-6}, {-22/25, 2/5, 3.3616817348535034*^-6}, {-22/25, 41/100, 3.5074379848620244*^-6}, {-22/25, 21/50, 3.6553730698715467*^-6}, {-22/25, 43/100, 3.8023350219680925*^-6}, {-22/25, 11/25, 3.9511137034670375*^-6}, {-22/25, 9/20, 4.101841618413242*^-6}, {-22/25, 23/50, 4.254498734742698*^-6}, {-22/25, 47/100, 4.40906596523351*^-6}, {-22/25, 12/25, 4.565525100994165*^-6}, {-22/25, 49/100, 4.723858750730063*^-6}, {-22/25, 1/2, 4.884050285200221*^-6}, {-22/25, 51/100, 5.046083786346833*^-6}, {-22/25, 13/25, 5.209944000637646*^-6}, {-22/25, 53/100, 5.3908488932696135*^-6}, {-22/25, 27/50, 5.574992534262551*^-6}, {-22/25, 11/20, 5.761511440406665*^-6}, {-22/25, 14/25, 5.950388739810445*^-6}, {-22/25, 57/100, 6.141608146303821*^-6}, {-22/25, 29/50, 6.335153927696276*^-6}, {-22/25, 59/100, 6.531010876178032*^-6}, {-22/25, 3/5, 6.729164280695671*^-6}, {-22/25, 61/100, 6.929599901149014*^-6}, {-22/25, 31/50, 7.132303944268462*^-6}, {-22/25, 63/100, 7.337263041044172*^-6}, {-22/25, 16/25, 7.544464225590168*^-6}, {-22/25, 13/20, 7.75389491533787*^-6}, {-22/25, 33/50, 7.965542892457659*^-6}, {-22/25, 67/100, 8.179396286422384*^-6}, {-22/25, 17/25, 8.399041441843183*^-6}, {-22/25, 69/100, 8.62434146814504*^-6}, {-22/25, 7/10, 8.852025841910252*^-6}, {-22/25, 71/100, 9.082083222853798*^-6}, {-22/25, 18/25, 9.314502556113414*^-6}, {-22/25, 73/100, 9.549273060041874*^-6}, {-22/25, 37/50, 9.786384214667435*^-6}, {-22/25, 3/4, 0.000010025825750779264}, {-22/25, 19/25, 0.00001026758763959797}, {-22/25, 77/100, 0.000010511660082993957}, {-22/25, 39/50, 0.000010758033504218859}, {-22/25, 79/100, 0.000011006698539119199}, {-22/25, 4/5, 0.000011257646027801886}, {-22/25, 81/100, 0.000011510867006724254}, {-22/25, 41/50, 0.000011766352701182803}, {-22/25, 83/100, 0.000012024094518177377}, {-22/25, 21/25, 0.000012284084039626584}, {-22/25, 17/20, 0.00001254631301591725}, {-22/25, 43/50, 0.000012810773359765195}, {-22/25, 87/100, 0.000013077597382427959}, {-22/25, 22/25, 0.000013346702472813575}, {-22/25, 89/100, 0.000013618020417199717}, {-22/25, 9/10, 0.00001389154371145081}, {-22/25, 91/100, 0.000014167264987281456}, {-22/25, 23/25, 0.000014445177007654653}, {-22/25, 93/100, 0.000014725272662382275}, {-22/25, 47/50, 0.000015007544963926674}, {-22/25, 19/20, 0.00001529198704338822}, {-22/25, 24/25, 0.000015578592146667314}, {-22/25, 97/100, 0.000015867353630796}, {-22/25, 49/50, 0.000016158264960426727}, {-22/25, 99/100, 0.000016451319704471564}, {-22/25, 1, 0.000016746511532883047}}
{{-21/25, 0, Indeterminate}, {-21/25, 1/100, 4.3476043989666*^-8}, {-21/25, 1/50, 8.247394802023941*^-8}, {-21/25, 3/100, 1.261321947745073*^-7}, {-21/25, 1/25, 1.7256137717825133*^-7}, {-21/25, 1/20, 2.1993420731469084*^-7}, {-21/25, 3/50, 2.798762338907647*^-7}, {-21/25, 7/100, 3.435697454110817*^-7}, {-21/25, 2/25, 4.1438066577641625*^-7}, {-21/25, 9/100, 4.87214841908298*^-7}, {-21/25, 1/10, 5.617685541164995*^-7}, {-21/25, 11/100, 6.433956459261931*^-7}, {-21/25, 3/25, 7.29273626408578*^-7}, {-21/25, 13/100, 8.171869658074844*^-7}, {-21/25, 7/50, 9.069658949091131*^-7}, {-21/25, 3/20, 9.984731855163535*^-7}, {-21/25, 4/25, 1.0934744436829063*^-6}, {-21/25, 17/100, 1.1939915634410102*^-6}, {-21/25, 9/50, 1.2964028481050363*^-6}, {-21/25, 19/100, 1.4006169019455731*^-6}, {-21/25, 1/5, 1.5065551584115672*^-6}, {-21/25, 21/100, 1.6141496158774633*^-6}, {-21/25, 11/50, 1.7392892196948122*^-6}, {-21/25, 23/100, 1.8698179323183975*^-6}, {-21/25, 6/25, 2.0031226947380684*^-6}, {-21/25, 1/4, 2.139118611081236*^-6}, {-21/25, 13/50, 2.277728700558505*^-6}, {-21/25, 27/100, 2.4234202142792894*^-6}, {-21/25, 7/25, 2.5785639016595303*^-6}, {-21/25, 29/100, 2.7368651932237275*^-6}, {-21/25, 3/10, 2.898254291668014*^-6}, {-21/25, 31/100, 3.062666513313142*^-6}, {-21/25, 8/25, 3.230041786070426*^-6}, {-21/25, 33/100, 3.4003242061342626*^-6}, {-21/25, 17/50, 3.573461645576802*^-6}, {-21/25, 7/20, 3.7534517353335523*^-6}, {-21/25, 9/25, 3.938655715752499*^-6}, {-21/25, 37/100, 4.1269113905590835*^-6}, {-21/25, 19/50, 4.318173780387959*^-6}, {-21/25, 39/100, 4.509607391858017*^-6}, {-21/25, 2/5, 4.702288192840557*^-6}, {-21/25, 41/100, 4.897634536890487*^-6}, {-21/25, 21/50, 5.095614223099706*^-6}, {-21/25, 43/100, 5.296196757059207*^-6}, {-21/25, 11/25, 5.499353218941465*^-6}, {-21/25, 9/20, 5.7050561440886335*^-6}, {-21/25, 23/50, 5.913279414724823*^-6}, {-21/25, 47/100, 6.123998161585879*^-6}, {-21/25, 12/25, 6.3481945981791065*^-6}, {-21/25, 49/100, 6.58537343177921*^-6}, {-21/25, 1/2, 6.825810909189582*^-6}, {-21/25, 51/100, 7.069479581078137*^-6}, {-21/25, 13/25, 7.316353077371537*^-6}, {-21/25, 53/100, 7.566406042811053*^-6}, {-21/25, 27/50, 7.81961407727049*^-6}, {-21/25, 11/20, 8.075953680425275*^-6}, {-21/25, 14/25, 8.335402200404816*^-6}, {-21/25, 57/100, 8.597937786090876*^-6}, {-21/25, 29/50, 8.863539342762378*^-6}, {-21/25, 59/100, 9.132186490808268*^-6}, {-21/25, 3/5, 9.40385952726388*^-6}, {-21/25, 61/100, 9.678539389941235*^-6}, {-21/25, 31/50, 9.960324821663278*^-6}, {-21/25, 63/100, 0.000010250165224370003}, {-21/25, 16/25, 0.000010543255872136413}, {-21/25, 13/20, 0.000010839578677052197}, {-21/25, 33/50, 0.000011139116069422524}, {-21/25, 67/100, 0.000011441850973334067}, {-21/25, 17/25, 0.000011747766783682994}, {-21/25, 69/100, 0.000012056847344557981}, {-21/25, 7/10, 0.00001236907692888808}, {-21/25, 71/100, 0.000012684440219264488}, {-21/25, 18/25, 0.000013002922289859195}, {-21/25, 73/100, 0.000013324508589364633}, {-21/25, 37/50, 0.000013649184924888478}, {-21/25, 3/4, 0.000013976937446737925}, {-21/25, 19/25, 0.000014307752634036022}, {-21/25, 77/100, 0.000014641617281118425}, {-21/25, 39/50, 0.000014978518484656172}, {-21/25, 79/100, 0.00001531851885344428}, {-21/25, 4/5, 0.000015661719645326228}, {-21/25, 81/100, 0.00001600792669751881}, {-21/25, 41/50, 0.00001635712818108843}, {-21/25, 83/100, 0.000016709312514767772}, {-21/25, 21/25, 0.00001706446835558416}, {-21/25, 17/20, 0.000017422584589950023}, {-21/25, 43/50, 0.000017783650325196827}, {-21/25, 87/100, 0.000018147654881518765}, {-21/25, 22/25, 0.000018514587784305663}, {-21/25, 89/100, 0.000018884438756844063}, {-21/25, 9/10, 0.000019257197713359718}, {-21/25, 91/100, 0.00001963285475239171}, {-21/25, 23/25, 0.00002001140015046838}, {-21/25, 93/100, 0.000020392824356076135}, {-21/25, 47/50, 0.000020777117983904176}, {-21/25, 19/20, 0.000021164271809344122}, {-21/25, 24/25, 0.000021554276763239812}, {-21/25, 97/100, 0.000021947123926866146}, {-21/25, 49/50, 0.000022343759349177178}, {-21/25, 99/100, 0.000022745110484623898}, {-21/25, 1, 0.000023149335655768345}}
{{-4/5, 0, Indeterminate}, {-4/5, 1/100, 5.784980203303166*^-8}, {-4/5, 1/50, 1.1115568041182743*^-7}, {-4/5, 3/100, 1.6948356120549176*^-7}, {-4/5, 1/25, 2.330054014543044*^-7}, {-4/5, 1/20, 3.0287237118877144*^-7}, {-4/5, 3/50, 3.8470841092608676*^-7}, {-4/5, 7/100, 4.763281766483553*^-7}, {-4/5, 2/25, 5.724345915823035*^-7}, {-4/5, 9/100, 6.710072672225723*^-7}, {-4/5, 1/10, 7.780990773605522*^-7}, {-4/5, 11/100, 8.918934550112977*^-7}, {-4/5, 3/25, 1.0084887343693137*^-6}, {-4/5, 13/100, 1.1276177567842075*^-6}, {-4/5, 7/50, 1.249068928711314*^-6}, {-4/5, 3/20, 1.3780550021791627*^-6}, {-4/5, 4/25, 1.5117561124037867*^-6}, {-4/5, 17/100, 1.6479779718526902*^-6}, {-4/5, 9/50, 1.7865866724036833*^-6}, {-4/5, 19/100, 1.9274684576555417*^-6}, {-4/5, 1/5, 2.0881505947538546*^-6}, {-4/5, 21/100, 2.2594259659328513*^-6}, {-4/5, 11/50, 2.434537857142166*^-6}, {-4/5, 23/100, 2.6133501254849917*^-6}, {-4/5, 6/25, 2.7957405790919383*^-6}, {-4/5, 1/4, 2.9926559097078915*^-6}, {-4/5, 13/50, 3.1975032232917485*^-6}, {-4/5, 27/100, 3.4066631703077376*^-6}, {-4/5, 7/25, 3.6200274805838024*^-6}, {-4/5, 29/100, 3.8374965247560555*^-6}, {-4/5, 3/10, 4.05897839926436*^-6}, {-4/5, 31/100, 4.2843881265743836*^-6}, {-4/5, 8/25, 4.519162181475195*^-6}, {-4/5, 33/100, 4.760793557103185*^-6}, {-4/5, 17/50, 5.006603624316796*^-6}, {-4/5, 7/20, 5.256376703535036*^-6}, {-4/5, 9/25, 5.504638249766316*^-6}, {-4/5, 37/100, 5.756561941842112*^-6}, {-4/5, 19/50, 6.012094861932802*^-6}, {-4/5, 39/100, 6.2711872650997035*^-6}, {-4/5, 2/5, 6.533792308262049*^-6}, {-4/5, 41/100, 6.799865807381945*^-6}, {-4/5, 21/50, 7.069366019450907*^-6}, {-4/5, 43/100, 7.342253446333749*^-6}, {-4/5, 11/25, 7.637813661453269*^-6}, {-4/5, 9/20, 7.945823326088695*^-6}, {-4/5, 23/50, 8.258277307730103*^-6}, {-4/5, 47/100, 8.575132067433104*^-6}, {-4/5, 12/25, 8.89634597369847*^-6}, {-4/5, 49/100, 9.22187917826266*^-6}, {-4/5, 1/2, 9.551693501847222*^-6}, {-4/5, 51/100, 9.88575232893786*^-6}, {-4/5, 13/25, 0.000010224020510760344}, {-4/5, 53/100, 0.000010566464275710789}, {-4/5, 27/50, 0.000010913051146570637}, {-4/5, 11/20, 0.00001126374986390544}, {-4/5, 14/25, 0.000011618530315109461}, {-4/5, 57/100, 0.000011987653880274486}, {-4/5, 29/50, 0.000012362685299168605}, {-4/5, 59/100, 0.000012742128378074055}, {-4/5, 3/5, 0.000013125954745757983}, {-4/5, 61/100, 0.000013514136943191168}, {-4/5, 31/50, 0.000013906648376548822}, {-4/5, 63/100, 0.000014303463273254814}, {-4/5, 16/25, 0.00001470455664084248}, {-4/5, 13/20, 0.000015109904228415114}, {-4/5, 33/50, 0.00001551948249051753}, {-4/5, 67/100, 0.000015933268553237043}, {-4/5, 17/25, 0.00001635124018237696}, {-4/5, 69/100, 0.00001677337575354714}, {-4/5, 7/10, 0.000017199654224040758}, {-4/5, 71/100, 0.000017630055106369482}, {-4/5, 18/25, 0.00001806463078059087}, {-4/5, 73/100, 0.000018503558773628325}, {-4/5, 37/50, 0.000018946560140406007}, {-4/5, 3/4, 0.000019393616344563334}, {-4/5, 19/25, 0.000019844709294398442}, {-4/5, 77/100, 0.000020299821324207423}, {-4/5, 39/50, 0.000020758935176635393}, {-4/5, 79/100, 0.000021222033985984004}, {-4/5, 4/5, 0.0000216891012624036}, {-4/5, 81/100, 0.000022160120876922574}, {-4/5, 41/50, 0.000022635077047255043}, {-4/5, 83/100, 0.00002311395432434278}, {-4/5, 21/25, 0.000023596737579584715}, {-4/5, 17/20, 0.000024083411992708493}, {-4/5, 43/50, 0.000024573963040252823}, {-4/5, 87/100, 0.00002506837648461837}, {-4/5, 22/25, 0.000025566638363653078}, {-4/5, 89/100, 0.000026068734980744846}, {-4/5, 9/10, 0.000026578051663383646}, {-4/5, 91/100, 0.000027091497068154055}, {-4/5, 23/25, 0.00002760881727684705}, {-4/5, 93/100, 0.000028129999350580517}, {-4/5, 47/50, 0.00002865503057635648}, {-4/5, 19/20, 0.000029183898459549755}, {-4/5, 24/25, 0.000029716590716735443}, {-4/5, 97/100, 0.000030253095268833553}, {-4/5, 49/50, 0.00003079340023455946}, {-4/5, 99/100, 0.00003133749392415286}, {-4/5, 1, 0.00003188536483338794}}
{{-19/25, 0, Indeterminate}, {-19/25, 1/100, 7.682726858613727*^-8}, {-19/25, 1/50, 1.4943950326532594*^-7}, {-19/25, 3/100, 2.2899576575720605*^-7}, {-19/25, 1/25, 3.1337965290312074*^-7}, {-19/25, 1/20, 4.161688081720868*^-7}, {-19/25, 3/50, 5.308795070996442*^-7}, {-19/25, 7/100, 6.57061863292747*^-7}, {-19/25, 2/25, 7.868851213368974*^-7}, {-19/25, 9/100, 9.257872234938031*^-7}, {-19/25, 1/10, 1.0759823489612213*^-6}, {-19/25, 11/100, 1.2300669550586714*^-6}, {-19/25, 3/25, 1.3876125914979015*^-6}, {-19/25, 13/100, 1.548287830362721*^-6}, {-19/25, 7/50, 1.7216743446958228*^-6}, {-19/25, 3/20, 1.8989114045024237*^-6}, {-19/25, 4/25, 2.0795008195245513*^-6}, {-19/25, 17/100, 2.263245209103474*^-6}, {-19/25, 9/50, 2.4633044550681886*^-6}, {-19/25, 19/100, 2.686855564888645*^-6}, {-19/25, 1/5, 2.915744565244713*^-6}, {-19/25, 21/100, 3.1497490995902774*^-6}, {-19/25, 11/50, 3.3886719728395873*^-6}, {-19/25, 23/100, 3.6496267566838493*^-6}, {-19/25, 6/25, 3.918804321827976*^-6}, {-19/25, 1/4, 4.193883276278594*^-6}, {-19/25, 13/50, 4.47469411584127*^-6}, {-19/25, 27/100, 4.76108211808464*^-6}, {-19/25, 7/25, 5.052905649431443*^-6}, {-19/25, 29/100, 5.354628432476997*^-6}, {-19/25, 3/10, 5.668128191877449*^-6}, {-19/25, 31/100, 5.987370457499097*^-6}, {-19/25, 8/25, 6.311487856020031*^-6}, {-19/25, 33/100, 6.634355867181021*^-6}, {-19/25, 17/50, 6.9621997140133616*^-6}, {-19/25, 7/20, 7.29493608182057*^-6}, {-19/25, 9/25, 7.632487189117827*^-6}, {-19/25, 37/100, 7.974780273128976*^-6}, {-19/25, 19/50, 8.321747133318634*^-6}, {-19/25, 39/100, 8.673323725363163*^-6}, {-19/25, 2/5, 9.047805910929703*^-6}, {-19/25, 41/100, 9.445432153575883*^-6}, {-19/25, 21/50, 9.849131607145824*^-6}, {-19/25, 43/100, 0.000010258834266390241}, {-19/25, 11/25, 0.000010674473560360879}, {-19/25, 9/20, 0.000011095986107378453}, {-19/25, 23/50, 0.000011523311491412047}, {-19/25, 47/100, 0.000011956392057695281}, {-19/25, 12/25, 0.000012395172725657522}, {-19/25, 49/100, 0.000012839600817458309}, {-19/25, 1/2, 0.000013289625900613367}, {-19/25, 51/100, 0.000013745199643357848}, {-19/25, 13/25, 0.000014218714198134633}, {-19/25, 53/100, 0.000014701096574167876}, {-19/25, 27/50, 0.000015189471630783537}, {-19/25, 11/20, 0.00001568379433071016}, {-19/25, 14/25, 0.000016184021270083554}, {-19/25, 57/100, 0.000016690110586049057}, {-19/25, 29/50, 0.000017202021870889494}, {-19/25, 59/100, 0.000017719716092135077}, {-19/25, 3/5, 0.00001824315551817454}, {-19/25, 61/100, 0.000018772303648913535}, {-19/25, 31/50, 0.000019307125151086346}, {-19/25, 63/100, 0.00001984758579785106}, {-19/25, 16/25, 0.000020393652412331166}, {-19/25, 13/20, 0.000020945292814808293}, {-19/25, 33/50, 0.000021502707993798633}, {-19/25, 67/100, 0.00002206584996778128}, {-19/25, 17/25, 0.000022634487631351114}, {-19/25, 69/100, 0.000023208592269171514}, {-19/25, 7/10, 0.000023788135946094622}, {-19/25, 71/100, 0.000024373091471132255}, {-19/25, 18/25, 0.00002496343236356099}, {-19/25, 73/100, 0.00002555913282101918}, {-19/25, 37/50, 0.00002616016768944692}, {-19/25, 3/4, 0.000026766512434752933}, {-19/25, 19/25, 0.00002737814311608169}, {-19/25, 77/100, 0.00002799503636057839}, {-19/25, 39/50, 0.000028617169339552665}, {-19/25, 79/100, 0.000029244519745945392}, {-19/25, 4/5, 0.000029877065773014814}, {-19/25, 81/100, 0.000030514786094165892}, {-19/25, 41/50, 0.000031161268210491904}, {-19/25, 83/100, 0.00003181405830670972}, {-19/25, 21/25, 0.00003247207139648872}, {-19/25, 17/20, 0.00003313528751726677}, {-19/25, 43/50, 0.00003380368710736859}, {-19/25, 87/100, 0.00003447725099113163}, {-19/25, 22/25, 0.0000351559603647648}, {-19/25, 89/100, 0.00003583979678290146}, {-19/25, 9/10, 0.0000365287421458036}, {-19/25, 91/100, 0.00003722277868717032}, {-19/25, 23/25, 0.000037921888962533446}, {-19/25, 93/100, 0.00003862605583819175}, {-19/25, 47/50, 0.00003933526248065834}, {-19/25, 19/20, 0.00004004949234659458}, {-19/25, 24/25, 0.00004076872917320177}, {-19/25, 97/100, 0.00004149295696904619}, {-19/25, 49/50, 0.000042222160005287973}, {-19/25, 99/100, 0.00004295632280730583}, {-19/25, 1, 0.00004369543014667957}}
{{-18/25, 0, Indeterminate}, {-18/25, 1/100, 1.0264359743469341*^-7}, {-18/25, 1/50, 2.0200755975387428*^-7}, {-18/25, 3/100, 3.1102665357648685*^-7}, {-18/25, 1/25, 4.2899939946838384*^-7}, {-18/25, 1/20, 5.744418629389131*^-7}, {-18/25, 3/50, 7.385146139717526*^-7}, {-18/25, 7/100, 9.103078073286128*^-7}, {-18/25, 2/25, 1.0901298487215334*^-6}, {-18/25, 9/100, 1.2893764210175082*^-6}, {-18/25, 1/10, 1.4941479622157778*^-6}, {-18/25, 11/100, 1.703734296504229*^-6}, {-18/25, 3/25, 1.919146178391512*^-6}, {-18/25, 13/100, 2.150632106457778*^-6}, {-18/25, 7/50, 2.386981278039322*^-6}, {-18/25, 3/20, 2.6278313605872406*^-6}, {-18/25, 4/25, 2.872886352453794*^-6}, {-18/25, 17/100, 3.164112209316164*^-6}, {-18/25, 9/50, 3.464458265358091*^-6}, {-18/25, 19/100, 3.772001759255706*^-6}, {-18/25, 1/5, 4.0864146308939775*^-6}, {-18/25, 21/100, 4.428987230842602*^-6}, {-18/25, 11/50, 4.784215496335548*^-6}, {-18/25, 23/100, 5.1476227722100435*^-6}, {-18/25, 6/25, 5.518937946159792*^-6}, {-18/25, 1/4, 5.897915833417915*^-6}, {-18/25, 13/50, 6.284333954805017*^-6}, {-18/25, 27/100, 6.6916046783775775*^-6}, {-18/25, 7/25, 7.107679891624641*^-6}, {-18/25, 29/100, 7.531575545420665*^-6}, {-18/25, 3/10, 7.954127845859215*^-6}, {-18/25, 31/100, 8.382665541092142*^-6}, {-18/25, 8/25, 8.817914355043152*^-6}, {-18/25, 33/100, 9.259749576441294*^-6}, {-18/25, 17/50, 9.708055442846438*^-6}, {-18/25, 7/20, 0.000010162724251651763}, {-18/25, 9/25, 0.000010623655577856}, {-18/25, 37/100, 0.000011137881205574297}, {-18/25, 19/50, 0.00001166108516368087}, {-18/25, 39/100, 0.000012192581078700496}, {-18/25, 2/5, 0.000012732259654850197}, {-18/25, 41/100, 0.000013280017486165817}, {-18/25, 21/50, 0.000013835756602107367}, {-18/25, 43/100, 0.00001439938405594147}, {-18/25, 11/25, 0.000014970811551226263}, {-18/25, 9/20, 0.000015549955102300054}, {-18/25, 23/50, 0.00001613673472517721}, {-18/25, 47/100, 0.00001673736288076404}, {-18/25, 12/25, 0.000017359641966639533}, {-18/25, 49/100, 0.000017990154410971326}, {-18/25, 1/2, 0.000018628826863537904}, {-18/25, 51/100, 0.000019275588993217216}, {-18/25, 13/25, 0.000019930373299452484}, {-18/25, 53/100, 0.000020593114938310054}, {-18/25, 27/50, 0.00002126375156180278}, {-18/25, 11/20, 0.000021942223169300857}, {-18/25, 14/25, 0.00002262847196996339}, {-18/25, 57/100, 0.000023322442255237272}, {-18/25, 29/50, 0.00002402408028055344}, {-18/25, 59/100, 0.00002473333415544976}, {-18/25, 3/5, 0.000025450319731157296}, {-18/25, 61/100, 0.000026175236576402744}, {-18/25, 31/50, 0.00002690764186256187}, {-18/25, 63/100, 0.000027647490057328828}, {-18/25, 16/25, 0.00002839473703964708}, {-18/25, 13/20, 0.000029149340027612652}, {-18/25, 33/50, 0.000029911257511054122}, {-18/25, 67/100, 0.000030680449188435584}, {-18/25, 17/25, 0.00003145687590775837}, {-18/25, 69/100, 0.00003224049961115248}, {-18/25, 7/10, 0.00003303128328289847}, {-18/25, 71/100, 0.00003382919090061213}, {-18/25, 18/25, 0.00003463418738938306}, {-18/25, 73/100, 0.00003544623857863625}, {-18/25, 37/50, 0.00003626531116153613}, {-18/25, 3/4, 0.00003709697208023569}, {-18/25, 19/25, 0.00003793624139522037}, {-18/25, 77/100, 0.000038782589942789494}, {-18/25, 39/50, 0.000039635986861380465}, {-18/25, 79/100, 0.00004049640199633294}, {-18/25, 4/5, 0.000041363805870830994}, {-18/25, 81/100, 0.00004223816965840588}, {-18/25, 41/50, 0.000043119465156911346}, {-18/25, 83/100, 0.000044007664763869474}, {-18/25, 21/25, 0.00004490274145310636}, {-18/25, 17/20, 0.00004580466875259364}, {-18/25, 43/50, 0.000046713420723416966}, {-18/25, 87/100, 0.000047628971939816545}, {-18/25, 22/25, 0.00004855129747021686}, {-18/25, 89/100, 0.00004948037285920301}, {-18/25, 9/10, 0.00005041617411036863}, {-18/25, 91/100, 0.00005135867767000484}, {-18/25, 23/25, 0.000052349033644780426}, {-18/25, 93/100, 0.00005336476182851021}, {-18/25, 47/50, 0.00005438838522032511}, {-18/25, 19/20, 0.0000554198786418949}, {-18/25, 24/25, 0.00005645921733441914}, {-18/25, 97/100, 0.000057506376945269006}, {-18/25, 49/50, 0.00005856133351519927}, {-18/25, 99/100, 0.000059624063466122044}, {-18/25, 1, 0.00006069454358937453}}
{{-17/25, 0, Indeterminate}, {-17/25, 1/100, 1.36953463786361*^-7}, {-17/25, 1/50, 2.72011022719741*^-7}, {-17/25, 3/100, 4.207163570084446*^-7}, {-17/25, 1/25, 5.92490510193678*^-7}, {-17/25, 1/20, 7.961526294835946*^-7}, {-17/25, 3/50, 1.0221342484301575*^-6}, {-17/25, 7/100, 1.2549149009224397*^-6}, {-17/25, 2/25, 1.5154022271419302*^-6}, {-17/25, 9/100, 1.7864389146548597*^-6}, {-17/25, 1/10, 2.0642639861161857*^-6}, {-17/25, 11/100, 2.350848791804601*^-6}, {-17/25, 3/25, 2.6583410432344015*^-6}, {-17/25, 13/100, 2.972443645825766*^-6}, {-17/25, 7/50, 3.2925973225216896*^-6}, {-17/25, 3/20, 3.639616971236008*^-6}, {-17/25, 4/25, 4.031288621741622*^-6}, {-17/25, 17/100, 4.433212779468242*^-6}, {-17/25, 9/50, 4.844828862341638*^-6}, {-17/25, 19/100, 5.2863691402871876*^-6}, {-17/25, 1/5, 5.752619902455276*^-6}, {-17/25, 21/100, 6.230268266782569*^-6}, {-17/25, 11/50, 6.718873813614044*^-6}, {-17/25, 23/100, 7.21804250626021*^-6}, {-17/25, 6/25, 7.731819863568948*^-6}, {-17/25, 1/4, 8.270589191911643*^-6}, {-17/25, 13/50, 8.820314539348454*^-6}, {-17/25, 27/100, 9.37465344282226*^-6}, {-17/25, 7/25, 9.931881224888813*^-6}, {-17/25, 29/100, 0.00001049835617603283}, {-17/25, 3/10, 0.000011073874218831102}, {-17/25, 31/100, 0.000011658247660913056}, {-17/25, 8/25, 0.00001225130340706381}, {-17/25, 33/100, 0.00001286250559507982}, {-17/25, 17/50, 0.000013535903180189399}, {-17/25, 7/20, 0.000014220816161236835}, {-17/25, 9/25, 0.000014917061029540757}, {-17/25, 37/100, 0.00001562446547405697}, {-17/25, 19/50, 0.000016342867424748827}, {-17/25, 39/100, 0.00001707211419511793}, {-17/25, 2/5, 0.000017812061711998808}, {-17/25, 41/100, 0.000018562573822325566}, {-17/25, 21/50, 0.000019323521667941518}, {-17/25, 43/100, 0.000020105864329803084}, {-17/25, 11/25, 0.000020914310463577054}, {-17/25, 9/20, 0.000021733990276265723}, {-17/25, 23/50, 0.000022564787417121706}, {-17/25, 47/100, 0.00002340659088090192}, {-17/25, 12/25, 0.000024259294643312762}, {-17/25, 49/100, 0.00002512279732708279}, {-17/25, 1/2, 0.000025997001895670214}, {-17/25, 51/100, 0.00002688181537193075}, {-17/25, 13/25, 0.000027777148579373707}, {-17/25, 53/100, 0.00002868291590388688}, {-17/25, 27/50, 0.0000295990350740302}, {-17/25, 11/20, 0.000030525833296124814}, {-17/25, 14/25, 0.00003146318593903755}, {-17/25, 57/100, 0.00003241068701044451}, {-17/25, 29/50, 0.00003336826555002173}, {-17/25, 59/100, 0.000034335853071721345}, {-17/25, 3/5, 0.00003531338342521705}, {-17/25, 61/100, 0.00003630079266712875}, {-17/25, 31/50, 0.000037298018941211854}, {-17/25, 63/100, 0.00003830500236677271}, {-17/25, 16/25, 0.00003932168493465395}, {-17/25, 13/20, 0.000040348010410174805}, {-17/25, 33/50, 0.000041383924242483084}, {-17/25, 67/100, 0.00004242937347981503}, {-17/25, 17/25, 0.00004348774132611563}, {-17/25, 69/100, 0.000044560141641663574}, {-17/25, 7/10, 0.0000456421404315063}, {-17/25, 71/100, 0.00004673368927302527}, {-17/25, 18/25, 0.00004783474102053997}, {-17/25, 73/100, 0.00004894524974677364}, {-17/25, 37/50, 0.000050065170687801074}, {-17/25, 3/4, 0.00005119446019121318}, {-17/25, 19/25, 0.000052333075667299726}, {-17/25, 77/100, 0.00005348097554301962}, {-17/25, 39/50, 0.00005463811921858191}, {-17/25, 79/100, 0.000055804467026454906}, {-17/25, 4/5, 0.000056979980192643954}, {-17/25, 81/100, 0.0000581646208000905}, {-17/25, 41/50, 0.000059358351754042645}, {-17/25, 83/100, 0.00006056113674928372}, {-17/25, 21/25, 0.00006182875563710433}, {-17/25, 17/20, 0.00006312716028336147}, {-17/25, 43/50, 0.00006443626120227706}, {-17/25, 87/100, 0.00006575601925616806}, {-17/25, 22/25, 0.00006708639605717434}, {-17/25, 89/100, 0.00006842735394067771}, {-17/25, 9/10, 0.00006977885593997608}, {-17/25, 91/100, 0.00007114086576213924}, {-17/25, 23/25, 0.00007251334776498315}, {-17/25, 93/100, 0.0000738962669350958}, {-17/25, 47/50, 0.00007528958886685875}, {-17/25, 19/20, 0.00007669327974241115}, {-17/25, 24/25, 0.00007810730631251149}, {-17/25, 97/100, 0.00007953163587823122}, {-17/25, 49/50, 0.00008096623627345093}, {-17/25, 99/100, 0.00008241107584812102}, {-17/25, 1, 0.0000838661234522245}}
{{-16/25, 0, Indeterminate}, {-16/25, 1/100, 1.8579217708553586*^-7}, {-16/25, 1/50, 3.7131042529665213*^-7}, {-16/25, 3/100, 5.767944187995305*^-7}, {-16/25, 1/25, 8.286689660894731*^-7}, {-16/25, 1/20, 1.121127363531767*^-6}, {-16/25, 3/50, 1.4324249925181642*^-6}, {-16/25, 7/100, 1.769126962837208*^-6}, {-16/25, 2/25, 2.1325613249032747*^-6}, {-16/25, 9/100, 2.505929927376908*^-6}, {-16/25, 1/10, 2.8904661172336285*^-6}, {-16/25, 11/100, 3.3046228386371125*^-6}, {-16/25, 3/25, 3.727975693321014*^-6}, {-16/25, 13/100, 4.159632219337186*^-6}, {-16/25, 7/50, 4.650519236116956*^-6}, {-16/25, 3/20, 5.181589222971221*^-6}, {-16/25, 4/25, 5.7267872880107705*^-6}, {-16/25, 17/100, 6.295440007061376*^-6}, {-16/25, 9/50, 6.914512333152063*^-6}, {-16/25, 19/100, 7.549882524363012*^-6}, {-16/25, 1/5, 8.20080788640797*^-6}, {-16/25, 21/100, 8.866632278402765*^-6}, {-16/25, 11/50, 9.55500163576074*^-6}, {-16/25, 23/100, 0.00001027543687644141}, {-16/25, 6/25, 0.00001101115530055588}, {-16/25, 1/4, 0.000011747595978155305}, {-16/25, 13/50, 0.000012493797059175577}, {-16/25, 27/100, 0.000013252712830458117}, {-16/25, 7/25, 0.000014024025930245698}, {-16/25, 29/100, 0.000014807446751338081}, {-16/25, 3/10, 0.000015606510269320313}, {-16/25, 31/100, 0.00001649794531226123}, {-16/25, 8/25, 0.000017405475849807735}, {-16/25, 33/100, 0.000018328801465074576}, {-16/25, 17/50, 0.00001926764208181437}, {-16/25, 7/20, 0.00002022173606743928}, {-16/25, 9/25, 0.000021190838549820166}, {-16/25, 37/100, 0.00002217471992002638}, {-16/25, 19/50, 0.000023173164497230334}, {-16/25, 39/100, 0.00002419185517007329}, {-16/25, 2/5, 0.000025254464016118883}, {-16/25, 41/100, 0.000026332704611879346}, {-16/25, 21/50, 0.000027426386248481893}, {-16/25, 43/100, 0.000028535328051585287}, {-16/25, 11/25, 0.000029659358245159505}, {-16/25, 9/20, 0.0000307983134827817}, {-16/25, 23/50, 0.000031952038239243527}, {-16/25, 47/100, 0.00003312038425613362}, {-16/25, 12/25, 0.00003430321003581376}, {-16/25, 49/100, 0.00003550038037886248}, {-16/25, 1/2, 0.00003671209775032035}, {-16/25, 51/100, 0.00003793858312781253}, {-16/25, 13/25, 0.00003917907720113563}, {-16/25, 53/100, 0.00004043346575557425}, {-16/25, 27/50, 0.00004170163908740762}, {-16/25, 11/20, 0.000042983491725540994}, {-16/25, 14/25, 0.000044278922174599085}, {-16/25, 57/100, 0.00004558783267754221}, {-16/25, 29/50, 0.00004691012899606318}, {-16/25, 59/100, 0.000048245720207202026}, {-16/25, 3/5, 0.00004959451851476228}, {-16/25, 61/100, 0.00005095643907427194}, {-16/25, 31/50, 0.00005233536001919868}, {-16/25, 63/100, 0.0000537338901447603}, {-16/25, 16/25, 0.00005514560542700933}, {-16/25, 13/20, 0.00005657042937221131}, {-16/25, 33/50, 0.0000580082877837271}, {-16/25, 67/100, 0.00005945910864555417}, {-16/25, 17/25, 0.00006092282201342733}, {-16/25, 69/100, 0.00006239935991289774}, {-16/25, 7/10, 0.00006388865624386813}, {-16/25, 71/100, 0.00006539064669108649}, {-16/25, 18/25, 0.00006690526864016728}, {-16/25, 73/100, 0.00006843246109873325}, {-16/25, 37/50, 0.00006997216462230488}, {-16/25, 3/4, 0.00007152432124459214}, {-16/25, 19/25, 0.0000730948315680571}, {-16/25, 77/100, 0.00007477230459862628}, {-16/25, 39/50, 0.00007646453129308063}, {-16/25, 79/100, 0.000078171448824652}, {-16/25, 4/5, 0.00007989299576282384}, {-16/25, 81/100, 0.00008162911201789949}, {-16/25, 41/50, 0.00008337973878845372}, {-16/25, 83/100, 0.00008514481851149073}, {-16/25, 21/25, 0.0000869242948151359}, {-16/25, 17/20, 0.0000887181124737097}, {-16/25, 43/50, 0.00009052621736504815}, {-16/25, 87/100, 0.00009234855642992399}, {-16/25, 22/25, 0.00009418507763345096}, {-16/25, 89/100, 0.0000960357299283527}, {-16/25, 9/10, 0.00009790046321999365}, {-16/25, 91/100, 0.00009977922833305931}, {-16/25, 23/25, 0.0001017368529622867}, {-16/25, 93/100, 0.00010387524028303603}, {-16/25, 47/50, 0.00010603291956727785}, {-16/25, 19/20, 0.00010820983744989317}, {-16/25, 24/25, 0.00011040594136899119}, {-16/25, 97/100, 0.00011262117954239516}, {-16/25, 49/50, 0.0001148555009450688}, {-16/25, 99/100, 0.00011710885528739083}, {-16/25, 1, 0.00011938119299429413}}
{{-3/5, 0, Indeterminate}, {-3/5, 1/100, 2.513723575897066*^-7}, {-3/5, 1/50, 5.091168818242605*^-7}, {-3/5, 3/100, 7.954946126426372*^-7}, {-3/5, 1/25, 1.1585973994172584*^-6}, {-3/5, 1/20, 1.572003115307613*^-6}, {-3/5, 3/50, 2.002892174402449*^-6}, {-3/5, 7/100, 2.4880108992441848*^-6}, {-3/5, 2/25, 2.9881042370912113*^-6}, {-3/5, 9/100, 3.500406154255263*^-6}, {-3/5, 1/10, 4.056196141287241*^-6}, {-3/5, 11/100, 4.625299420208602*^-6}, {-3/5, 3/25, 5.20586837804333*^-6}, {-3/5, 13/100, 5.885903143458857*^-6}, {-3/5, 7/50, 6.603657851502747*^-6}, {-3/5, 3/20, 7.340919906723406*^-6}, {-3/5, 4/25, 8.140272631804842*^-6}, {-3/5, 17/100, 8.980962828527768*^-6}, {-3/5, 9/50, 9.843980414896898*^-6}, {-3/5, 19/100, 0.000010728206512159911}, {-3/5, 1/5, 0.000011640545463470213}, {-3/5, 21/100, 0.00001259986335341685}, {-3/5, 11/50, 0.000013580610810825635}, {-3/5, 23/100, 0.000014559923981127078}, {-3/5, 6/25, 0.0000155557891145807}, {-3/5, 1/4, 0.000016569174853630256}, {-3/5, 13/50, 0.000017599581790500628}, {-3/5, 27/100, 0.000018646558279177645}, {-3/5, 7/25, 0.000019786033827807265}, {-3/5, 29/100, 0.000020982643281875908}, {-3/5, 3/10, 0.00002220137710809937}, {-3/5, 31/100, 0.00002344177185738067}, {-3/5, 8/25, 0.000024703398076474955}, {-3/5, 33/100, 0.000025985856909233088}, {-3/5, 17/50, 0.000027288777107358677}, {-3/5, 7/20, 0.000028611812393694343}, {-3/5, 9/25, 0.0000299820106050355}, {-3/5, 37/100, 0.00003139287676652564}, {-3/5, 19/50, 0.000032825282327443215}, {-3/5, 39/100, 0.00003427892665396863}, {-3/5, 2/5, 0.000035753526171861135}, {-3/5, 41/100, 0.000037248812983882674}, {-3/5, 21/50, 0.00003876453362391063}, {-3/5, 43/100, 0.0000403004479320385}, {-3/5, 11/25, 0.00004185632803699894}, {-3/5, 9/20, 0.000043431957433997906}, {-3/5, 23/50, 0.00004502805979579179}, {-3/5, 47/100, 0.000046643938589341306}, {-3/5, 12/25, 0.00004827902832184398}, {-3/5, 49/100, 0.0000499331497805794}, {-3/5, 1/2, 0.00005160613163534651}, {-3/5, 51/100, 0.000053297809908513995}, {-3/5, 13/25, 0.00005500802748930872}, {-3/5, 53/100, 0.000056736633687996133}, {-3/5, 27/50, 0.000058483483826130285}, {-3/5, 11/20, 0.000060248438859455324}, {-3/5, 14/25, 0.00006203136503038858}, {-3/5, 57/100, 0.0000638432317501848}, {-3/5, 29/50, 0.00006567593115958939}, {-3/5, 59/100, 0.00006752665343694696}, {-3/5, 3/5, 0.00006939527973054566}, {-3/5, 61/100, 0.00007128169519741858}, {-3/5, 31/50, 0.00007318578878071734}, {-3/5, 63/100, 0.00007510745300276999}, {-3/5, 16/25, 0.00007704658377252978}, {-3/5, 13/20, 0.00007900308020621187}, {-3/5, 33/50, 0.00008097684446008227}, {-3/5, 67/100, 0.00008296778157439611}, {-3/5, 17/25, 0.00008497579932762552}, {-3/5, 69/100, 0.00008700080810016708}, {-3/5, 7/10, 0.0000891404369839185}, {-3/5, 71/100, 0.0000913339071848602}, {-3/5, 18/25, 0.00009354757537393688}, {-3/5, 73/100, 0.00009578134376807379}, {-3/5, 37/50, 0.00009803511703486607}, {-3/5, 3/4, 0.00010030880218581248}, {-3/5, 19/25, 0.00010260230847555894}, {-3/5, 77/100, 0.00010491554730678792}, {-3/5, 39/50, 0.0001072484321403422}, {-3/5, 79/100, 0.00010960087841026307}, {-3/5, 4/5, 0.0001119728034434081}, {-3/5, 81/100, 0.00011436412638336718}, {-3/5, 41/50, 0.00011677476811839164}, {-3/5, 83/100, 0.00011920465121309126}, {-3/5, 21/25, 0.00012175969731956981}, {-3/5, 17/20, 0.00012453220865025764}, {-3/5, 43/50, 0.00012733133755333877}, {-3/5, 87/100, 0.00013015699760902737}, {-3/5, 22/25, 0.0001330091039141884}, {-3/5, 89/100, 0.0001358875730328769}, {-3/5, 9/10, 0.00013879232294898884}, {-3/5, 91/100, 0.0001417232730209323}, {-3/5, 23/25, 0.00014468034393819713}, {-3/5, 93/100, 0.0001476634576797558}, {-3/5, 47/50, 0.00015067253747418123}, {-3/5, 19/20, 0.00015370750776139732}, {-3/5, 24/25, 0.00015676829415601324}, {-3/5, 97/100, 0.0001598548234121239}, {-3/5, 49/50, 0.00016296702338952111}, {-3/5, 99/100, 0.00016613175099906063}, {-3/5, 1, 0.00016932276796877529}}
{{-14/25, 0, Indeterminate}, {-14/25, 1/100, 3.41349769804085*^-7}, {-14/25, 1/50, 7.02333009357463*^-7}, {-14/25, 3/100, 1.118445514084679*^-6}, {-14/25, 1/25, 1.6376815317911108*^-6}, {-14/25, 1/20, 2.2088677406560003*^-6}, {-14/25, 3/50, 2.834517921869722*^-6}, {-14/25, 7/100, 3.5058420886207927*^-6}, {-14/25, 2/25, 4.1955748345785575*^-6}, {-14/25, 9/100, 4.935598862716087*^-6}, {-14/25, 1/10, 5.703383792282655*^-6}, {-14/25, 11/100, 6.487253939858857*^-6}, {-14/25, 3/25, 7.417568398388088*^-6}, {-14/25, 13/100, 8.390586703118842*^-6}, {-14/25, 7/50, 9.394653155754937*^-6}, {-14/25, 3/20, 0.000010506974548635056}, {-14/25, 4/25, 0.000011652063536178017}, {-14/25, 17/100, 0.000012827941416542492}, {-14/25, 9/50, 0.000014032905150245699}, {-14/25, 19/100, 0.00001531133984687164}, {-14/25, 1/5, 0.000016621454456154375}, {-14/25, 21/100, 0.000017932799390205232}, {-14/25, 11/50, 0.000019265601422992563}, {-14/25, 23/100, 0.0000206227891372127}, {-14/25, 6/25, 0.000022003559697118668}, {-14/25, 1/4, 0.000023419849605398733}, {-14/25, 13/50, 0.00002499895609895589}, {-14/25, 27/100, 0.000026609484114598167}, {-14/25, 7/25, 0.000028250644010054434}, {-14/25, 29/100, 0.00002992171106235715}, {-14/25, 3/10, 0.00003162201831521795}, {-14/25, 31/100, 0.00003335095037179513}, {-14/25, 8/25, 0.000035107937988912156}, {-14/25, 33/100, 0.00003693656944526331}, {-14/25, 17/50, 0.00003881382217724393}, {-14/25, 7/20, 0.000040721004353500374}, {-14/25, 9/25, 0.00004265763323135182}, {-14/25, 37/100, 0.00004462325634626396}, {-14/25, 19/50, 0.00004661744884466029}, {-14/25, 39/100, 0.00004863981110209177}, {-14/25, 2/5, 0.00005068996659136034}, {-14/25, 41/100, 0.00005276755997015123}, {-14/25, 21/50, 0.00005487347073317723}, {-14/25, 43/100, 0.000057006768243346444}, {-14/25, 11/25, 0.000059166621189178217}, {-14/25, 9/20, 0.000061352742497747}, {-14/25, 23/50, 0.00006356485924224663}, {-14/25, 47/100, 0.00006580271160081674}, {-14/25, 12/25, 0.00006806605190984946}, {-14/25, 49/100, 0.00007035464380178239}, {-14/25, 1/2, 0.00007266826141854172}, {-14/25, 51/100, 0.0000750066886929006}, {-14/25, 13/25, 0.00007738345031123313}, {-14/25, 53/100, 0.00007978978915585124}, {-14/25, 27/50, 0.00008222094516770163}, {-14/25, 11/20, 0.0000846767298150087}, {-14/25, 14/25, 0.00008715696176199291}, {-14/25, 57/100, 0.00008966146642876534}, {-14/25, 29/50, 0.00009219007558505632}, {-14/25, 59/100, 0.00009474262697472196}, {-14/25, 3/5, 0.00009731896396828518}, {-14/25, 61/100, 0.00009991893524104714}, {-14/25, 31/50, 0.00010254239447454135}, {-14/25, 63/100, 0.00010518920007936105}, {-14/25, 16/25, 0.00010800518762331023}, {-14/25, 13/20, 0.00011087743793416333}, {-14/25, 33/50, 0.00011377753417098202}, {-14/25, 67/100, 0.00011670532131050793}, {-14/25, 17/25, 0.00011966064874081477}, {-14/25, 69/100, 0.0001226433700493342}, {-14/25, 7/10, 0.00012565334282391705}, {-14/25, 71/100, 0.00012869042846603011}, {-14/25, 18/25, 0.00013175449201516284}, {-14/25, 73/100, 0.0001348454019836723}, {-14/25, 37/50, 0.0001379630302013313}, {-14/25, 3/4, 0.00014110725166888453}, {-14/25, 19/25, 0.00014427794442001916}, {-14/25, 77/100, 0.0001477581221782194}, {-14/25, 39/50, 0.00015138708588048093}, {-14/25, 79/100, 0.00015505291649924692}, {-14/25, 4/5, 0.00015875547427035596}, {-14/25, 81/100, 0.00016249462225131366}, {-14/25, 41/50, 0.00016627022621953125}, {-14/25, 83/100, 0.00017008215457533122}, {-14/25, 21/25, 0.00017393027824943257}, {-14/25, 17/20, 0.00017781447061471594}, {-14/25, 43/50, 0.00018173460740196802}, {-14/25, 87/100, 0.00018569056661944856}, {-14/25, 22/25, 0.00018968222847606832}, {-14/25, 89/100, 0.0001937094753079508}, {-14/25, 9/10, 0.0001977940928074622}, {-14/25, 91/100, 0.00020192829302420165}, {-14/25, 23/25, 0.00020609863054740746}, {-14/25, 93/100, 0.00021030499467966806}, {-14/25, 47/50, 0.0002145472765218416}, {-14/25, 19/20, 0.0002188253689174378}, {-14/25, 24/25, 0.00022313916639927892}, {-14/25, 97/100, 0.00022748856513836232}, {-14/25, 49/50, 0.00023214744593621033}, {-14/25, 99/100, 0.00023721398186029227}, {-14/25, 1, 0.00024233230823621059}}
{{-13/25, 0, Indeterminate}, {-13/25, 1/100, 4.7384472241294205*^-7}, {-13/25, 1/50, 9.84412476794316*^-7}, {-13/25, 3/100, 1.5964869759186345*^-6}, {-13/25, 1/25, 2.3496035901314405*^-6}, {-13/25, 1/20, 3.15760056414426*^-6}, {-13/25, 3/50, 4.071195956825854*^-6}, {-13/25, 7/100, 5.014375869002559*^-6}, {-13/25, 2/25, 6.011425486817504*^-6}, {-13/25, 9/100, 7.064263994676986*^-6}, {-13/25, 1/10, 8.14043963888103*^-6}, {-13/25, 11/100, 9.415205577809647*^-6}, {-13/25, 3/25, 0.000010755341009976195}, {-13/25, 13/100, 0.000012165810634347601}, {-13/25, 7/50, 0.000013704095528092306}, {-13/25, 3/20, 0.000015288831666066076}, {-13/25, 4/25, 0.000016916893496965497}, {-13/25, 17/100, 0.00001862128614223674}, {-13/25, 9/50, 0.000020397022712643494}, {-13/25, 19/100, 0.00002218704086962177}, {-13/25, 1/5, 0.000023998686143395366}, {-13/25, 21/100, 0.000025845131314025206}, {-13/25, 11/50, 0.000027725035518004295}, {-13/25, 23/100, 0.000029693902690534604}, {-13/25, 6/25, 0.00003185074059507063}, {-13/25, 1/4, 0.00003405217539728946}, {-13/25, 13/50, 0.00003629692571845476}, {-13/25, 27/100, 0.00003858382523335883}, {-13/25, 7/25, 0.00004091180898038534}, {-13/25, 29/100, 0.000043279901619464896}, {-13/25, 3/10, 0.000045733728523592815}, {-13/25, 31/100, 0.000048268760191465054}, {-13/25, 8/25, 0.00005084633578324445}, {-13/25, 33/100, 0.000053465652577657626}, {-13/25, 17/50, 0.00005612596378610627}, {-13/25, 7/20, 0.00005882657317225882}, {-13/25, 9/25, 0.00006156683029739304}, {-13/25, 37/100, 0.00006434612630726744}, {-13/25, 19/50, 0.00006716466493567066}, {-13/25, 39/100, 0.0000700228020050684}, {-13/25, 2/5, 0.00007291847206850657}, {-13/25, 41/100, 0.0000758511974630079}, {-13/25, 21/50, 0.00007882052707405661}, {-13/25, 43/100, 0.00008182603418440124}, {-13/25, 11/25, 0.00008486731453631938}, {-13/25, 9/20, 0.00008794398458266886}, {-13/25, 23/50, 0.00009105567990532002}, {-13/25, 47/100, 0.00009420840068435201}, {-13/25, 12/25, 0.00009741436991513666}, {-13/25, 49/100, 0.00010065525069420576}, {-13/25, 1/2, 0.00010393073224648711}, {-13/25, 51/100, 0.00010724051733365001}, {-13/25, 13/25, 0.00011058432133675325}, {-13/25, 53/100, 0.00011396187141631252}, {-13/25, 27/50, 0.00011737290574211288}, {-13/25, 11/20, 0.00012081717278598823}, {-13/25, 14/25, 0.00012429443067151768}, {-13/25, 57/100, 0.00012780444657528928}, {-13/25, 29/50, 0.00013143918320055554}, {-13/25, 59/100, 0.00013525322033194854}, {-13/25, 3/5, 0.00013910645713727728}, {-13/25, 61/100, 0.00014299863892167802}, {-13/25, 31/50, 0.00014692951928486922}, {-13/25, 63/100, 0.00015089885967896707}, {-13/25, 16/25, 0.00015490642899617928}, {-13/25, 13/20, 0.00015895200318403918}, {-13/25, 33/50, 0.00016303536488595038}, {-13/25, 67/100, 0.00016715630310512375}, {-13/25, 17/25, 0.00017131461289007907}, {-13/25, 69/100, 0.00017551009504008388}, {-13/25, 7/10, 0.0001799689741495624}, {-13/25, 71/100, 0.00018478020147061016}, {-13/25, 18/25, 0.00018964354502360115}, {-13/25, 73/100, 0.00019455877167387826}, {-13/25, 37/50, 0.00019952565371864693}, {-13/25, 3/4, 0.0002045439686695907}, {-13/25, 19/25, 0.00020961349904665403}, {-13/25, 77/100, 0.0002147340321822285}, {-13/25, 39/50, 0.0002199053600352559}, {-13/25, 79/100, 0.00022512727901451225}, {-13/25, 4/5, 0.00023039958981067272}, {-13/25, 81/100, 0.00023572209723654955}, {-13/25, 41/50, 0.00024111749305293827}, {-13/25, 83/100, 0.0002465881369680512}, {-13/25, 21/25, 0.00025210970152232475}, {-13/25, 17/20, 0.00025768200459351157}, {-13/25, 43/50, 0.0002633048674923794}, {-13/25, 87/100, 0.00026897811484436857}, {-13/25, 22/25, 0.000274701574476555}, {-13/25, 89/100, 0.00028048923920232746}, {-13/25, 9/10, 0.0002871682470751212}, {-13/25, 91/100, 0.00029392071843676573}, {-13/25, 23/25, 0.00030074650726806426}, {-13/25, 93/100, 0.0003076454691762758}, {-13/25, 47/50, 0.0003146174613576617}, {-13/25, 19/20, 0.0003216623425610031}, {-13/25, 24/25, 0.00032877997305215986}, {-13/25, 97/100, 0.0003359702145796286}, {-13/25, 49/50, 0.0003432329303410166}, {-13/25, 99/100, 0.0003505679849504932}, {-13/25, 1, 0.00035910672704352194}}
{{-12/25, 0, Indeterminate}, {-12/25, 1/100, 6.933349010002577*^-7}, {-12/25, 1/50, 1.441123930660252*^-6}, {-12/25, 3/100, 2.3834013501554796*^-6}, {-12/25, 1/25, 3.5173906511829833*^-6}, {-12/25, 1/20, 4.755862604055458*^-6}, {-12/25, 3/50, 6.100728319722908*^-6}, {-12/25, 7/100, 7.4980107669673475*^-6}, {-12/25, 2/25, 9.005827661063765*^-6}, {-12/25, 9/100, 0.000010549888143508189}, {-12/25, 1/10, 0.00001234963925302229}, {-12/25, 11/100, 0.000014276931979225981}, {-12/25, 3/25, 0.00001632867944087868}, {-12/25, 13/100, 0.000018550010083885225}, {-12/25, 7/50, 0.00002084057550757445}, {-12/25, 3/20, 0.000023195683441539192}, {-12/25, 4/25, 0.000025704164330246876}, {-12/25, 17/100, 0.000028262049064899202}, {-12/25, 9/50, 0.000030832136587192544}, {-12/25, 19/100, 0.000033454722306377045}, {-12/25, 1/5, 0.00003612740273595775}, {-12/25, 21/100, 0.00003892929655137522}, {-12/25, 11/50, 0.00004200370028227168}, {-12/25, 23/100, 0.00004514470166157904}, {-12/25, 6/25, 0.00004835009219213077}, {-12/25, 1/4, 0.000051617880819555616}, {-12/25, 13/50, 0.00005494626588602477}, {-12/25, 27/100, 0.00005835004616180159}, {-12/25, 7/25, 0.00006192005521839088}, {-12/25, 29/100, 0.0000655537885826613}, {-12/25, 3/10, 0.0000692498190458777}, {-12/25, 31/100, 0.00007300683051733348}, {-12/25, 8/25, 0.00007682360628820357}, {-12/25, 33/100, 0.00008069901878698836}, {-12/25, 17/50, 0.00008463202060764951}, {-12/25, 7/20, 0.00008862382121979012}, {-12/25, 9/25, 0.00009267268102122761}, {-12/25, 37/100, 0.00009677655648854372}, {-12/25, 19/50, 0.00010093464805143853}, {-12/25, 39/100, 0.00010514620520695908}, {-12/25, 2/5, 0.00010941052220754446}, {-12/25, 41/100, 0.00011372693421071641}, {-12/25, 21/50, 0.00011809481383295503}, {-12/25, 43/100, 0.00012252656284185288}, {-12/25, 11/25, 0.00012703167969444135}, {-12/25, 9/20, 0.00013158790918560922}, {-12/25, 23/50, 0.00013619472827564497}, {-12/25, 47/100, 0.00014085163946554282}, {-12/25, 12/25, 0.0001455581689023624}, {-12/25, 49/100, 0.00015031386465831392}, {-12/25, 1/2, 0.0001551182951648775}, {-12/25, 51/100, 0.0001599710477857177}, {-12/25, 13/25, 0.00016487172751395086}, {-12/25, 53/100, 0.0001699732604463754}, {-12/25, 27/50, 0.0001753081372852817}, {-12/25, 11/20, 0.00018070056833256753}, {-12/25, 14/25, 0.0001861501221726659}, {-12/25, 57/100, 0.0001916563832465923}, {-12/25, 29/50, 0.00019721895092297468}, {-12/25, 59/100, 0.00020283743863749057}, {-12/25, 3/5, 0.00020851147309480168}, {-12/25, 61/100, 0.00021424069352761862}, {-12/25, 31/50, 0.00022002475100811985}, {-12/25, 63/100, 0.00022586330780732808}, {-12/25, 16/25, 0.0002321668495202029}, {-12/25, 13/20, 0.00023888100890596682}, {-12/25, 33/50, 0.00024567213951971496}, {-12/25, 67/100, 0.00025253983825371696}, {-12/25, 17/25, 0.0002594837126966946}, {-12/25, 69/100, 0.0002665033806623879}, {-12/25, 7/10, 0.000273598469744431}, {-12/25, 71/100, 0.00028076861689586954}, {-12/25, 18/25, 0.00028801346803168323}, {-12/25, 73/100, 0.00029533267765284056}, {-12/25, 37/50, 0.0003027259084905067}, {-12/25, 3/4, 0.0003102365533350042}, {-12/25, 19/25, 0.00031784512620999935}, {-12/25, 77/100, 0.0003255286942015042}, {-12/25, 39/50, 0.0003332869454837743}, {-12/25, 79/100, 0.00034111957497405814}, {-12/25, 4/5, 0.0003490262840752757}, {-12/25, 81/100, 0.000357006780431488}, {-12/25, 41/50, 0.0003660735940540992}, {-12/25, 83/100, 0.00037543059771783806}, {-12/25, 21/25, 0.0003848964008757802}, {-12/25, 17/20, 0.00039447073922727543}, {-12/25, 43/50, 0.0004041533521218139}, {-12/25, 87/100, 0.00041394398246166227}, {-12/25, 22/25, 0.00042384237660766987}, {-12/25, 89/100, 0.0004338482842880582}, {-12/25, 9/10, 0.00044396145851024164}, {-12/25, 91/100, 0.0004550386693063076}, {-12/25, 23/25, 0.0004683171082659077}, {-12/25, 93/100, 0.00048180705101735386}, {-12/25, 47/50, 0.0004955089331402349}, {-12/25, 19/20, 0.000509423179471981}, {-12/25, 24/25, 0.0005235502043965485}, {-12/25, 97/100, 0.0005378904121227279}, {-12/25, 49/50, 0.0005524441969526539}, {-12/25, 99/100, 0.0005672119435408865}, {-12/25, 1, 0.0005821940271444995}}
{{-11/25, 0, Indeterminate}, {-11/25, 1/100, 1.0256471710696952*^-6}, {-11/25, 1/50, 2.1328388136967907*^-6}, {-11/25, 3/100, 3.6311535094302287*^-6}, {-11/25, 1/25, 5.31821347927955*^-6}, {-11/25, 1/20, 7.232769965830067*^-6}, {-11/25, 3/50, 9.232502208445747*^-6}, {-11/25, 7/100, 0.000011384844592274915}, {-11/25, 2/25, 0.00001362499099977948}, {-11/25, 9/100, 0.000016159878383065227}, {-11/25, 1/10, 0.00001896029484797204}, {-11/25, 11/100, 0.000021953084922005417}, {-11/25, 3/25, 0.000025194474129843686}, {-11/25, 13/100, 0.000028541051481129577}, {-11/25, 7/50, 0.000032027085230584306}, {-11/25, 3/20, 0.00003570181716209932}, {-11/25, 4/25, 0.000039406221607307187}, {-11/25, 17/100, 0.00004316878208824862}, {-11/25, 9/50, 0.00004700822767000619}, {-11/25, 19/100, 0.00005096325563052739}, {-11/25, 1/5, 0.000055388532680720035}, {-11/25, 21/100, 0.000059915299681472697}, {-11/25, 11/50, 0.00006453962945485545}, {-11/25, 23/100, 0.00006925802075905385}, {-11/25, 6/25, 0.00007406733847580811}, {-11/25, 1/4, 0.00007905341458712473}, {-11/25, 13/50, 0.0000842227896396834}, {-11/25, 27/100, 0.00008948716297478904}, {-11/25, 7/25, 0.00009484412483224602}, {-11/25, 29/100, 0.00010029146974047019}, {-11/25, 3/10, 0.00010582717329443056}, {-11/25, 31/100, 0.0001114493720992501}, {-11/25, 8/25, 0.00011715962127416506}, {-11/25, 33/100, 0.00012295491760096474}, {-11/25, 17/50, 0.0001288321722427087}, {-11/25, 7/20, 0.00013479000794984632}, {-11/25, 9/25, 0.0001408271412859428}, {-11/25, 37/100, 0.00014694237364696317}, {-11/25, 19/50, 0.0001531345833223029}, {-11/25, 39/100, 0.00015940880266670406}, {-11/25, 2/5, 0.00016580335889780133}, {-11/25, 41/100, 0.00017227398020752837}, {-11/25, 21/50, 0.0001788197572947077}, {-11/25, 43/100, 0.00018543983099777835}, {-11/25, 11/25, 0.00019213338820075988}, {-11/25, 9/20, 0.00019889965814918356}, {-11/25, 23/50, 0.00020573790912820523}, {-11/25, 47/100, 0.00021264744546137888}, {-11/25, 12/25, 0.0002196678127256801}, {-11/25, 49/100, 0.00022719942987467937}, {-11/25, 1/2, 0.0002348169374216196}, {-11/25, 51/100, 0.0002425195810282092}, {-11/25, 13/25, 0.0002503066378818078}, {-11/25, 53/100, 0.00025817741465393267}, {-11/25, 27/50, 0.0002661312456235339}, {-11/25, 11/20, 0.0002741674909493518}, {-11/25, 14/25, 0.00028228553507754923}, {-11/25, 57/100, 0.000290484785272155}, {-11/25, 29/50, 0.0002989042814216781}, {-11/25, 59/100, 0.000308348153143826}, {-11/25, 3/5, 0.0003179075483990687}, {-11/25, 61/100, 0.0003275817502761996}, {-11/25, 31/50, 0.0003373700636288381}, {-11/25, 63/100, 0.0003472718140140802}, {-11/25, 16/25, 0.0003572863466961259}, {-11/25, 13/20, 0.00036741302571019686}, {-11/25, 33/50, 0.00037765123298254255}, {-11/25, 67/100, 0.0003880003675025765}, {-11/25, 17/25, 0.0003984784481004734}, {-11/25, 69/100, 0.0004091437845028988}, {-11/25, 7/10, 0.0004199213104340177}, {-11/25, 71/100, 0.00043081047681509815}, {-11/25, 18/25, 0.0004418107482610245}, {-11/25, 73/100, 0.00045292160249950977}, {-11/25, 37/50, 0.0004641425298218548}, {-11/25, 3/4, 0.00047715694698725154}, {-11/25, 19/25, 0.000490357170864325}, {-11/25, 77/100, 0.0005037208657356297}, {-11/25, 39/50, 0.0005172475466811838}, {-11/25, 79/100, 0.0005309367368652222}, {-11/25, 4/5, 0.0005447879672917969}, {-11/25, 81/100, 0.0005588007765692027}, {-11/25, 41/50, 0.0005729747106830522}, {-11/25, 83/100, 0.0005884461777675622}, {-11/25, 21/25, 0.0006071320417422192}, {-11/25, 17/20, 0.0006261387763158432}, {-11/25, 43/50, 0.0006454670064958025}, {-11/25, 87/100, 0.0006651173391698105}, {-11/25, 22/25, 0.0006850903636648363}, {-11/25, 89/100, 0.000705386652283177}, {-11/25, 9/10, 0.00072600676081693}, {-11/25, 91/100, 0.0007469512290419299}, {-11/25, 23/25, 0.0007682205811921141}, {-11/25, 93/100, 0.00078981532641544}, {-11/25, 47/50, 0.0008117359592120443}, {-11/25, 19/20, 0.0008357779183975499}, {-11/25, 24/25, 0.0008611992878354959}, {-11/25, 97/100, 0.0008870669898679621}, {-11/25, 49/50, 0.0009133828326049814}, {-11/25, 99/100, 0.0009401485940858129}, {-11/25, 1, 0.0009673660228969654}}
{{-2/5, 0, Indeterminate}, {-2/5, 1/100, 1.5649930650910264*^-6}, {-2/5, 1/50, 3.335981529208989*^-6}, {-2/5, 3/100, 5.699461406445896*^-6}, {-2/5, 1/25, 8.360347684026551*^-6}, {-2/5, 1/20, 0.000011332288159901774}, {-2/5, 3/50, 0.000014458779574519174}, {-2/5, 7/100, 0.00001780957018175541}, {-2/5, 2/25, 0.00002144391458766703}, {-2/5, 9/100, 0.000025636386422904867}, {-2/5, 1/10, 0.000030103663751273782}, {-2/5, 11/100, 0.0000349789270652576}, {-2/5, 3/25, 0.000040020745169016586}, {-2/5, 13/100, 0.00004532051837648274}, {-2/5, 7/50, 0.00005086232601553813}, {-2/5, 3/20, 0.00005642157420256847}, {-2/5, 4/25, 0.00006210490516897584}, {-2/5, 17/100, 0.00006790471030314782}, {-2/5, 9/50, 0.00007431561400942225}, {-2/5, 19/100, 0.00008103633095786165}, {-2/5, 1/5, 0.0000879111584911827}, {-2/5, 21/100, 0.00009493359965888981}, {-2/5, 11/50, 0.00010209790806612874}, {-2/5, 23/100, 0.00010957452093093977}, {-2/5, 6/25, 0.00011729157028142862}, {-2/5, 1/4, 0.0001251555117313873}, {-2/5, 13/50, 0.00013316208782711853}, {-2/5, 27/100, 0.00014130743558432086}, {-2/5, 7/25, 0.00014958803806735009}, {-2/5, 29/100, 0.00015800377129706673}, {-2/5, 3/10, 0.000166553125657372}, {-2/5, 31/100, 0.00017522927784880231}, {-2/5, 8/25, 0.00018402972693994479}, {-2/5, 33/100, 0.00019295216220041969}, {-2/5, 17/50, 0.00020199444316446532}, {-2/5, 7/20, 0.00021115458221286079}, {-2/5, 9/25, 0.00022047170641436897}, {-2/5, 37/100, 0.00022994030780872153}, {-2/5, 19/50, 0.00023952483131184653}, {-2/5, 39/100, 0.00024922370662570513}, {-2/5, 2/5, 0.0002590354590971437}, {-2/5, 41/100, 0.00026895870125304714}, {-2/5, 21/50, 0.00027899212524884763}, {-2/5, 43/100, 0.000289134496115916}, {-2/5, 11/25, 0.0002995965228876492}, {-2/5, 9/20, 0.00031067419197486796}, {-2/5, 23/50, 0.00032188360365411126}, {-2/5, 47/100, 0.000333223427808995}, {-2/5, 12/25, 0.0003446923964491696}, {-2/5, 49/100, 0.0003562892993153233}, {-2/5, 1/2, 0.0003680129798688832}, {-2/5, 51/100, 0.0003798623316270775}, {-2/5, 13/25, 0.0003918362948086131}, {-2/5, 53/100, 0.0004042851480675266}, {-2/5, 27/50, 0.00041811498949972817}, {-2/5, 11/20, 0.00043212352244764317}, {-2/5, 14/25, 0.00044630944904798265}, {-2/5, 57/100, 0.00046067151587835827}, {-2/5, 29/50, 0.00047520851157965285}, {-2/5, 59/100, 0.0004899192646368178}, {-2/5, 3/5, 0.0005048026413060043}, {-2/5, 61/100, 0.0005198575436765635}, {-2/5, 31/50, 0.0005351055705169433}, {-2/5, 63/100, 0.0005506419911365429}, {-2/5, 16/25, 0.0005663515437019152}, {-2/5, 13/20, 0.0005822332379416547}, {-2/5, 33/50, 0.0005982861117184465}, {-2/5, 67/100, 0.0006145092297124757}, {-2/5, 17/25, 0.000632145441339331}, {-2/5, 69/100, 0.000651262367961198}, {-2/5, 7/10, 0.0006706337504007474}, {-2/5, 71/100, 0.0006902586634750968}, {-2/5, 18/25, 0.0007101362003565897}, {-2/5, 73/100, 0.0007302654719488435}, {-2/5, 37/50, 0.0007506456062881686}, {-2/5, 3/4, 0.0007712757479693836}, {-2/5, 19/25, 0.0007955156193892762}, {-2/5, 77/100, 0.000822878287321844}, {-2/5, 39/50, 0.000850744752497683}, {-2/5, 79/100, 0.0008791159024983959}, {-2/5, 4/5, 0.0009079925939459771}, {-2/5, 81/100, 0.0009373756536030454}, {-2/5, 41/50, 0.0009672658794221107}, {-2/5, 83/100, 0.0009976640415466117}, {-2/5, 21/25, 0.001028570883266461}, {-2/5, 17/20, 0.001059987121930704}, {-2/5, 43/50, 0.0010919134498195635}, {-2/5, 87/100, 0.0011282213773228106}, {-2/5, 22/25, 0.0011654097485525134}, {-2/5, 89/100, 0.0012033000238793666}, {-2/5, 9/10, 0.0012418950873348043}, {-2/5, 91/100, 0.0012811977685547042}, {-2/5, 23/25, 0.0013212108440512275}, {-2/5, 93/100, 0.0013619370384447948}, {-2/5, 47/50, 0.0014033790256579417}, {-2/5, 19/20, 0.0014455394300722367}, {-2/5, 24/25, 0.0014899730449931807}, {-2/5, 97/100, 0.0015442378199780208}, {-2/5, 49/50, 0.001599770810528672}, {-2/5, 99/100, 0.0016565843577781027}, {-2/5, 1, 0.0017146907122133923}}
{{-9/25, 0, Indeterminate}, {-9/25, 1/100, 2.5135265127130334*^-6}, {-9/25, 1/50, 5.493788539519989*^-6}, {-9/25, 3/100, 9.405538518774567*^-6}, {-9/25, 1/25, 0.000013855793819253788}, {-9/25, 1/20, 0.000018667666071092893}, {-9/25, 3/50, 0.000023878577753560435}, {-9/25, 7/100, 0.000029291949541599318}, {-9/25, 2/25, 0.00003588536750066287}, {-9/25, 9/100, 0.00004284927136022175}, {-9/25, 1/10, 0.000050559205800388004}, {-9/25, 11/100, 0.000058550402841729}, {-9/25, 3/25, 0.00006699626989149681}, {-9/25, 13/100, 0.00007575909909538681}, {-9/25, 7/50, 0.00008459781183264948}, {-9/25, 3/20, 0.0000936365883604319}, {-9/25, 4/25, 0.00010314742950493843}, {-9/25, 17/100, 0.00011363066647912228}, {-9/25, 9/50, 0.00012437377619359973}, {-9/25, 19/100, 0.00013536370996943808}, {-9/25, 1/5, 0.00014658909400690738}, {-9/25, 21/100, 0.00015830341398170327}, {-9/25, 11/50, 0.00017042148885029797}, {-9/25, 23/100, 0.00018278033563706773}, {-9/25, 6/25, 0.00019537189809809333}, {-9/25, 1/4, 0.00020818893921986276}, {-9/25, 13/50, 0.00022122493221206607}, {-9/25, 27/100, 0.0002344849526302181}, {-9/25, 7/25, 0.00024795405969617356}, {-9/25, 29/100, 0.0002616266201086864}, {-9/25, 3/10, 0.0002754981421527127}, {-9/25, 31/100, 0.00028956450541630236}, {-9/25, 8/25, 0.00030382191903276587}, {-9/25, 33/100, 0.00031834582167199747}, {-9/25, 17/50, 0.0003330990004220078}, {-9/25, 7/20, 0.0003480389467883062}, {-9/25, 9/25, 0.000363162757286389}, {-9/25, 37/100, 0.00037846772488066716}, {-9/25, 19/50, 0.00039395132005732}, {-9/25, 39/100, 0.00040961117410682416}, {-9/25, 2/5, 0.0004256056389941403}, {-9/25, 41/100, 0.0004427357565885985}, {-9/25, 21/50, 0.00046007970623191145}, {-9/25, 43/100, 0.00047763497005429254}, {-9/25, 11/25, 0.0004953991624765394}, {-9/25, 9/20, 0.0005133700199324971}, {-9/25, 23/50, 0.0005315453915725533}, {-9/25, 47/100, 0.0005499232308390632}, {-9/25, 12/25, 0.0005685015878182976}, {-9/25, 49/100, 0.000589436090308696}, {-9/25, 1/2, 0.0006109880635700152}, {-9/25, 51/100, 0.0006328301262123585}, {-9/25, 13/25, 0.0006549598573407381}, {-9/25, 53/100, 0.000677374928056583}, {-9/25, 27/50, 0.000700073096111864}, {-9/25, 11/20, 0.0007230522009485403}, {-9/25, 14/25, 0.0007463101590906547}, {-9/25, 57/100, 0.0007699765631969087}, {-9/25, 29/50, 0.0007940104148947117}, {-9/25, 59/100, 0.0008183251315759752}, {-9/25, 3/5, 0.0008429188584747343}, {-9/25, 61/100, 0.0008677898000117783}, {-9/25, 31/50, 0.0008946321228568078}, {-9/25, 63/100, 0.0009240230581268971}, {-9/25, 16/25, 0.0009538313686567694}, {-9/25, 13/20, 0.0009840552147695586}, {-9/25, 33/50, 0.0010146927992670989}, {-9/25, 67/100, 0.001045742365823201}, {-9/25, 17/25, 0.0010772021974492577}, {-9/25, 69/100, 0.0011108800184846447}, {-9/25, 7/10, 0.0011526947941040203}, {-9/25, 71/100, 0.0011953435863299518}, {-9/25, 18/25, 0.0012388276907904232}, {-9/25, 73/100, 0.0012831483466289842}, {-9/25, 37/50, 0.0013283067388560603}, {-9/25, 3/4, 0.001374304000574987}, {-9/25, 19/25, 0.0014211412150903792}, {-9/25, 77/100, 0.0014688194179066831}, {-9/25, 39/50, 0.0015173395986235888}, {-9/25, 79/100, 0.001569965993710645}, {-9/25, 4/5, 0.0016266241411897937}, {-9/25, 81/100, 0.001684443942314583}, {-9/25, 41/50, 0.0017434302816041066}, {-9/25, 83/100, 0.0018035879381560075}, {-9/25, 21/25, 0.0018649215884735057}, {-9/25, 17/20, 0.00192743580919136}, {-9/25, 43/50, 0.0019911350797051984}, {-9/25, 87/100, 0.0020560237847083757}, {-9/25, 22/25, 0.0021315371096063376}, {-9/25, 89/100, 0.0022156888502011985}, {-9/25, 9/10, 0.0023019603059150316}, {-9/25, 91/100, 0.0023903732674213753}, {-9/25, 23/25, 0.002480949341630721}, {-9/25, 93/100, 0.0025737099530139104}, {-9/25, 47/50, 0.0026686763449423395}, {-9/25, 19/20, 0.0027690340606262814}, {-9/25, 24/25, 0.00288389284937617}, {-9/25, 97/100, 0.003001986812726761}, {-9/25, 49/50, 0.003123362374360635}, {-9/25, 99/100, 0.0032480658715666314}, {-9/25, 1, 0.003376143551664206}}
{{-8/25, 0, Indeterminate}, {-8/25, 1/100, 4.258769656876472*^-6}, {-8/25, 1/50, 9.516974791386907*^-6}, {-8/25, 3/100, 0.00001632514074803095}, {-8/25, 1/25, 0.000024147498706555528}, {-8/25, 1/20, 0.00003248735628717081}, {-8/25, 3/50, 0.00004147204334815719}, {-8/25, 7/100, 0.000051750625046305333}, {-8/25, 2/25, 0.00006311780396348027}, {-8/25, 9/100, 0.00007590654385431572}, {-8/25, 1/10, 0.00008923183743429857}, {-8/25, 11/100, 0.00010334607162352335}, {-8/25, 3/25, 0.00011796845472740407}, {-8/25, 13/100, 0.00013276745284586348}, {-8/25, 7/50, 0.0001479081341934956}, {-8/25, 3/20, 0.00016452106046731214}, {-8/25, 4/25, 0.00018216082522387822}, {-8/25, 17/100, 0.00020024232774292785}, {-8/25, 9/50, 0.00021874110612256847}, {-8/25, 19/100, 0.00023792748095390414}, {-8/25, 1/5, 0.00025794514161281564}, {-8/25, 21/100, 0.0002783821645660289}, {-8/25, 11/50, 0.00029922215562149066}, {-8/25, 23/100, 0.00032045055889665596}, {-8/25, 6/25, 0.00034205878485760025}, {-8/25, 1/4, 0.00036404629805906905}, {-8/25, 13/50, 0.00038638836066145696}, {-8/25, 27/100, 0.00040907548298893943}, {-8/25, 7/25, 0.0004320990616409328}, {-8/25, 29/100, 0.00045545126918306316}, {-8/25, 3/10, 0.00047922505559188917}, {-8/25, 31/100, 0.0005034185017558062}, {-8/25, 8/25, 0.0005279305753472922}, {-8/25, 33/100, 0.0005527555028512082}, {-8/25, 17/50, 0.0005778879473515144}, {-8/25, 7/20, 0.0006033229625111253}, {-8/25, 9/25, 0.0006290559523935221}, {-8/25, 37/100, 0.000656282104089643}, {-8/25, 19/50, 0.0006845003672939946}, {-8/25, 39/100, 0.0007130814763149284}, {-8/25, 2/5, 0.0007420205929577194}, {-8/25, 41/100, 0.0007713131590039501}, {-8/25, 21/50, 0.0008009548726761428}, {-8/25, 43/100, 0.000830941667520265}, {-8/25, 11/25, 0.0008616822517218683}, {-8/25, 9/20, 0.0008964829258075818}, {-8/25, 23/50, 0.0009317866304981453}, {-8/25, 47/100, 0.0009675883312143872}, {-8/25, 12/25, 0.001003883211327892}, {-8/25, 49/100, 0.0010406666581317166}, {-8/25, 1/2, 0.001077934249922651}, {-8/25, 51/100, 0.001115681744092505}, {-8/25, 13/25, 0.0011541077874099215}, {-8/25, 53/100, 0.001193171845002254}, {-8/25, 27/50, 0.0012327178795496893}, {-8/25, 11/20, 0.0012727421751584243}, {-8/25, 14/25, 0.0013132411497931297}, {-8/25, 57/100, 0.00135968468835849}, {-8/25, 29/50, 0.0014077595992790038}, {-8/25, 59/100, 0.0014565552637689242}, {-8/25, 3/5, 0.0015060678878232015}, {-8/25, 61/100, 0.0015562937774158117}, {-8/25, 31/50, 0.0016072293343292567}, {-8/25, 63/100, 0.0016626606157757223}, {-8/25, 16/25, 0.0017306969011901237}, {-8/25, 13/20, 0.0018001921568558395}, {-8/25, 33/50, 0.0018711481931081122}, {-8/25, 67/100, 0.0019435667147921424}, {-8/25, 17/25, 0.002017449326440582}, {-8/25, 69/100, 0.002092797537134543}, {-8/25, 7/10, 0.002169612765070743}, {-8/25, 71/100, 0.0022478963418559746}, {-8/25, 18/25, 0.002332004924080314}, {-8/25, 73/100, 0.0024237490640200755}, {-8/25, 37/50, 0.0025175261813835557}, {-8/25, 3/4, 0.0026133448760215943}, {-8/25, 19/25, 0.002711213534269113}, {-8/25, 77/100, 0.0028111403355102725}, {-8/25, 39/50, 0.0029131332584752738}, {-8/25, 79/100, 0.0030172000872835184}, {-8/25, 4/5, 0.0031305365441178404}, {-8/25, 81/100, 0.0032658901112506346}, {-8/25, 41/50, 0.003404957255066562}, {-8/25, 83/100, 0.003547778785573785}, {-8/25, 21/25, 0.00369439511745163}, {-8/25, 17/20, 0.0038448462736863304}, {-8/25, 43/50, 0.003999171889227222}, {-8/25, 87/100, 0.004170928516825045}, {-8/25, 22/25, 0.004358858658541393}, {-8/25, 89/100, 0.004552512056546434}, {-8/25, 9/10, 0.004751976434900375}, {-8/25, 91/100, 0.004957339304828816}, {-8/25, 23/25, 0.005168687957399346}, {-8/25, 93/100, 0.005386109456530604}, {-8/25, 47/50, 0.005631190897841635}, {-8/25, 19/20, 0.005900365684648514}, {-8/25, 24/25, 0.006178768036651154}, {-8/25, 97/100, 0.00646658600237985}, {-8/25, 49/50, 0.00676400854216141}, {-8/25, 99/100, 0.007071225501596988}, {-8/25, 1, 0.007388427585453634}}
{{-7/25, 0, Indeterminate}, {-7/25, 1/100, 8.03419492086268*^-6}, {-7/25, 1/50, 0.00001835945927513045}, {-7/25, 3/100, 0.000031486699769611366}, {-7/25, 1/25, 0.00004640751719717745}, {-7/25, 1/20, 0.00006252716160888467}, {-7/25, 3/50, 0.00007998984696758974}, {-7/25, 7/100, 0.00010076117418249642}, {-7/25, 2/25, 0.0001236662077564671}, {-7/25, 9/100, 0.00014816670337566913}, {-7/25, 1/10, 0.0001741021080621168}, {-7/25, 11/100, 0.0002010964233100557}, {-7/25, 3/25, 0.00022845759442905567}, {-7/25, 13/100, 0.00025646804805350013}, {-7/25, 7/50, 0.00028811019825793416}, {-7/25, 3/20, 0.0003208788307911021}, {-7/25, 4/25, 0.0003544798233426378}, {-7/25, 17/100, 0.0003889259941168107}, {-7/25, 9/50, 0.00042538707330578586}, {-7/25, 19/100, 0.00046266445898983404}, {-7/25, 1/5, 0.0005007203524178077}, {-7/25, 21/100, 0.0005395216536033452}, {-7/25, 11/50, 0.0005790505776096259}, {-7/25, 23/100, 0.0006192955876145896}, {-7/25, 6/25, 0.0006602105125068598}, {-7/25, 1/4, 0.0007017747632178423}, {-7/25, 13/50, 0.0007439698608950381}, {-7/25, 27/100, 0.0007868158388737295}, {-7/25, 7/25, 0.0008305939034073269}, {-7/25, 29/100, 0.0008749766822718415}, {-7/25, 3/10, 0.0009199511607602302}, {-7/25, 31/100, 0.0009655054314905168}, {-7/25, 8/25, 0.001011628565982972}, {-7/25, 33/100, 0.0010583105040623893}, {-7/25, 17/50, 0.0011084202673592243}, {-7/25, 7/20, 0.0011597163422141725}, {-7/25, 9/25, 0.0012116951283798723}, {-7/25, 37/100, 0.0012643462014676}, {-7/25, 19/50, 0.0013176598048719843}, {-7/25, 39/100, 0.0013716267887823427}, {-7/25, 2/5, 0.001426238555963939}, {-7/25, 41/100, 0.0014887407782208544}, {-7/25, 21/50, 0.001552463461791273}, {-7/25, 43/100, 0.001617135208699116}, {-7/25, 11/25, 0.001682745263091329}, {-7/25, 9/20, 0.0017492833788268626}, {-7/25, 23/50, 0.0018167397841215651}, {-7/25, 47/100, 0.0018851645015342117}, {-7/25, 12/25, 0.00195509012205769}, {-7/25, 49/100, 0.0020259343746765537}, {-7/25, 1/2, 0.0020976888730094524}, {-7/25, 51/100, 0.002170345573778032}, {-7/25, 13/25, 0.002253143162647076}, {-7/25, 53/100, 0.0023396556169206365}, {-7/25, 27/50, 0.0024275485324687907}, {-7/25, 11/20, 0.00251681319006626}, {-7/25, 14/25, 0.002607441132196244}, {-7/25, 57/100, 0.0026994241510103754}, {-7/25, 29/50, 0.002814314335160877}, {-7/25, 59/100, 0.0029382849204445927}, {-7/25, 3/5, 0.0030650825771046932}, {-7/25, 61/100, 0.003194709574907475}, {-7/25, 31/50, 0.0033271679758317737}, {-7/25, 63/100, 0.003462459646205384}, {-7/25, 16/25, 0.003600586267993881}, {-7/25, 13/20, 0.0037415493493110573}, {-7/25, 33/50, 0.003898795383911003}, {-7/25, 67/100, 0.004064857342353099}, {-7/25, 17/25, 0.004234865640975703}, {-7/25, 69/100, 0.004408836672518244}, {-7/25, 7/10, 0.004586786358811247}, {-7/25, 71/100, 0.004768730167338824}, {-7/25, 18/25, 0.0049546831270375164}, {-7/25, 73/100, 0.005158342235719989}, {-7/25, 37/50, 0.005401504913108954}, {-7/25, 3/4, 0.0056518974380325455}, {-7/25, 19/25, 0.00590960405929324}, {-7/25, 77/100, 0.006174708086441555}, {-7/25, 39/50, 0.006447291900608643}, {-7/25, 79/100, 0.00673437240224299}, {-7/25, 4/5, 0.007067476099024844}, {-7/25, 81/100, 0.0074116676055329105}, {-7/25, 41/50, 0.007767130663653772}, {-7/25, 83/100, 0.008134048458085304}, {-7/25, 21/25, 0.008512603599412801}, {-7/25, 17/20, 0.008902978108088483}, {-7/25, 43/50, 0.009359269663937563}, {-7/25, 87/100, 0.009846287057402108}, {-7/25, 22/25, 0.010351411682558914}, {-7/25, 89/100, 0.01087504071289995}, {-7/25, 9/10, 0.011417573274974606}, {-7/25, 91/100, 0.011979410382414884}, {-7/25, 23/25, 0.012590553137058933}, {-7/25, 93/100, 0.013326068150430893}, {-7/25, 47/50, 0.014094401364111983}, {-7/25, 19/20, 0.014896558016169277}, {-7/25, 24/25, 0.015733559135990758}, {-7/25, 97/100, 0.016606441487519705}, {-7/25, 49/50, 0.017516257509755336}, {-7/25, 99/100, 0.018560987125478285}, {-7/25, 1, 0.019760006810026622}}
{{-6/25, 0, Indeterminate}, {-6/25, 1/100, 0.00001652905474022437}, {-6/25, 1/50, 0.000038704905160132876}, {-6/25, 3/100, 0.00006645862440583144}, {-6/25, 1/25, 0.000097325866118918}, {-6/25, 1/20, 0.00013113767750213686}, {-6/25, 3/50, 0.00017048910890669658}, {-6/25, 7/100, 0.00021488987867195736}, {-6/25, 2/25, 0.00026393311794653475}, {-6/25, 9/100, 0.00031570680662584757}, {-6/25, 1/10, 0.00037016438794924925}, {-6/25, 11/100, 0.0004253578269228444}, {-6/25, 3/25, 0.0004823884235333921}, {-6/25, 13/100, 0.0005469358661718489}, {-6/25, 7/50, 0.0006133441760579027}, {-6/25, 3/20, 0.000681472231456759}, {-6/25, 4/25, 0.0007526357651838694}, {-6/25, 17/100, 0.000826714501953889}, {-6/25, 9/50, 0.0009024574252961583}, {-6/25, 19/100, 0.000979779985838712}, {-6/25, 1/5, 0.0010586251252225232}, {-6/25, 21/100, 0.0011389706927803678}, {-6/25, 11/50, 0.001220707667029982}, {-6/25, 23/100, 0.0013037862966062339}, {-6/25, 6/25, 0.001388162452200556}, {-6/25, 1/4, 0.0014741385920179137}, {-6/25, 13/50, 0.0015617556685709705}, {-6/25, 27/100, 0.0016506049971203812}, {-6/25, 7/25, 0.0017406566793715108}, {-6/25, 29/100, 0.0018318835976575893}, {-6/25, 3/10, 0.0019242610677133144}, {-6/25, 31/100, 0.0020229641742028617}, {-6/25, 8/25, 0.002124637060182738}, {-6/25, 33/100, 0.0022277191632427457}, {-6/25, 17/50, 0.0023321855054021226}, {-6/25, 7/20, 0.002438012889923721}, {-6/25, 9/25, 0.0025451797237423072}, {-6/25, 37/100, 0.0026609109173427827}, {-6/25, 19/50, 0.0027860955770059}, {-6/25, 39/100, 0.002913267592211516}, {-6/25, 2/5, 0.0030424002100936254}, {-6/25, 41/100, 0.003173468104742851}, {-6/25, 21/50, 0.0033064472682606916}, {-6/25, 43/100, 0.00344159763275152}, {-6/25, 11/25, 0.0035796564572822885}, {-6/25, 9/20, 0.0037196194292906945}, {-6/25, 23/50, 0.0038614663536977976}, {-6/25, 47/100, 0.004012060350317004}, {-6/25, 12/25, 0.004181187940424097}, {-6/25, 49/100, 0.004353217112732599}, {-6/25, 1/2, 0.004528125705745391}, {-6/25, 51/100, 0.004705892315856048}, {-6/25, 13/25, 0.0048864962588308376}, {-6/25, 53/100, 0.005114779265965339}, {-6/25, 27/50, 0.0053595411999277}, {-6/25, 11/20, 0.005610293191442277}, {-6/25, 14/25, 0.005867037034703683}, {-6/25, 57/100, 0.006129774077707927}, {-6/25, 29/50, 0.006398505254143422}, {-6/25, 59/100, 0.00667323111272131}, {-6/25, 3/5, 0.006971055989317521}, {-6/25, 61/100, 0.007295817222464283}, {-6/25, 31/50, 0.0076289415393632305}, {-6/25, 63/100, 0.00797046318992332}, {-6/25, 16/25, 0.008320415269207891}, {-6/25, 13/20, 0.008678829764295733}, {-6/25, 33/50, 0.009045737598687065}, {-6/25, 67/100, 0.009486143105264813}, {-6/25, 17/25, 0.009970270063718803}, {-6/25, 69/100, 0.010469875751891464}, {-6/25, 7/10, 0.010985149191008483}, {-6/25, 71/100, 0.01151627697493926}, {-6/25, 18/25, 0.0120717119986377}, {-6/25, 73/100, 0.012724339902926164}, {-6/25, 37/50, 0.01340059607126965}, {-6/25, 3/4, 0.014100901024059554}, {-6/25, 19/25, 0.014825673685743066}, {-6/25, 77/100, 0.015575331343445967}, {-6/25, 39/50, 0.016388807698283887}, {-6/25, 79/100, 0.017327297036823855}, {-6/25, 4/5, 0.01830405076314265}, {-6/25, 81/100, 0.019319983199198563}, {-6/25, 41/50, 0.02037601332347492}, {-6/25, 83/100, 0.02147306458919164}, {-6/25, 21/25, 0.022689068286447574}, {-6/25, 17/20, 0.02413740644386834}, {-6/25, 43/50, 0.025656161923085688}, {-6/25, 87/100, 0.027247674641350618}, {-6/25, 22/25, 0.028914323922799762}, {-6/25, 89/100, 0.030658528324321824}, {-6/25, 9/10, 0.032543742168622915}, {-6/25, 91/100, 0.0348551508298426}, {-6/25, 23/25, 0.037298492057800746}, {-6/25, 93/100, 0.03987945474069213}, {-6/25, 47/50, 0.042603890791367206}, {-6/25, 19/20, 0.045477817153638654}, {-6/25, 24/25, 0.04857707161338362}, {-6/25, 97/100, 0.051912159575638855}, {-6/25, 49/50, 0.05543309571530263}, {-6/25, 99/100, 0.05914782414754331}, {-6/25, 1, 0.06306452159238157}}
{{-1/5, 0, Indeterminate}, {-1/5, 1/100, 0.00003501684787800291}, {-1/5, 1/50, 0.00008395591775595503}, {-1/5, 3/100, 0.00014431697616867358}, {-1/5, 1/25, 0.00021129690712517357}, {-1/5, 1/20, 0.000285113825546421}, {-1/5, 3/50, 0.0003736700287904429}, {-1/5, 7/100, 0.000473759905435744}, {-1/5, 2/25, 0.0005797362592114032}, {-1/5, 9/100, 0.000693020922490417}, {-1/5, 1/10, 0.0008077032207506029}, {-1/5, 11/100, 0.0009270161201419093}, {-1/5, 3/25, 0.0010616169390081517}, {-1/5, 13/100, 0.0012002459478541395}, {-1/5, 7/50, 0.001342558521407513}, {-1/5, 3/20, 0.0014933565605100018}, {-1/5, 4/25, 0.0016484166961913986}, {-1/5, 17/100, 0.001806982557218009}, {-1/5, 9/50, 0.0019688577916439102}, {-1/5, 19/100, 0.0021340215386518586}, {-1/5, 1/5, 0.0023021971338145846}, {-1/5, 21/100, 0.002473252957351066}, {-1/5, 11/50, 0.00264707790333616}, {-1/5, 23/100, 0.002824528714987833}, {-1/5, 6/25, 0.003005207198409408}, {-1/5, 1/4, 0.0031884839867055694}, {-1/5, 13/50, 0.00337428717427328}, {-1/5, 27/100, 0.003562552197669213}, {-1/5, 7/25, 0.003759167973483626}, {-1/5, 29/100, 0.003966610124282891}, {-1/5, 3/10, 0.004177070781790842}, {-1/5, 31/100, 0.004390486807624185}, {-1/5, 8/25, 0.004606800106739425}, {-1/5, 33/100, 0.004825957075688025}, {-1/5, 17/50, 0.005069513185858019}, {-1/5, 7/20, 0.00532641584814841}, {-1/5, 9/25, 0.005587575915975869}, {-1/5, 37/100, 0.005852927278506584}, {-1/5, 19/50, 0.0061224077169082765}, {-1/5, 39/100, 0.0063959585816929995}, {-1/5, 2/5, 0.006676181772014167}, {-1/5, 41/100, 0.006960539267878517}, {-1/5, 21/50, 0.007248936764041912}, {-1/5, 43/100, 0.007560645811635008}, {-1/5, 11/25, 0.007905786969512732}, {-1/5, 9/20, 0.008257200219371059}, {-1/5, 23/50, 0.008614828754330865}, {-1/5, 47/100, 0.008978617945798562}, {-1/5, 12/25, 0.009393490142078794}, {-1/5, 49/100, 0.009887251333886769}, {-1/5, 1/2, 0.010394126402622038}, {-1/5, 51/100, 0.01091411160364722}, {-1/5, 13/25, 0.01144720220023265}, {-1/5, 53/100, 0.011993392553291864}, {-1/5, 27/50, 0.012552676202771652}, {-1/5, 11/20, 0.013178186470149835}, {-1/5, 14/25, 0.013843057244798455}, {-1/5, 57/100, 0.014526278508673702}, {-1/5, 29/50, 0.01522792163566341}, {-1/5, 59/100, 0.015948055145230296}, {-1/5, 3/5, 0.0166867448355362}, {-1/5, 61/100, 0.017544334505233496}, {-1/5, 31/50, 0.018523558405005972}, {-1/5, 63/100, 0.019536799533357418}, {-1/5, 16/25, 0.020584498243797104}, {-1/5, 13/20, 0.021667088364278896}, {-1/5, 33/50, 0.022859740228802786}, {-1/5, 67/100, 0.02420109841378569}, {-1/5, 17/25, 0.025594877730759177}, {-1/5, 69/100, 0.027042070183066685}, {-1/5, 7/10, 0.028543663057421658}, {-1/5, 71/100, 0.030135603477429013}, {-1/5, 18/25, 0.03202661834983019}, {-1/5, 73/100, 0.03400179067005515}, {-1/5, 37/50, 0.036063298456053536}, {-1/5, 3/4, 0.03821333097066068}, {-1/5, 19/25, 0.04045408820758222}, {-1/5, 77/100, 0.04313598436898511}, {-1/5, 39/50, 0.04613086824490093}, {-1/5, 79/100, 0.04928363089781501}, {-1/5, 4/5, 0.05259993157062706}, {-1/5, 81/100, 0.05608553083007989}, {-1/5, 41/50, 0.05979663192392677}, {-1/5, 83/100, 0.0644549441796915}, {-1/5, 21/25, 0.06940424310653763}, {-1/5, 17/20, 0.07465822053871495}, {-1/5, 43/50, 0.08023099438349023}, {-1/5, 87/100, 0.08613711421320626}, {-1/5, 22/25, 0.0926460788998229}, {-1/5, 89/100, 0.09957308826891613}, {-1/5, 9/10, 0.1069195698407977}, {-1/5, 91/100, 0.1147049508956563}, {-1/5, 23/25, 0.12294927181776272}, {-1/5, 93/100, 0.13188542843541282}, {-1/5, 47/50, 0.1417580910843718}, {-1/5, 19/20, 0.1521864263245731}, {-1/5, 24/25, 0.16322976425856656}, {-1/5, 97/100, 0.17491945935569395}, {-1/5, 49/50, 0.18728301562068303}, {-1/5, 99/100, 0.2003485790658017}, {-1/5, 1, 0.21414493359734235}}
{{-4/25, 0, Indeterminate}, {-4/25, 1/100, 0.00007209575230594121}, {-4/25, 1/50, 0.0001768641886207474}, {-4/25, 3/100, 0.0003043368116636051}, {-4/25, 1/25, 0.0004454669670500581}, {-4/25, 1/20, 0.0006101967101280873}, {-4/25, 3/50, 0.0008023462322296148}, {-4/25, 7/100, 0.0010135677672192904}, {-4/25, 2/25, 0.0012411447124441725}, {-4/25, 9/100, 0.0014728023758674583}, {-4/25, 1/10, 0.001713026562689063}, {-4/25, 11/100, 0.0019857901901498996}, {-4/25, 3/25, 0.0022671197405237657}, {-4/25, 13/100, 0.0025577474497202016}, {-4/25, 7/50, 0.0028656216983528764}, {-4/25, 3/20, 0.0031812365403993846}, {-4/25, 4/25, 0.0035040592022478998}, {-4/25, 17/100, 0.003833811125564179}, {-4/25, 9/50, 0.004170099787611308}, {-4/25, 19/100, 0.004512470528270824}, {-4/25, 1/5, 0.004860643512425803}, {-4/25, 21/100, 0.005216210648395472}, {-4/25, 11/50, 0.005578531603999867}, {-4/25, 23/100, 0.005946210798023132}, {-4/25, 6/25, 0.006319076738737675}, {-4/25, 1/4, 0.006696977249908876}, {-4/25, 13/50, 0.007104023891846293}, {-4/25, 27/100, 0.007521450842852295}, {-4/25, 7/25, 0.007945067046348585}, {-4/25, 29/100, 0.008374727049579256}, {-4/25, 3/10, 0.008810298059894455}, {-4/25, 31/100, 0.009290743196633009}, {-4/25, 8/25, 0.009802593352818962}, {-4/25, 33/100, 0.010323366754448782}, {-4/25, 17/50, 0.010852901867754266}, {-4/25, 7/20, 0.011391047702264475}, {-4/25, 9/25, 0.011939891676172893}, {-4/25, 37/100, 0.012500390255774976}, {-4/25, 19/50, 0.013069375837172829}, {-4/25, 39/100, 0.013661495293568193}, {-4/25, 2/5, 0.014343891933563595}, {-4/25, 41/100, 0.015039551875896682}, {-4/25, 21/50, 0.01574833161650538}, {-4/25, 43/100, 0.01647009383298415}, {-4/25, 11/25, 0.01733809249520041}, {-4/25, 9/20, 0.01832484938481591}, {-4/25, 23/50, 0.0193396029663814}, {-4/25, 47/100, 0.020382323839903342}, {-4/25, 12/25, 0.021452980675592023}, {-4/25, 49/100, 0.02255154044512876}, {-4/25, 1/2, 0.023750140053175335}, {-4/25, 51/100, 0.02506131222667724}, {-4/25, 13/25, 0.026411681808227304}, {-4/25, 53/100, 0.027801393171407694}, {-4/25, 27/50, 0.029230583688020305}, {-4/25, 11/20, 0.03069938410662056}, {-4/25, 14/25, 0.03253504644017794}, {-4/25, 57/100, 0.034501044320022184}, {-4/25, 29/50, 0.03654043706418583}, {-4/25, 59/100, 0.03865421544406201}, {-4/25, 3/5, 0.04091057211130516}, {-4/25, 61/100, 0.04354358746485909}, {-4/25, 31/50, 0.04628887592131305}, {-4/25, 63/100, 0.04914872374628017}, {-4/25, 16/25, 0.05212540390533139}, {-4/25, 13/20, 0.05541588469425342}, {-4/25, 33/50, 0.059200166731993166}, {-4/25, 67/100, 0.06316692034013226}, {-4/25, 17/25, 0.06732121493139236}, {-4/25, 69/100, 0.0716681455758738}, {-4/25, 7/10, 0.07660572860292054}, {-4/25, 71/100, 0.0824507475538693}, {-4/25, 18/25, 0.08863335545718792}, {-4/25, 73/100, 0.09516674982182055}, {-4/25, 37/50, 0.10206438279178909}, {-4/25, 3/4, 0.10976180898731713}, {-4/25, 19/25, 0.11909989810601344}, {-4/25, 77/100, 0.12907344674865062}, {-4/25, 39/50, 0.13971491991427507}, {-4/25, 79/100, 0.15105787298762408}, {-4/25, 4/5, 0.16345083072781005}, {-4/25, 81/100, 0.17689385367020863}, {-4/25, 41/50, 0.19123039957235627}, {-4/25, 83/100, 0.2065057696205478}, {-4/25, 21/25, 0.22276682357489763}, {-4/25, 17/20, 0.2406667986833156}, {-4/25, 43/50, 0.2603435774438379}, {-4/25, 87/100, 0.28124076617942256}, {-4/25, 22/25, 0.3034896382574907}, {-4/25, 89/100, 0.3271536568966818}, {-4/25, 9/10, 0.3522979140072903}, {-4/25, 91/100, 0.3789891183138949}, {-4/25, 23/25, 0.4072955820633759}, {-4/25, 93/100, 0.4379902524148359}, {-4/25, 47/50, 0.47064248837742345}, {-4/25, 19/20, 0.5052392207620368}, {-4/25, 24/25, 0.5418633150471079}, {-4/25, 97/100, 0.580088931482032}, {-4/25, 49/50, 0.6149443784284778}, {-4/25, 99/100, 0.6513915371427921}, {-4/25, 1, 0.6891930725643067}}
{{-3/25, 0, Indeterminate}, {-3/25, 1/100, 0.00011105449686526749}, {-3/25, 1/50, 0.0002763084181420475}, {-3/25, 3/100, 0.0004748226595820733}, {-3/25, 1/25, 0.0006945242939448337}, {-3/25, 1/20, 0.0009651485816414033}, {-3/25, 3/50, 0.0012752648869371922}, {-3/25, 7/100, 0.0016086318717698528}, {-3/25, 2/25, 0.0019570958169586416}, {-3/25, 9/100, 0.002313556719152439}, {-3/25, 1/10, 0.002720601127386141}, {-3/25, 11/100, 0.003143167714620901}, {-3/25, 3/25, 0.0035824611205470007}, {-3/25, 13/100, 0.004046202371648176}, {-3/25, 7/50, 0.00452189094230465}, {-3/25, 3/20, 0.00500860494325635}, {-3/25, 4/25, 0.005506047297320449}, {-3/25, 17/100, 0.006013153696272951}, {-3/25, 9/50, 0.006529383615346371}, {-3/25, 19/100, 0.007056074435063337}, {-3/25, 1/5, 0.007594059413419978}, {-3/25, 21/100, 0.008140290202712076}, {-3/25, 11/50, 0.00869445656300069}, {-3/25, 23/100, 0.00925905089549581}, {-3/25, 6/25, 0.009871244832057086}, {-3/25, 1/4, 0.01049315382742087}, {-3/25, 13/50, 0.011124498680570154}, {-3/25, 27/100, 0.011765027749946816}, {-3/25, 7/25, 0.012442272293668347}, {-3/25, 29/100, 0.013195918174038894}, {-3/25, 3/10, 0.013963523506573008}, {-3/25, 31/100, 0.01474478993314069}, {-3/25, 8/25, 0.015539440798383404}, {-3/25, 33/100, 0.016351601332173442}, {-3/25, 17/50, 0.017180614969608266}, {-3/25, 7/20, 0.018022731781864844}, {-3/25, 9/25, 0.01895899583435342}, {-3/25, 37/100, 0.0199744561191916}, {-3/25, 19/50, 0.021010574525006313}, {-3/25, 39/100, 0.02206709109110732}, {-3/25, 2/5, 0.023280302414619924}, {-3/25, 41/100, 0.0247298513672115}, {-3/25, 21/50, 0.026223800893273717}, {-3/25, 43/100, 0.027762064955831757}, {-3/25, 11/25, 0.02934455485413377}, {-3/25, 9/20, 0.030971179681480724}, {-3/25, 23/50, 0.03283017339782301}, {-3/25, 47/100, 0.03478504715769804}, {-3/25, 12/25, 0.036802232102788095}, {-3/25, 49/100, 0.03888193178164025}, {-3/25, 1/2, 0.0410243374776414}, {-3/25, 51/100, 0.04362747123186514}, {-3/25, 13/25, 0.046510842372912656}, {-3/25, 53/100, 0.04951110221877893}, {-3/25, 27/50, 0.05262991529564506}, {-3/25, 11/20, 0.05610590641587233}, {-3/25, 14/25, 0.06002668688862129}, {-3/25, 57/100, 0.06412790443619948}, {-3/25, 29/50, 0.06841345776570314}, {-3/25, 59/100, 0.07292961456530468}, {-3/25, 3/5, 0.07840878174566421}, {-3/25, 61/100, 0.0841773742406172}, {-3/25, 31/50, 0.0902441278713848}, {-3/25, 63/100, 0.0966178226392891}, {-3/25, 16/25, 0.1040791633880657}, {-3/25, 13/20, 0.11274787388735973}, {-3/25, 33/50, 0.1219612573582932}, {-3/25, 67/100, 0.13174235179768018}, {-3/25, 17/25, 0.14211466867362313}, {-3/25, 69/100, 0.1551034367790371}, {-3/25, 7/10, 0.16941716511593474}, {-3/25, 71/100, 0.1847846288622428}, {-3/25, 18/25, 0.20126384017985174}, {-3/25, 73/100, 0.2193664687909152}, {-3/25, 37/50, 0.23913039239747283}, {-3/25, 3/4, 0.2603299221718259}, {-3/25, 19/25, 0.28304435391239813}, {-3/25, 77/100, 0.3073559403744761}, {-3/25, 39/50, 0.33505251411550985}, {-3/25, 79/100, 0.3647771694438433}, {-3/25, 4/5, 0.396583986388373}, {-3/25, 81/100, 0.4306168372270896}, {-3/25, 41/50, 0.46698806088875094}, {-3/25, 83/100, 0.5058130346085484}, {-3/25, 21/25, 0.547210144640376}, {-3/25, 17/20, 0.5924681263290547}, {-3/25, 43/50, 0.6407381522339737}, {-3/25, 87/100, 0.6921403972190721}, {-3/25, 22/25, 0.7468195735797352}, {-3/25, 89/100, 0.7996034594824937}, {-3/25, 9/10, 0.8517717260089769}, {-3/25, 91/100, 0.9063307628354808}, {-3/25, 23/25, 0.9627321458115464}, {-3/25, 93/100, 1.0213537005737734}, {-3/25, 47/50, 1.0670618574818163}, {-3/25, 19/20, 1.1141470177295818}, {-3/25, 24/25, 1.1501464167322846}, {-3/25, 97/100, 1.1733412166236774}, {-3/25, 49/50, 1.1967317580984485}, {-3/25, 99/100, 1.2159733169546565}, {-3/25, 1, 1.218940697623402}}
{{-2/25, 0, Indeterminate}, {-2/25, 1/100, 0.00011886742682766}, {-2/25, 1/50, 0.00029826270278447215}, {-2/25, 3/100, 0.0005108068456945513}, {-2/25, 1/25, 0.0007561023471235401}, {-2/25, 1/20, 0.0010546801803181158}, {-2/25, 3/50, 0.0013872771464723003}, {-2/25, 7/100, 0.0017461872037706628}, {-2/25, 2/25, 0.002111923025397203}, {-2/25, 9/100, 0.0025212980047020273}, {-2/25, 1/10, 0.0029561742058126102}, {-2/25, 11/100, 0.0034096181215077684}, {-2/25, 3/25, 0.00388843057924903}, {-2/25, 13/100, 0.0043799859953340455}, {-2/25, 7/50, 0.004883322787099427}, {-2/25, 3/20, 0.005397734555897951}, {-2/25, 4/25, 0.005922171656971029}, {-2/25, 17/100, 0.006456146163626344}, {-2/25, 9/50, 0.0070037317997505835}, {-2/25, 19/100, 0.0075601123902264596}, {-2/25, 1/5, 0.008124891491748864}, {-2/25, 21/100, 0.0087013393612056}, {-2/25, 11/50, 0.009326271919674405}, {-2/25, 23/100, 0.009961461169940873}, {-2/25, 6/25, 0.010606566427208341}, {-2/25, 1/4, 0.011261284021115706}, {-2/25, 13/50, 0.011996049835794925}, {-2/25, 27/100, 0.012770070858004712}, {-2/25, 7/25, 0.013558836728216079}, {-2/25, 29/100, 0.014361991391940452}, {-2/25, 3/10, 0.015182498620515256}, {-2/25, 31/100, 0.016021984061675154}, {-2/25, 8/25, 0.01687543086466715}, {-2/25, 33/100, 0.01784304541671249}, {-2/25, 17/50, 0.018876461568298575}, {-2/25, 7/20, 0.019932052443548832}, {-2/25, 9/25, 0.021009491720315587}, {-2/25, 37/100, 0.02241973932342715}, {-2/25, 19/50, 0.02391523507828065}, {-2/25, 39/100, 0.02545906881565701}, {-2/25, 2/5, 0.02705109382371391}, {-2/25, 41/100, 0.028691161655331796}, {-2/25, 21/50, 0.03056511869325401}, {-2/25, 43/100, 0.032547026459805825}, {-2/25, 11/25, 0.03459695018164667}, {-2/25, 9/20, 0.0367150815357223}, {-2/25, 23/50, 0.03897125985746236}, {-2/25, 47/100, 0.04182352756850397}, {-2/25, 12/25, 0.04480296870655846}, {-2/25, 49/100, 0.047911522570158335}, {-2/25, 1/2, 0.051284413020744234}, {-2/25, 51/100, 0.055217419998146174}, {-2/25, 13/25, 0.059347908891617174}, {-2/25, 53/100, 0.06368046259276164}, {-2/25, 27/50, 0.06840949704440007}, {-2/25, 11/20, 0.0740072492251309}, {-2/25, 14/25, 0.079925480348337}, {-2/25, 57/100, 0.08617456726105541}, {-2/25, 29/50, 0.09291233085107689}, {-2/25, 59/100, 0.10145484929676253}, {-2/25, 3/5, 0.11058785896333169}, {-2/25, 61/100, 0.12033870232033014}, {-2/25, 31/50, 0.13073532928971332}, {-2/25, 63/100, 0.1438302837689337}, {-2/25, 16/25, 0.15836407526770915}, {-2/25, 13/20, 0.1740661469135428}, {-2/25, 33/50, 0.19100647139844207}, {-2/25, 67/100, 0.210033162195641}, {-2/25, 17/25, 0.2306259615329759}, {-2/25, 69/100, 0.25284225873055177}, {-2/25, 7/10, 0.2767790290150044}, {-2/25, 71/100, 0.3038379214058281}, {-2/25, 18/25, 0.33348431252754757}, {-2/25, 73/100, 0.36539576958345393}, {-2/25, 37/50, 0.3997517493480472}, {-2/25, 3/4, 0.43668669296527013}, {-2/25, 19/25, 0.4763389551055688}, {-2/25, 77/100, 0.5192801476676975}, {-2/25, 39/50, 0.5660735438691565}, {-2/25, 79/100, 0.616220514628778}, {-2/25, 4/5, 0.669891793763062}, {-2/25, 81/100, 0.723892441607787}, {-2/25, 41/50, 0.7757431166693466}, {-2/25, 83/100, 0.8302206207129819}, {-2/25, 21/25, 0.8867641158152613}, {-2/25, 17/20, 0.9429657329402324}, {-2/25, 43/50, 0.9889260039599623}, {-2/25, 87/100, 1.0363866933196535}, {-2/25, 22/25, 1.0621296762769592}, {-2/25, 89/100, 1.0852305754483182}, {-2/25, 9/10, 1.1085378220556037}, {-2/25, 91/100, 1.113266135486671}, {-2/25, 23/25, 1.116028750422155}, {-2/25, 93/100, 1.11885726939019}, {-2/25, 47/50, 1.118088070741559}, {-2/25, 19/20, 1.1016170690671498}, {-2/25, 24/25, 1.085752959956538}, {-2/25, 97/100, 1.070466436687554}, {-2/25, 49/50, 1.052645476194445}, {-2/25, 99/100, 1.033843432939514}, {-2/25, 1, 1.0157564380885515}}
{{-1/25, 0, Indeterminate}, {-1/25, 1/100, 0.00010210870793491871}, {-1/25, 1/50, 0.0002584755230716439}, {-1/25, 3/100, 0.0004412246645976921}, {-1/25, 1/25, 0.0006616386766266642}, {-1/25, 1/20, 0.0009261776563256322}, {-1/25, 3/50, 0.0012170263347570153}, {-1/25, 7/100, 0.001518841209760662}, {-1/25, 2/25, 0.0018468978332661918}, {-1/25, 9/100, 0.0022063554133919215}, {-1/25, 1/10, 0.002581210510194338}, {-1/25, 11/100, 0.0029785765063059942}, {-1/25, 3/25, 0.003386982754210908}, {-1/25, 13/100, 0.0038055387527666774}, {-1/25, 7/50, 0.004233380305447937}, {-1/25, 3/20, 0.004669618514886426}, {-1/25, 4/25, 0.005115741635975332}, {-1/25, 17/100, 0.005571340441496468}, {-1/25, 9/50, 0.0060341770922590545}, {-1/25, 19/100, 0.006503894807135007}, {-1/25, 1/5, 0.007013992299854614}, {-1/25, 21/100, 0.007535525790081644}, {-1/25, 11/50, 0.008065497904338883}, {-1/25, 23/100, 0.008603607718102571}, {-1/25, 6/25, 0.009226397922857451}, {-1/25, 1/4, 0.009865078945023855}, {-1/25, 13/50, 0.010516344253493513}, {-1/25, 27/100, 0.011179896213676162}, {-1/25, 7/25, 0.011862202297469203}, {-1/25, 29/100, 0.012556573283931673}, {-1/25, 3/10, 0.01332649548276667}, {-1/25, 31/100, 0.014169587687971446}, {-1/25, 8/25, 0.015031945610148586}, {-1/25, 33/100, 0.015932112245140545}, {-1/25, 17/50, 0.017123370719968653}, {-1/25, 7/20, 0.018357247776326656}, {-1/25, 9/25, 0.019633562087858516}, {-1/25, 37/100, 0.020952131467264747}, {-1/25, 19/50, 0.02239382887106053}, {-1/25, 39/100, 0.02399356466169404}, {-1/25, 2/5, 0.025653120816076666}, {-1/25, 41/100, 0.027372637388763825}, {-1/25, 21/50, 0.029226472210490344}, {-1/25, 43/100, 0.03156003569826374}, {-1/25, 11/25, 0.034006202393942406}, {-1/25, 9/20, 0.03656676783916158}, {-1/25, 23/50, 0.03952044543277596}, {-1/25, 47/100, 0.042797896783372175}, {-1/25, 12/25, 0.04625210112579658}, {-1/25, 49/100, 0.04988737640970584}, {-1/25, 1/2, 0.05436385718523245}, {-1/25, 51/100, 0.05914001332683676}, {-1/25, 13/25, 0.06420810292289036}, {-1/25, 53/100, 0.0698145228416269}, {-1/25, 27/50, 0.07683047179795592}, {-1/25, 11/20, 0.08437446667477719}, {-1/25, 14/25, 0.0924729693885473}, {-1/25, 57/100, 0.10174277918197222}, {-1/25, 29/50, 0.11312871688862806}, {-1/25, 59/100, 0.12552534907358767}, {-1/25, 3/5, 0.1389992962181545}, {-1/25, 61/100, 0.15412089205812798}, {-1/25, 31/50, 0.17072909527449406}, {-1/25, 63/100, 0.18877249733559995}, {-1/25, 16/25, 0.20834474585618298}, {-1/25, 13/20, 0.23089728526131326}, {-1/25, 33/50, 0.2554593787556066}, {-1/25, 67/100, 0.28209841173556344}, {-1/25, 17/25, 0.31095239216638354}, {-1/25, 69/100, 0.34215266995637955}, {-1/25, 7/10, 0.3759406795882177}, {-1/25, 71/100, 0.4132481344630339}, {-1/25, 18/25, 0.4534932728542999}, {-1/25, 73/100, 0.4968397946744223}, {-1/25, 37/50, 0.5400514829155948}, {-1/25, 3/4, 0.5823125422453914}, {-1/25, 19/25, 0.6266916484429429}, {-1/25, 77/100, 0.6731658062370208}, {-1/25, 39/50, 0.7135984616725307}, {-1/25, 79/100, 0.7512816725393819}, {-1/25, 4/5, 0.7786683911432831}, {-1/25, 81/100, 0.7971026405608896}, {-1/25, 41/50, 0.8157125685965968}, {-1/25, 83/100, 0.8205341293491607}, {-1/25, 21/25, 0.822560061695121}, {-1/25, 17/20, 0.8246454135060868}, {-1/25, 43/50, 0.8197973950687983}, {-1/25, 87/100, 0.80646946542164}, {-1/25, 22/25, 0.7936769187027187}, {-1/25, 89/100, 0.7805667020410234}, {-1/25, 9/10, 0.7649934204868889}, {-1/25, 91/100, 0.7500722817040769}, {-1/25, 23/25, 0.7357674895980324}, {-1/25, 93/100, 0.7220456653606133}, {-1/25, 47/50, 0.6936046510183139}, {-1/25, 19/20, 0.6656874511408185}, {-1/25, 24/25, 0.6394113958493489}, {-1/25, 97/100, 0.6146577800452075}, {-1/25, 49/50, 0.5913179190502154}, {-1/25, 99/100, 0.5692921923794783}, {-1/25, 1, 0.5484891885257945}}
{{0, 0, Indeterminate}, {0, 1/100, 0.00008710426094859598}, {0, 1/50, 0.00022189487495487685}, {0, 3/100, 0.00037761137277308565}, {0, 1/25, 0.0005761130083419549}, {0, 1/20, 0.0008055833202099446}, {0, 3/50, 0.0010540291379194972}, {0, 7/100, 0.0013124839246104387}, {0, 2/25, 0.001606720784509661}, {0, 9/100, 0.001912919496506489}, {0, 1/10, 0.0022398995078955317}, {0, 11/100, 0.002576496041719705}, {0, 3/25, 0.00292181519536067}, {0, 13/100, 0.003274948428403707}, {0, 7/50, 0.0036350963321918808}, {0, 3/20, 0.004004658718610511}, {0, 4/25, 0.004380895326251753}, {0, 17/100, 0.00476305000804755}, {0, 9/50, 0.005168803914521925}, {0, 19/100, 0.0055934929771063015}, {0, 1/5, 0.006025375967293316}, {0, 21/100, 0.00646414927830696}, {0, 11/50, 0.006974728974948696}, {0, 23/100, 0.007497095714089059}, {0, 6/25, 0.008030184753367989}, {0, 1/4, 0.008575775144739959}, {0, 13/50, 0.009135130638739435}, {0, 27/100, 0.009716952548108636}, {0, 7/25, 0.010396830091622499}, {0, 29/100, 0.01109345655988903}, {0, 3/10, 0.01180648683073319}, {0, 31/100, 0.012764937683385992}, {0, 8/25, 0.013768535956660171}, {0, 33/100, 0.01480923794834345}, {0, 17/50, 0.01588683036517513}, {0, 7/20, 0.017115187972607453}, {0, 9/25, 0.01843302347602157}, {0, 37/100, 0.019803296032105195}, {0, 19/50, 0.02122608671222691}, {0, 39/100, 0.023032981326183668}, {0, 2/5, 0.02499742953790128}, {0, 41/100, 0.02706217856427445}, {0, 21/50, 0.029452032615472308}, {0, 43/100, 0.03211944307810841}, {0, 11/25, 0.03494291555341813}, {0, 9/20, 0.03807646124866249}, {0, 23/50, 0.041800008893184984}, {0, 47/100, 0.04577571220350957}, {0, 12/25, 0.05001302514818385}, {0, 49/100, 0.05539988136050784}, {0, 1/2, 0.061399217954585104}, {0, 51/100, 0.0678830077702947}, {0, 13/25, 0.07533697064046292}, {0, 53/100, 0.08458519158912936}, {0, 27/50, 0.09473106312297562}, {0, 11/20, 0.10587073211800754}, {0, 14/25, 0.11856273530780423}, {0, 57/100, 0.13247144056573718}, {0, 29/50, 0.14768464488176206}, {0, 59/100, 0.16493620396133946}, {0, 3/5, 0.1843314466725084}, {0, 61/100, 0.20550916281930154}, {0, 31/50, 0.22862190632871296}, {0, 63/100, 0.253795250061987}, {0, 16/25, 0.281357409356226}, {0, 13/20, 0.3118857836092352}, {0, 33/50, 0.34503292469432034}, {0, 67/100, 0.3809568334325928}, {0, 17/25, 0.41420316646335575}, {0, 69/100, 0.4492705529215598}, {0, 7/10, 0.4859787104266826}, {0, 71/100, 0.5200490179728087}, {0, 18/25, 0.5501279299004629}, {0, 73/100, 0.5721561697965712}, {0, 37/50, 0.5868383482189273}, {0, 3/4, 0.6008619023320386}, {0, 19/25, 0.6022880566765828}, {0, 77/100, 0.603768962499006}, {0, 39/50, 0.6053025130442806}, {0, 79/100, 0.5946466220087809}, {0, 4/5, 0.5840721530698245}, {0, 81/100, 0.5738822874052277}, {0, 41/50, 0.5611547266571707}, {0, 83/100, 0.5490122751498242}, {0, 21/25, 0.5374197120669727}, {0, 17/20, 0.5247547940135097}, {0, 43/50, 0.5011746964932429}, {0, 87/100, 0.4791299002193402}, {0, 22/25, 0.4584977599643236}, {0, 89/100, 0.4391670391858865}, {0, 9/10, 0.42103671246128993}, {0, 91/100, 0.40401490686257996}, {0, 23/25, 0.3880179647196441}, {0, 93/100, 0.37296961260540423}, {0, 47/50, 0.35906952236931944}, {0, 19/20, 0.34631723901265193}, {0, 24/25, 0.334267471296046}, {0, 97/100, 0.3228718757505305}, {0, 49/50, 0.3120860343732338}, {0, 99/100, 0.3018690914139471}, {0, 1, 0.29218342759945554}}
{{1/25, 0, Indeterminate}, {1/25, 1/100, 0.0000778286241040614}, {1/25, 1/50, 0.00019785913683161393}, {1/25, 3/100, 0.00034146224429439597}, {1/25, 1/25, 0.0005239944582393218}, {1/25, 1/20, 0.0007309240170531266}, {1/25, 3/50, 0.0009473629793908349}, {1/25, 7/100, 0.001190793364444612}, {1/25, 2/25, 0.0014509807293848482}, {1/25, 9/100, 0.0017294437416571617}, {1/25, 1/10, 0.0020179110887666957}, {1/25, 11/100, 0.0023142480179225216}, {1/25, 3/25, 0.002617518783747317}, {1/25, 13/100, 0.0029272785829296244}, {1/25, 7/50, 0.0032452121749302425}, {1/25, 3/20, 0.003568560342750312}, {1/25, 4/25, 0.0039003260517263766}, {1/25, 17/100, 0.00425983233842566}, {1/25, 9/50, 0.004625804441835206}, {1/25, 19/100, 0.004997913379500442}, {1/25, 1/5, 0.005423074704962745}, {1/25, 21/100, 0.005866979170426917}, {1/25, 11/50, 0.006320463633471791}, {1/25, 23/100, 0.006785795648561924}, {1/25, 6/25, 0.0072624729530084975}, {1/25, 1/4, 0.007789273971838239}, {1/25, 13/50, 0.008372183120810053}, {1/25, 27/100, 0.008970030145459535}, {1/25, 7/25, 0.009704044211967364}, {1/25, 29/100, 0.010546655095091638}, {1/25, 3/10, 0.011423175611981529}, {1/25, 31/100, 0.012333353273943703}, {1/25, 8/25, 0.013376350123456495}, {1/25, 33/100, 0.014497084008936779}, {1/25, 17/50, 0.015665732331665457}, {1/25, 7/20, 0.016946580492146777}, {1/25, 9/25, 0.018559305323210186}, {1/25, 37/100, 0.020263224859654257}, {1/25, 19/50, 0.022138490891243985}, {1/25, 39/100, 0.02435456810540215}, {1/25, 2/5, 0.02671302904609903}, {1/25, 41/100, 0.029315482509296862}, {1/25, 21/50, 0.03245884477604865}, {1/25, 43/100, 0.035834331887905496}, {1/25, 11/25, 0.03951608980561904}, {1/25, 9/20, 0.04430019821052095}, {1/25, 23/50, 0.049514512846431366}, {1/25, 47/100, 0.05518447011655875}, {1/25, 12/25, 0.06249750957873448}, {1/25, 49/100, 0.07079687903547574}, {1/25, 1/2, 0.07996462668757325}, {1/25, 51/100, 0.09048189775971663}, {1/25, 13/25, 0.10215353820873835}, {1/25, 53/100, 0.11502511981321248}, {1/25, 27/50, 0.12988618178758524}, {1/25, 11/20, 0.14656021664183994}, {1/25, 14/25, 0.1649221229806022}, {1/25, 57/100, 0.1851054543081227}, {1/25, 29/50, 0.20723759383763724}, {1/25, 59/100, 0.23203719485895186}, {1/25, 3/5, 0.259270441564358}, {1/25, 61/100, 0.2890167434216336}, {1/25, 31/50, 0.3172183743335851}, {1/25, 63/100, 0.34662066883236126}, {1/25, 16/25, 0.3775937894443276}, {1/25, 13/20, 0.4046573770309153}, {1/25, 33/50, 0.4301015674199832}, {1/25, 67/100, 0.4433524208372589}, {1/25, 17/25, 0.45560443693614855}, {1/25, 69/100, 0.460562892005718}, {1/25, 7/10, 0.4616537341465668}, {1/25, 71/100, 0.4627944274853131}, {1/25, 18/25, 0.4551329888857905}, {1/25, 73/100, 0.4461358331064969}, {1/25, 37/50, 0.43717632124402594}, {1/25, 3/4, 0.42648510698523173}, {1/25, 19/25, 0.4163307350281345}, {1/25, 77/100, 0.40667794646023425}, {1/25, 39/50, 0.39096406112812365}, {1/25, 79/100, 0.37187654644784657}, {1/25, 4/5, 0.3541375895950784}, {1/25, 81/100, 0.33763041235847985}, {1/25, 41/50, 0.3222500015013383}, {1/25, 83/100, 0.30790177233915655}, {1/25, 21/25, 0.29450039998086774}, {1/25, 17/20, 0.2819687953444711}, {1/25, 43/50, 0.27058314049483156}, {1/25, 87/100, 0.26007459402672223}, {1/25, 22/25, 0.2501971579708131}, {1/25, 89/100, 0.2409035498633269}, {1/25, 9/10, 0.23215066224791567}, {1/25, 91/100, 0.22389914302497418}, {1/25, 23/25, 0.21611302274647104}, {1/25, 93/100, 0.20884401875418424}, {1/25, 47/50, 0.2025738537884439}, {1/25, 19/20, 0.1964866489777495}, {1/25, 24/25, 0.19034936372934808}, {1/25, 97/100, 0.18453223187048023}, {1/25, 49/50, 0.1790136300899227}, {1/25, 99/100, 0.17377369833164802}, {1/25, 1, 0.16879417308887137}}
{{2/25, 0, Indeterminate}, {2/25, 1/100, 0.00006868607736587702}, {2/25, 1/50, 0.00017537872715785036}, {2/25, 3/100, 0.0003065980832349995}, {2/25, 1/25, 0.00047115757902936335}, {2/25, 1/20, 0.0006537362810776934}, {2/25, 3/50, 0.0008487179091034099}, {2/25, 7/100, 0.0010680838857064477}, {2/25, 2/25, 0.0013012193633216028}, {2/25, 9/100, 0.0015459893040184018}, {2/25, 1/10, 0.001797884030824139}, {2/25, 11/100, 0.002055974351850992}, {2/25, 3/25, 0.0023200581952330197}, {2/25, 13/100, 0.002590896685627695}, {2/25, 7/50, 0.0028663636513800955}, {2/25, 3/20, 0.0031577004758242665}, {2/25, 4/25, 0.0034647348726236597}, {2/25, 17/100, 0.0037772708485571444}, {2/25, 9/50, 0.004119857524527827}, {2/25, 19/100, 0.004493029271382273}, {2/25, 1/5, 0.0048747711552342195}, {2/25, 21/100, 0.005266841689509347}, {2/25, 11/50, 0.005668967877277701}, {2/25, 23/100, 0.00612540707985225}, {2/25, 6/25, 0.006619598328322277}, {2/25, 1/4, 0.007130083687107349}, {2/25, 13/50, 0.00782424613637199}, {2/25, 27/100, 0.008549302825835964}, {2/25, 7/25, 0.009304962245519473}, {2/25, 29/100, 0.010146548752362988}, {2/25, 3/10, 0.011082305644269604}, {2/25, 31/100, 0.012061560464522707}, {2/25, 8/25, 0.013155893621209034}, {2/25, 33/100, 0.014520769480689399}, {2/25, 17/50, 0.01596902382517787}, {2/25, 7/20, 0.017652661511980968}, {2/25, 9/25, 0.019562431463237655}, {2/25, 37/100, 0.021603793525030796}, {2/25, 19/50, 0.024098855661309645}, {2/25, 39/100, 0.026872066776479533}, {2/25, 2/5, 0.029863648811996112}, {2/25, 41/100, 0.0338012352637234}, {2/25, 21/50, 0.03817052510582349}, {2/25, 43/100, 0.04295763106544204}, {2/25, 11/25, 0.04936232936724298}, {2/25, 9/20, 0.05651672401801871}, {2/25, 23/50, 0.06459644240546217}, {2/25, 47/100, 0.07387175913493634}, {2/25, 12/25, 0.08420503921180365}, {2/25, 49/100, 0.09599943127154278}, {2/25, 1/2, 0.10963909615537659}, {2/25, 51/100, 0.12478655534158896}, {2/25, 13/25, 0.1415858285977264}, {2/25, 53/100, 0.16016328692773088}, {2/25, 27/50, 0.18121711942728}, {2/25, 11/20, 0.20445315741703896}, {2/25, 14/25, 0.22910503757619247}, {2/25, 57/100, 0.25276324053077587}, {2/25, 29/50, 0.2779174154058356}, {2/25, 59/100, 0.30234570581387876}, {2/25, 3/5, 0.32325555201299555}, {2/25, 61/100, 0.33632451576996675}, {2/25, 31/50, 0.3464257035848435}, {2/25, 63/100, 0.35031856780428716}, {2/25, 16/25, 0.3511200806734211}, {2/25, 13/20, 0.3511059010484121}, {2/25, 33/50, 0.3432428516030906}, {2/25, 67/100, 0.33579434310524475}, {2/25, 17/25, 0.32734435023703606}, {2/25, 69/100, 0.318622064263399}, {2/25, 7/10, 0.3103745615582268}, {2/25, 71/100, 0.2988574851251494}, {2/25, 18/25, 0.2827766259157812}, {2/25, 73/100, 0.26794156203426817}, {2/25, 37/50, 0.25423425924904375}, {2/25, 3/4, 0.24154967124074564}, {2/25, 19/25, 0.2297941306171906}, {2/25, 77/100, 0.2188839597875905}, {2/25, 39/50, 0.20881744845325448}, {2/25, 79/100, 0.1998031043978401}, {2/25, 4/5, 0.19138577550133887}, {2/25, 81/100, 0.1835162589095065}, {2/25, 41/50, 0.17615012110537667}, {2/25, 83/100, 0.1692471725409607}, {2/25, 21/25, 0.1627710065831811}, {2/25, 17/20, 0.15685912812358024}, {2/25, 43/50, 0.15169375588186995}, {2/25, 87/100, 0.14656318356640374}, {2/25, 22/25, 0.1415648604556456}, {2/25, 89/100, 0.13685012937267138}, {2/25, 9/10, 0.1323981890994369}, {2/25, 91/100, 0.12819007808953986}, {2/25, 23/25, 0.12420848604971046}, {2/25, 93/100, 0.12043758729525347}, {2/25, 47/50, 0.11686289309177068}, {2/25, 19/20, 0.11347112058556924}, {2/25, 24/25, 0.11015887061441662}, {2/25, 97/100, 0.1062932393935915}, {2/25, 49/50, 0.10264244621422344}, {2/25, 99/100, 0.09919119389881009}, {2/25, 1, 0.09592549084345202}}
{{3/25, 0, Indeterminate}, {3/25, 1/100, 0.00005877747986562033}, {3/25, 1/50, 0.00015139246834722692}, {3/25, 3/100, 0.00026827770161142226}, {3/25, 1/25, 0.0004128078961263519}, {3/25, 1/20, 0.0005676588090813726}, {3/25, 3/50, 0.0007431813709014922}, {3/25, 7/100, 0.0009322412525680861}, {3/25, 2/25, 0.001134072937619777}, {3/25, 9/100, 0.001342336017788454}, {3/25, 1/10, 0.001556096377179774}, {3/25, 11/100, 0.0017750675835465808}, {3/25, 3/25, 0.0019996858667476374}, {3/25, 13/100, 0.0022281783799929203}, {3/25, 7/50, 0.0024750376286013956}, {3/25, 3/20, 0.0027302736575849753}, {3/25, 4/25, 0.002992456529461613}, {3/25, 17/100, 0.003297091504094952}, {3/25, 9/50, 0.0036092927871512717}, {3/25, 19/100, 0.003929761013065435}, {3/25, 1/5, 0.004259517096350373}, {3/25, 21/100, 0.004632576285563169}, {3/25, 11/50, 0.005039354704733499}, {3/25, 23/100, 0.005487477370937165}, {3/25, 6/25, 0.0060645911095666164}, {3/25, 1/4, 0.006668985076493201}, {3/25, 13/50, 0.007301619746890634}, {3/25, 27/100, 0.008053431260415597}, {3/25, 7/25, 0.00884380660821555}, {3/25, 29/100, 0.009684666621561581}, {3/25, 3/10, 0.010792986791217747}, {3/25, 31/100, 0.011975335141901796}, {3/25, 8/25, 0.01336376491613478}, {3/25, 33/100, 0.014941702505132567}, {3/25, 17/50, 0.01666196651016788}, {3/25, 7/20, 0.018815549318669505}, {3/25, 9/25, 0.02115857736490291}, {3/25, 37/100, 0.023979930983263488}, {3/25, 19/50, 0.02742735179120562}, {3/25, 39/100, 0.031239375685878878}, {3/25, 2/5, 0.03618339033430416}, {3/25, 41/100, 0.041968838152322156}, {3/25, 21/50, 0.04857553689435769}, {3/25, 43/100, 0.056229631143721356}, {3/25, 11/25, 0.06483828110777555}, {3/25, 9/20, 0.07495070628308681}, {3/25, 23/50, 0.08652862837062833}, {3/25, 47/100, 0.099513793765082}, {3/25, 12/25, 0.11402826086537872}, {3/25, 49/100, 0.1304938571357535}, {3/25, 1/2, 0.14899688287470636}, {3/25, 51/100, 0.16910148912302655}, {3/25, 13/25, 0.18828455990771883}, {3/25, 53/100, 0.20879998364869792}, {3/25, 27/50, 0.22788639905231492}, {3/25, 11/20, 0.24468849497990594}, {3/25, 14/25, 0.2527654501906378}, {3/25, 57/100, 0.2597698406004825}, {3/25, 29/50, 0.26031382114091767}, {3/25, 59/100, 0.2609004653096614}, {3/25, 3/5, 0.2557445044388253}, {3/25, 61/100, 0.24955072909047546}, {3/25, 31/50, 0.24270912415381976}, {3/25, 63/100, 0.2355562544154001}, {3/25, 16/25, 0.22882931573319717}, {3/25, 13/20, 0.21793765614669466}, {3/25, 33/50, 0.20515196502887553}, {3/25, 67/100, 0.1934434254723907}, {3/25, 17/25, 0.18270122392941285}, {3/25, 69/100, 0.17282776932833258}, {3/25, 7/10, 0.16373691882003516}, {3/25, 71/100, 0.15535656174397178}, {3/25, 18/25, 0.14795688314135283}, {3/25, 73/100, 0.14109468810319026}, {3/25, 37/50, 0.13472150008998}, {3/25, 3/4, 0.12879397552136948}, {3/25, 19/25, 0.12327328707131521}, {3/25, 77/100, 0.1181245891949373}, {3/25, 39/50, 0.11366112364677926}, {3/25, 79/100, 0.10951906498732525}, {3/25, 4/5, 0.10537013551167178}, {3/25, 81/100, 0.10148052576459075}, {3/25, 41/50, 0.09782933712111665}, {3/25, 83/100, 0.09439769737993238}, {3/25, 21/25, 0.0911685336217646}, {3/25, 17/20, 0.08812637374950161}, {3/25, 43/50, 0.0852571727034464}, {3/25, 87/100, 0.08254815995595496}, {3/25, 22/25, 0.07962438692876833}, {3/25, 89/100, 0.07658257459531718}, {3/25, 9/10, 0.07372427929682791}, {3/25, 91/100, 0.07103533592716167}, {3/25, 23/25, 0.06850288833543902}, {3/25, 93/100, 0.06611524993612099}, {3/25, 47/50, 0.06386178100601911}, {3/25, 19/20, 0.06173278046149326}, {3/25, 24/25, 0.05971939022723428}, {3/25, 97/100, 0.05781351057675059}, {3/25, 49/50, 0.055882240627606855}, {3/25, 99/100, 0.053745096807058426}, {3/25, 1, 0.051732179811515476}}
{{4/25, 0, Indeterminate}, {4/25, 1/100, 0.00004999984876112531}, {4/25, 1/50, 0.0001302044607955341}, {4/25, 3/100, 0.0002355779120644696}, {4/25, 1/25, 0.0003603153507842802}, {4/25, 1/20, 0.0004950834245344032}, {4/25, 3/50, 0.0006481433499039117}, {4/25, 7/100, 0.0008129445657892396}, {4/25, 2/25, 0.0009846326760264916}, {4/25, 9/100, 0.001161305568278058}, {4/25, 1/10, 0.001342435517461589}, {4/25, 11/100, 0.001528464076135229}, {4/25, 3/25, 0.0017177520683920662}, {4/25, 13/100, 0.0019249424424889754}, {4/25, 7/50, 0.0021367833069465716}, {4/25, 3/20, 0.0023676102298547737}, {4/25, 4/25, 0.0026218723743608417}, {4/25, 17/100, 0.002882510759941636}, {4/25, 9/50, 0.0031519329102755794}, {4/25, 19/100, 0.0034473144765574744}, {4/25, 1/5, 0.0037805781965531467}, {4/25, 21/100, 0.004149179075046871}, {4/25, 11/50, 0.004625289979838317}, {4/25, 23/100, 0.005125550966796292}, {4/25, 6/25, 0.005671876895969191}, {4/25, 1/4, 0.0063004287934359405}, {4/25, 13/50, 0.006963175711876554}, {4/25, 27/100, 0.0077754288002717924}, {4/25, 7/25, 0.00872371546152756}, {4/25, 29/100, 0.009803372248077473}, {4/25, 3/10, 0.011081818902409168}, {4/25, 31/100, 0.012481168316829218}, {4/25, 8/25, 0.014250817754010669}, {4/25, 33/100, 0.0161901343324523}, {4/25, 17/50, 0.018653455350859754}, {4/25, 7/20, 0.021569838309716816}, {4/25, 9/25, 0.02499035793705708}, {4/25, 37/100, 0.029456878111223946}, {4/25, 19/50, 0.03454504098641906}, {4/25, 39/100, 0.04058746840506075}, {4/25, 2/5, 0.047465135322922854}, {4/25, 41/100, 0.055580545743970505}, {4/25, 21/50, 0.06503421123200617}, {4/25, 43/100, 0.07574605361270109}, {4/25, 11/25, 0.08783626218509477}, {4/25, 9/20, 0.10177807272175297}, {4/25, 23/50, 0.11748524680906465}, {4/25, 47/100, 0.13338663902328593}, {4/25, 12/25, 0.1496439132426786}, {4/25, 49/100, 0.16616027607705772}, {4/25, 1/2, 0.17992553210630022}, {4/25, 51/100, 0.18741301302995647}, {4/25, 13/25, 0.1930339775970628}, {4/25, 53/100, 0.19340737271880915}, {4/25, 27/50, 0.1937284566374788}, {4/25, 11/20, 0.1883895472668074}, {4/25, 14/25, 0.18338687304588758}, {4/25, 57/100, 0.17733311110055783}, {4/25, 29/50, 0.17164882416847443}, {4/25, 59/100, 0.16462910199544262}, {4/25, 3/5, 0.1539412652230885}, {4/25, 61/100, 0.1442432955869906}, {4/25, 31/50, 0.1354235541926303}, {4/25, 63/100, 0.12738497311146837}, {4/25, 16/25, 0.12004292067850406}, {4/25, 13/20, 0.11339906255640501}, {4/25, 33/50, 0.10750659667739851}, {4/25, 67/100, 0.10207962668283063}, {4/25, 17/25, 0.09707256266403133}, {4/25, 69/100, 0.09244504943108826}, {4/25, 7/10, 0.08816128533193289}, {4/25, 71/100, 0.08439406827411765}, {4/25, 18/25, 0.08101401508969709}, {4/25, 73/100, 0.077632111134886}, {4/25, 37/50, 0.07448161846675992}, {4/25, 3/4, 0.07154216724473902}, {4/25, 19/25, 0.06879554083519981}, {4/25, 77/100, 0.06622541313698697}, {4/25, 39/50, 0.06381712195181234}, {4/25, 79/100, 0.0615574729352793}, {4/25, 4/5, 0.059303425055577445}, {4/25, 81/100, 0.056795407080509334}, {4/25, 41/50, 0.05445377279984071}, {4/25, 83/100, 0.05226443700896709}, {4/25, 21/25, 0.05021473909223552}, {4/25, 17/20, 0.048293277267809936}, {4/25, 43/50, 0.04648976448044558}, {4/25, 87/100, 0.044794902823352134}, {4/25, 22/25, 0.04320027385960854}, {4/25, 89/100, 0.041698242620112506}, {4/25, 9/10, 0.03997349741874577}, {4/25, 91/100, 0.0383166993480951}, {4/25, 23/25, 0.0367640898381491}, {4/25, 93/100, 0.03530736031079011}, {4/25, 47/50, 0.033938990947654554}, {4/25, 19/20, 0.032652164729523946}, {4/25, 24/25, 0.03144069197748179}, {4/25, 97/100, 0.030431609764306398}, {4/25, 49/50, 0.029527679667711526}, {4/25, 99/100, 0.02866907197144706}, {4/25, 1, 0.027852827752067755}}
{{1/5, 0, Indeterminate}, {1/5, 1/100, 0.000045426034307883074}, {1/5, 1/50, 0.00011993399095636012}, {1/5, 3/100, 0.00021958067064673783}, {1/5, 1/25, 0.00033332083863370525}, {1/5, 1/20, 0.00046129324420202366}, {1/5, 3/50, 0.0006024050702585698}, {1/5, 7/100, 0.0007527412510092133}, {1/5, 2/25, 0.0009079959300616397}, {1/5, 9/100, 0.0010673009979449645}, {1/5, 1/10, 0.00123128297402367}, {1/5, 11/100, 0.0013985346586994072}, {1/5, 3/25, 0.0015819671004670193}, {1/5, 13/100, 0.001769111961679602}, {1/5, 7/50, 0.0019815147956898814}, {1/5, 3/20, 0.002207241994415804}, {1/5, 4/25, 0.0024398629146670245}, {1/5, 17/100, 0.0026812444695810743}, {1/5, 9/50, 0.0029707115118271787}, {1/5, 19/100, 0.003274660406654448}, {1/5, 1/5, 0.003689645075600183}, {1/5, 21/100, 0.004127503873154439}, {1/5, 11/50, 0.004613207752766811}, {1/5, 23/100, 0.005168541183874222}, {1/5, 6/25, 0.005756220347044961}, {1/5, 1/4, 0.006537241302018689}, {1/5, 13/50, 0.007393173447129417}, {1/5, 27/100, 0.008456131541261082}, {1/5, 7/25, 0.009632598058600011}, {1/5, 29/100, 0.011097914304814738}, {1/5, 3/10, 0.012768158091302027}, {1/5, 31/100, 0.014879235615814435}, {1/5, 8/25, 0.017435801835727793}, {1/5, 33/100, 0.020560957933726618}, {1/5, 17/50, 0.02457871246256829}, {1/5, 7/20, 0.029278292322424196}, {1/5, 9/25, 0.034846134722554316}, {1/5, 37/100, 0.041300418614682505}, {1/5, 19/50, 0.049151887549804936}, {1/5, 39/100, 0.05815150185061314}, {1/5, 2/5, 0.06843441142693252}, {1/5, 41/100, 0.08039002504778718}, {1/5, 21/50, 0.09404784354243576}, {1/5, 43/100, 0.1078069327588883}, {1/5, 11/25, 0.12210938216887124}, {1/5, 9/20, 0.13553520827088056}, {1/5, 23/50, 0.1457672256970311}, {1/5, 47/100, 0.15139838507948733}, {1/5, 12/25, 0.15319409953198693}, {1/5, 49/100, 0.15348110835620082}, {1/5, 1/2, 0.14993740465921246}, {1/5, 51/100, 0.1455008915891049}, {1/5, 13/25, 0.14027030080126143}, {1/5, 53/100, 0.1353083528862998}, {1/5, 27/50, 0.1283545352081387}, {1/5, 11/20, 0.11927387758598143}, {1/5, 14/25, 0.11110698860110634}, {1/5, 57/100, 0.10374209639876479}, {1/5, 29/50, 0.09708322703295955}, {1/5, 59/100, 0.09104770147720528}, {1/5, 3/5, 0.08579387065208564}, {1/5, 61/100, 0.08100736121215138}, {1/5, 31/50, 0.0766273095825466}, {1/5, 63/100, 0.07261095279161739}, {1/5, 16/25, 0.06892079890053981}, {1/5, 13/20, 0.06576227763827724}, {1/5, 33/50, 0.06280945925406248}, {1/5, 67/100, 0.059955250992021425}, {1/5, 17/25, 0.05731285355364107}, {1/5, 69/100, 0.054862081104310706}, {1/5, 7/10, 0.05258505444719091}, {1/5, 71/100, 0.05046589725227776}, {1/5, 18/25, 0.04849047722706236}, {1/5, 73/100, 0.046524998127342995}, {1/5, 37/50, 0.044364320058349026}, {1/5, 3/4, 0.042360238707664616}, {1/5, 19/25, 0.04049830354010707}, {1/5, 77/100, 0.03876565429150899}, {1/5, 39/50, 0.03715081995605485}, {1/5, 79/100, 0.03564354625268263}, {1/5, 4/5, 0.03423464712547807}, {1/5, 81/100, 0.032915876587557596}, {1/5, 41/50, 0.031461538959007336}, {1/5, 83/100, 0.030025563995136593}, {1/5, 21/25, 0.028688523942427158}, {1/5, 17/20, 0.027441795029699005}, {1/5, 43/50, 0.0262776467074597}, {1/5, 87/100, 0.025189135606895674}, {1/5, 22/25, 0.02419996212104183}, {1/5, 89/100, 0.02339945908862072}, {1/5, 9/10, 0.02264326316958068}, {1/5, 91/100, 0.021928189605500487}, {1/5, 23/25, 0.02125133039218711}, {1/5, 93/100, 0.020610026374895243}, {1/5, 47/50, 0.020001842522852562}, {1/5, 19/20, 0.019424545981312668}, {1/5, 24/25, 0.01887942048346013}, {1/5, 97/100, 0.018378403581887498}, {1/5, 49/50, 0.017901122762042254}, {1/5, 99/100, 0.01744609886302705}, {1/5, 1, 0.01701196521235636}}
{{6/25, 0, Indeterminate}, {6/25, 1/100, 0.000042456821679736826}, {6/25, 1/50, 0.00011502773499211541}, {6/25, 3/100, 0.0002110334775699918}, {6/25, 1/25, 0.0003178137521685847}, {6/25, 1/20, 0.00044198648793778345}, {6/25, 3/50, 0.0005766143145198631}, {6/25, 7/100, 0.000717014829115821}, {6/25, 2/25, 0.0008614483743694683}, {6/25, 9/100, 0.0010103033447544203}, {6/25, 1/10, 0.0011621397224032006}, {6/25, 11/100, 0.0013289722517171568}, {6/25, 3/25, 0.001499407293274566}, {6/25, 13/100, 0.0016977541556197674}, {6/25, 7/50, 0.0019042246261467698}, {6/25, 3/20, 0.002117968128154503}, {6/25, 4/25, 0.0023585515061855917}, {6/25, 17/100, 0.0026258733232351608}, {6/25, 9/50, 0.002970415448700813}, {6/25, 19/100, 0.003362413282451036}, {6/25, 1/5, 0.0037935326229994047}, {6/25, 21/100, 0.004295135986623299}, {6/25, 11/50, 0.004834538423096278}, {6/25, 23/100, 0.005561194335888789}, {6/25, 6/25, 0.006375508376528224}, {6/25, 1/4, 0.007381355837166964}, {6/25, 13/50, 0.008540038409170449}, {6/25, 27/100, 0.00998260225488567}, {6/25, 7/25, 0.011698488239997074}, {6/25, 29/100, 0.013935957895871324}, {6/25, 3/10, 0.01662911842285917}, {6/25, 31/100, 0.020221447905767687}, {6/25, 8/25, 0.02448938253832707}, {6/25, 33/100, 0.029600678488846285}, {6/25, 17/50, 0.03570605329359509}, {6/25, 7/20, 0.04309427039575579}, {6/25, 9/25, 0.051664418871988076}, {6/25, 37/100, 0.06164482085378537}, {6/25, 19/50, 0.07333611673950995}, {6/25, 39/100, 0.08584654565141374}, {6/25, 2/5, 0.09848669121180081}, {6/25, 41/100, 0.11073057439191916}, {6/25, 21/50, 0.11973921986031624}, {6/25, 43/100, 0.12475433931742883}, {6/25, 11/25, 0.12553677461189128}, {6/25, 9/20, 0.12530081982901176}, {6/25, 23/50, 0.12109078728987577}, {6/25, 47/100, 0.11674985447391427}, {6/25, 12/25, 0.11211371599834835}, {6/25, 49/100, 0.10708944518252607}, {6/25, 1/2, 0.09871181986875124}, {6/25, 51/100, 0.09125998263813205}, {6/25, 13/25, 0.08460995760482412}, {6/25, 53/100, 0.07865690511750922}, {6/25, 27/50, 0.07334601346406727}, {6/25, 11/20, 0.06874082189233259}, {6/25, 14/25, 0.0645703615756205}, {6/25, 57/100, 0.060783987202270795}, {6/25, 29/50, 0.057337943760846936}, {6/25, 59/100, 0.05430996242706805}, {6/25, 3/5, 0.05165337586578528}, {6/25, 61/100, 0.04905597871491878}, {6/25, 31/50, 0.04667018455023702}, {6/25, 63/100, 0.044473918631726964}, {6/25, 16/25, 0.04244786093400145}, {6/25, 13/20, 0.0405750507674257}, {6/25, 33/50, 0.03884055503491503}, {6/25, 67/100, 0.036963263632714655}, {6/25, 17/25, 0.03510095879364164}, {6/25, 69/100, 0.033384684737264254}, {6/25, 7/10, 0.03179988447829659}, {6/25, 71/100, 0.030333729177645027}, {6/25, 18/25, 0.028974882801854066}, {6/25, 73/100, 0.027713302661387863}, {6/25, 37/50, 0.026540069808643423}, {6/25, 3/4, 0.025215334511258944}, {6/25, 19/25, 0.023958341452029793}, {6/25, 77/100, 0.022795587490506534}, {6/25, 39/50, 0.021718150952302024}, {6/25, 79/100, 0.02071811221138346}, {6/25, 4/5, 0.01978842487323016}, {6/25, 81/100, 0.019050038118055633}, {6/25, 41/50, 0.018369133183468656}, {6/25, 83/100, 0.017728883547800982}, {6/25, 21/25, 0.01712614006203661}, {6/25, 17/20, 0.016558048194738252}, {6/25, 43/50, 0.016022016081269363}, {6/25, 87/100, 0.0155156864848224}, {6/25, 22/25, 0.015047871582925617}, {6/25, 89/100, 0.014612114136864186}, {6/25, 9/10, 0.014198786805569779}, {6/25, 91/100, 0.013806373031431764}, {6/25, 23/25, 0.013433481232841833}, {6/25, 93/100, 0.013078832787003088}, {6/25, 47/50, 0.012741251323969985}, {6/25, 19/20, 0.012419653172700667}, {6/25, 24/25, 0.012113038821106568}, {6/25, 97/100, 0.011831182950403817}, {6/25, 49/50, 0.011562334422593705}, {6/25, 99/100, 0.011305228795036074}, {6/25, 1, 0.011059184630622639}}
{{7/25, 0, Indeterminate}, {7/25, 1/100, 0.00004115898791846283}, {7/25, 1/50, 0.00011473665221500671}, {7/25, 3/100, 0.0002113278489005978}, {7/25, 1/25, 0.00031934432580132277}, {7/25, 1/20, 0.00044248562514606393}, {7/25, 3/50, 0.0005745611144817571}, {7/25, 7/100, 0.0007111641458942722}, {7/25, 2/25, 0.0008519207111854169}, {7/25, 9/100, 0.0009960481831528909}, {7/25, 1/10, 0.0011531059889661026}, {7/25, 11/100, 0.0013150748519122762}, {7/25, 3/25, 0.0015056109558557018}, {7/25, 13/100, 0.001702704072327567}, {7/25, 7/50, 0.0019071064685959951}, {7/25, 3/20, 0.002151319248307935}, {7/25, 4/25, 0.002429401453868289}, {7/25, 17/100, 0.002791976194502236}, {7/25, 9/50, 0.003178474348238051}, {7/25, 19/100, 0.0036464500283566754}, {7/25, 1/5, 0.004146848321231219}, {7/25, 21/100, 0.004828869371840774}, {7/25, 11/50, 0.005615201188095249}, {7/25, 23/100, 0.006580664895713759}, {7/25, 6/25, 0.007754634853027989}, {7/25, 1/4, 0.009170611804554625}, {7/25, 13/50, 0.011042376178751095}, {7/25, 27/100, 0.013311870541931505}, {7/25, 7/25, 0.01645126262555799}, {7/25, 29/100, 0.020284170419512082}, {7/25, 3/10, 0.024985951562805604}, {7/25, 31/100, 0.03066953300547202}, {7/25, 8/25, 0.037663378928463324}, {7/25, 33/100, 0.04588428549868495}, {7/25, 17/50, 0.055638937831712275}, {7/25, 7/20, 0.06713338422223177}, {7/25, 9/25, 0.07871286307869305}, {7/25, 37/100, 0.09111172122616361}, {7/25, 19/50, 0.10111459370089049}, {7/25, 39/100, 0.1059090256708571}, {7/25, 2/5, 0.10753388127274614}, {7/25, 41/100, 0.10747451830785054}, {7/25, 21/50, 0.10347707722146865}, {7/25, 43/100, 0.09928817387887832}, {7/25, 11/25, 0.0949674362451029}, {7/25, 9/20, 0.08901296563632068}, {7/25, 23/50, 0.08147836499643257}, {7/25, 47/100, 0.0748431083497105}, {7/25, 12/25, 0.06897731418955066}, {7/25, 49/100, 0.0637726908819417}, {7/25, 1/2, 0.05931592184913866}, {7/25, 51/100, 0.055343398244167126}, {7/25, 13/25, 0.05177185712097803}, {7/25, 53/100, 0.04855137217803127}, {7/25, 27/50, 0.04578801322978747}, {7/25, 11/20, 0.04329255203964832}, {7/25, 14/25, 0.04092481182330354}, {7/25, 57/100, 0.03876603715865565}, {7/25, 29/50, 0.03679265806613251}, {7/25, 59/100, 0.034984279221185986}, {7/25, 3/5, 0.03332318892827573}, {7/25, 61/100, 0.031604571811808105}, {7/25, 31/50, 0.029849530965602538}, {7/25, 63/100, 0.028245205241838343}, {7/25, 16/25, 0.026775186430972413}, {7/25, 13/20, 0.025425188966913252}, {7/25, 33/50, 0.024182735541045598}, {7/25, 67/100, 0.02303689475446967}, {7/25, 17/25, 0.021878020777542723}, {7/25, 69/100, 0.020666151784967345}, {7/25, 7/10, 0.01955450733511462}, {7/25, 71/100, 0.018532654725856815}, {7/25, 18/25, 0.01759144641938052}, {7/25, 73/100, 0.016722839222298266}, {7/25, 37/50, 0.016043034867809912}, {7/25, 3/4, 0.015413985898821588}, {7/25, 19/25, 0.014825912496588661}, {7/25, 77/100, 0.014275358993718753}, {7/25, 39/50, 0.013759221112684726}, {7/25, 79/100, 0.01327470460804791}, {7/25, 4/5, 0.012824177925977827}, {7/25, 81/100, 0.012412040021605855}, {7/25, 41/50, 0.012023234437595039}, {7/25, 83/100, 0.011656030221633964}, {7/25, 21/25, 0.011308852620863601}, {7/25, 17/20, 0.010980266662905415}, {7/25, 43/50, 0.010668962692388675}, {7/25, 87/100, 0.010373743604148661}, {7/25, 22/25, 0.010097787324963888}, {7/25, 89/100, 0.009841551299129926}, {7/25, 9/10, 0.009597666309777925}, {7/25, 91/100, 0.009365343113010766}, {7/25, 23/25, 0.00914385440006822}, {7/25, 93/100, 0.008932529096523565}, {7/25, 47/50, 0.008730747259245046}, {7/25, 19/20, 0.008537935501151943}, {7/25, 24/25, 0.008378689882657449}, {7/25, 97/100, 0.008235555791214696}, {7/25, 49/50, 0.00809805808612772}, {7/25, 99/100, 0.007965899904895732}, {7/25, 1, 0.007838803898148878}}
{{8/25, 0, Indeterminate}, {8/25, 1/100, 0.0000414153671862933}, {8/25, 1/50, 0.0001202884933890937}, {8/25, 3/100, 0.0002198739130772706}, {8/25, 1/25, 0.00033415448440277443}, {8/25, 1/20, 0.00046200129612102426}, {8/25, 3/50, 0.0005965448727010765}, {8/25, 7/100, 0.0007353576175133209}, {8/25, 2/25, 0.0008782212321451207}, {8/25, 9/100, 0.0010316827489653011}, {8/25, 1/10, 0.0011924038320702472}, {8/25, 11/100, 0.001381024787775013}, {8/25, 3/25, 0.0015774655620019234}, {8/25, 13/100, 0.001786200511554386}, {8/25, 7/50, 0.0020347453751529384}, {8/25, 3/20, 0.002349370433016489}, {8/25, 4/25, 0.0027196191550092437}, {8/25, 17/100, 0.003148965161751986}, {8/25, 9/50, 0.003633936189960203}, {8/25, 19/100, 0.004263629178488392}, {8/25, 1/5, 0.005021706133015308}, {8/25, 21/100, 0.005973629396303395}, {8/25, 11/50, 0.007155683094120341}, {8/25, 23/100, 0.008581813053330035}, {8/25, 6/25, 0.01058119478639118}, {8/25, 1/4, 0.013077641514521456}, {8/25, 13/50, 0.016502386899378472}, {8/25, 27/100, 0.020753076319063285}, {8/25, 7/25, 0.02592838783692498}, {8/25, 29/100, 0.03254226391813017}, {8/25, 3/10, 0.0404390924846774}, {8/25, 31/100, 0.049938288719109554}, {8/25, 8/25, 0.06130727359164373}, {8/25, 33/100, 0.07268007409547075}, {8/25, 17/50, 0.08428267356836823}, {8/25, 7/20, 0.0924295295421851}, {8/25, 9/25, 0.0963914490851675}, {8/25, 37/100, 0.09647664087485795}, {8/25, 19/50, 0.09388544678133831}, {8/25, 39/100, 0.08990073903175655}, {8/25, 2/5, 0.08554599769691665}, {8/25, 41/100, 0.07997576923182284}, {8/25, 21/50, 0.07255352187306462}, {8/25, 43/100, 0.06609742531374828}, {8/25, 11/25, 0.060455741751886526}, {8/25, 9/20, 0.05554757616234045}, {8/25, 23/50, 0.05136737894426078}, {8/25, 47/100, 0.04765547860484199}, {8/25, 12/25, 0.04434743641833367}, {8/25, 49/100, 0.04145764435418445}, {8/25, 1/2, 0.03899120118383481}, {8/25, 51/100, 0.03663429750050268}, {8/25, 13/25, 0.03450543555418472}, {8/25, 53/100, 0.03257650530331629}, {8/25, 27/50, 0.030823523628986604}, {8/25, 11/20, 0.029225940133968904}, {8/25, 14/25, 0.027469176263010025}, {8/25, 57/100, 0.02581643749482488}, {8/25, 29/50, 0.024317034138890855}, {8/25, 59/100, 0.022952962846059397}, {8/25, 3/5, 0.02170872804945389}, {8/25, 61/100, 0.02057094260599153}, {8/25, 31/50, 0.019443225392818675}, {8/25, 63/100, 0.018260575811588724}, {8/25, 16/25, 0.01718477384476839}, {8/25, 13/20, 0.01620370096216429}, {8/25, 33/50, 0.015306861796177174}, {8/25, 67/100, 0.014534725448041765}, {8/25, 17/25, 0.013898313100445281}, {8/25, 69/100, 0.013307734352530291}, {8/25, 7/10, 0.01275872942647586}, {8/25, 71/100, 0.012247514666389032}, {8/25, 18/25, 0.011770721074125256}, {8/25, 73/100, 0.011330319383145954}, {8/25, 37/50, 0.010929489044877356}, {8/25, 3/4, 0.010553463233761336}, {8/25, 19/25, 0.010200234676258397}, {8/25, 77/100, 0.009867993324761714}, {8/25, 39/50, 0.009555103819735731}, {8/25, 79/100, 0.00926008586586163}, {8/25, 4/5, 0.00898275965064964}, {8/25, 81/100, 0.008729439707500423}, {8/25, 41/50, 0.008489547862759579}, {8/25, 83/100, 0.008262142478914901}, {8/25, 21/25, 0.008046362848452048}, {8/25, 17/20, 0.007841421049043054}, {8/25, 43/50, 0.00764659473112983}, {8/25, 87/100, 0.00746472725080053}, {8/25, 22/25, 0.007321422955704206}, {8/25, 89/100, 0.007184346748866223}, {8/25, 9/10, 0.0070531369069996}, {8/25, 91/100, 0.006927457872355811}, {8/25, 23/25, 0.006806998011310388}, {8/25, 93/100, 0.0066914675932449146}, {8/25, 47/50, 0.006580596965421007}, {8/25, 19/20, 0.00647413490250284}, {8/25, 24/25, 0.006371847111954958}, {8/25, 97/100, 0.0062783698706127666}, {8/25, 49/50, 0.0062052100213944045}, {8/25, 99/100, 0.006134678478608585}, {8/25, 1, 0.006066651869546399}}
{{9/25, 0, Indeterminate}, {9/25, 1/100, 0.000042804319152526305}, {9/25, 1/50, 0.0001297868469474142}, {9/25, 3/100, 0.0002355865522379126}, {9/25, 1/25, 0.0003606171111916594}, {9/25, 1/20, 0.0004967954963529057}, {9/25, 3/50, 0.0006380606175263331}, {9/25, 7/100, 0.0007840050247643084}, {9/25, 2/25, 0.0009379369411198821}, {9/25, 9/100, 0.0011025612351759138}, {9/25, 1/10, 0.0012929338933996726}, {9/25, 11/100, 0.0014946791775918386}, {9/25, 3/25, 0.0017143753272146555}, {9/25, 13/100, 0.0019711489334735413}, {9/25, 7/50, 0.0023234756387201217}, {9/25, 3/20, 0.002715106746407384}, {9/25, 4/25, 0.0031935326295758257}, {9/25, 17/100, 0.003761040314283991}, {9/25, 9/50, 0.00448876682223223}, {9/25, 19/100, 0.005430889789172247}, {9/25, 1/5, 0.006600180694984062}, {9/25, 21/100, 0.008052789565529336}, {9/25, 11/50, 0.01012925731891056}, {9/25, 23/100, 0.012850197501151003}, {9/25, 6/25, 0.01652614749223482}, {9/25, 1/4, 0.02121849012652264}, {9/25, 13/50, 0.02714492019801319}, {9/25, 27/100, 0.034584743520501615}, {9/25, 7/25, 0.043627103532457814}, {9/25, 29/100, 0.05472921453453173}, {9/25, 3/10, 0.06638885611849371}, {9/25, 31/100, 0.07820785873523575}, {9/25, 8/25, 0.08618056760418237}, {9/25, 33/100, 0.08945911761361439}, {9/25, 17/50, 0.08951192487645496}, {9/25, 7/20, 0.08569453260535691}, {9/25, 9/25, 0.0813443437593287}, {9/25, 37/100, 0.07710375372764743}, {9/25, 19/50, 0.06935340533826512}, {9/25, 39/100, 0.06250721162595675}, {9/25, 2/5, 0.05661080124947869}, {9/25, 41/100, 0.05153708362792549}, {9/25, 21/50, 0.04728031981285404}, {9/25, 43/100, 0.04354377074079013}, {9/25, 11/25, 0.04024956776683737}, {9/25, 9/20, 0.03747734032654471}, {9/25, 23/50, 0.03499159920405596}, {9/25, 47/100, 0.032709935621480474}, {9/25, 12/25, 0.03066582844936255}, {9/25, 49/100, 0.028827821729498528}, {9/25, 1/2, 0.027169412253292818}, {9/25, 51/100, 0.02541985451642553}, {9/25, 13/25, 0.023736955378085428}, {9/25, 53/100, 0.022224742027332413}, {9/25, 27/50, 0.020861371541051166}, {9/25, 11/20, 0.019628309154641827}, {9/25, 14/25, 0.018509756684142252}, {9/25, 57/100, 0.017307524247884263}, {9/25, 29/50, 0.016170963625863635}, {9/25, 59/100, 0.01514502924820534}, {9/25, 3/5, 0.014216224300491066}, {9/25, 61/100, 0.013405112967009112}, {9/25, 31/50, 0.012757386936386512}, {9/25, 63/100, 0.012160764049569717}, {9/25, 16/25, 0.011610055244359933}, {9/25, 13/20, 0.011100703713923106}, {9/25, 33/50, 0.010628696101923638}, {9/25, 67/100, 0.010201951731939893}, {9/25, 17/25, 0.009809487950259396}, {9/25, 69/100, 0.009443328346657709}, {9/25, 7/10, 0.009101171069183824}, {9/25, 71/100, 0.008780958491806658}, {9/25, 18/25, 0.008480847116920417}, {9/25, 73/100, 0.008200646413445296}, {9/25, 37/50, 0.007945742537007482}, {9/25, 3/4, 0.007705609752944387}, {9/25, 19/25, 0.007479117893741927}, {9/25, 77/100, 0.0072652425832489586}, {9/25, 39/50, 0.007063053658834279}, {9/25, 79/100, 0.006871705032808263}, {9/25, 4/5, 0.006715593405749602}, {9/25, 81/100, 0.006575315281781851}, {9/25, 41/50, 0.006441632498086428}, {9/25, 83/100, 0.006314130980716291}, {9/25, 21/25, 0.0061924289972326504}, {9/25, 17/20, 0.006076174168383432}, {9/25, 43/50, 0.00596504079626901}, {9/25, 87/100, 0.005858727471406683}, {9/25, 22/25, 0.005756954926028516}, {9/25, 89/100, 0.005675426045170331}, {9/25, 9/10, 0.005602750572944172}, {9/25, 91/100, 0.005532905572258269}, {9/25, 23/25, 0.005465745893648287}, {9/25, 93/100, 0.005401135344747571}, {9/25, 47/50, 0.0053389499371495515}, {9/25, 19/20, 0.005279071261021653}, {9/25, 24/25, 0.005221388234683557}, {9/25, 97/100, 0.005165796561134908}, {9/25, 49/50, 0.005112198231243971}, {9/25, 99/100, 0.005060501069067653}, {9/25, 1, 0.005011232335107713}}
{{2/5, 0, Indeterminate}, {2/5, 1/100, 0.000046396046742019124}, {2/5, 1/50, 0.00014642124978259943}, {2/5, 3/100, 0.0002679378217785228}, {2/5, 1/25, 0.00040880280669521155}, {2/5, 1/20, 0.0005594946272733847}, {2/5, 3/50, 0.0007154636815735734}, {2/5, 7/100, 0.000876700189218465}, {2/5, 2/25, 0.0010536303408312674}, {2/5, 9/100, 0.0012528857773056903}, {2/5, 1/10, 0.001469923651154608}, {2/5, 11/100, 0.0017082560933934109}, {2/5, 3/25, 0.001990295848820922}, {2/5, 13/100, 0.002386403693456291}, {2/5, 7/50, 0.002836789261493861}, {2/5, 3/20, 0.0033681545425398598}, {2/5, 4/25, 0.004081745037308031}, {2/5, 17/100, 0.0049920763168216165}, {2/5, 9/50, 0.0061437482244536806}, {2/5, 19/100, 0.0076585190625363155}, {2/5, 1/5, 0.009788200832935127}, {2/5, 21/100, 0.012692589191517015}, {2/5, 11/50, 0.016719322251873336}, {2/5, 23/100, 0.02192931972410487}, {2/5, 6/25, 0.028732547099829177}, {2/5, 1/4, 0.03728437888052019}, {2/5, 13/50, 0.047957364410806794}, {2/5, 27/100, 0.06041249627815719}, {2/5, 7/25, 0.07333603598275248}, {2/5, 29/100, 0.0832753306085247}, {2/5, 3/10, 0.08732917280786935}, {2/5, 31/100, 0.0873378618838734}, {2/5, 8/25, 0.08324265769731713}, {2/5, 33/100, 0.07849649178469607}, {2/5, 17/50, 0.07304831241798859}, {2/5, 7/20, 0.06490443840879613}, {2/5, 9/25, 0.058019392743306315}, {2/5, 37/100, 0.05215985711244964}, {2/5, 19/50, 0.04729803382440095}, {2/5, 39/100, 0.04314436885954553}, {2/5, 2/5, 0.039531725762894133}, {2/5, 41/100, 0.03650274843668214}, {2/5, 21/50, 0.03384463926027224}, {2/5, 43/100, 0.03142939506921418}, {2/5, 11/25, 0.029287648036763574}, {2/5, 9/20, 0.02738012319987305}, {2/5, 23/50, 0.025631936120148593}, {2/5, 47/100, 0.023730324436087944}, {2/5, 12/25, 0.022042536440890596}, {2/5, 49/100, 0.020538372408152896}, {2/5, 1/2, 0.019192662782878542}, {2/5, 51/100, 0.01798431517646659}, {2/5, 13/25, 0.0167133493026222}, {2/5, 53/100, 0.01551070730104008}, {2/5, 27/50, 0.014435662499493289}, {2/5, 11/20, 0.013471293095512473}, {2/5, 14/25, 0.012682939397396882}, {2/5, 57/100, 0.012018132755945635}, {2/5, 29/50, 0.011410027519746476}, {2/5, 59/100, 0.010852410640526508}, {2/5, 3/5, 0.010339884679587746}, {2/5, 61/100, 0.009877017942926556}, {2/5, 31/50, 0.00945719980742668}, {2/5, 63/100, 0.00906821103243441}, {2/5, 16/25, 0.00870710325274835}, {2/5, 13/20, 0.008371269219979775}, {2/5, 33/50, 0.008058397048993941}, {2/5, 67/100, 0.007772322966252}, {2/5, 17/25, 0.0075093021417110785}, {2/5, 69/100, 0.007262794604650483}, {2/5, 7/10, 0.007031431995053684}, {2/5, 71/100, 0.006813985813455569}, {2/5, 18/25, 0.006609350791196418}, {2/5, 73/100, 0.00644204022639898}, {2/5, 37/50, 0.006293203724688459}, {2/5, 3/4, 0.00615201322295075}, {2/5, 19/25, 0.006017944736051828}, {2/5, 77/100, 0.005890518873810358}, {2/5, 39/50, 0.0057692963578812005}, {2/5, 79/100, 0.00565387405450518}, {2/5, 4/5, 0.005543881456641429}, {2/5, 81/100, 0.005450473382034939}, {2/5, 41/50, 0.005372305989012592}, {2/5, 83/100, 0.005297468454501051}, {2/5, 21/25, 0.005225774826778109}, {2/5, 17/20, 0.005157052266647482}, {2/5, 43/50, 0.005091139942633437}, {2/5, 87/100, 0.005027888033672946}, {2/5, 22/25, 0.004967156827505829}, {2/5, 89/100, 0.004908815904399237}, {2/5, 9/10, 0.004852743397088995}, {2/5, 91/100, 0.00479882531890015}, {2/5, 23/25, 0.004765299416616759}, {2/5, 93/100, 0.0047369159786554696}, {2/5, 47/50, 0.004709660853752605}, {2/5, 19/20, 0.004683485453266856}, {2/5, 24/25, 0.004658343896469313}, {2/5, 97/100, 0.004634192827673946}, {2/5, 49/50, 0.004610991247785161}, {2/5, 99/100, 0.004588700358967079}, {2/5, 1, 0.004567283421272289}}
{{11/25, 0, Indeterminate}, {11/25, 1/100, 0.000050514524264022146}, {11/25, 1/50, 0.000167388271685387}, {11/25, 3/100, 0.000307874999656929}, {11/25, 1/25, 0.00046854171842620264}, {11/25, 1/20, 0.0006373737415140179}, {11/25, 3/50, 0.0008119897277769366}, {11/25, 7/100, 0.0010002725651073632}, {11/25, 2/25, 0.0012092388722521146}, {11/25, 9/100, 0.0014454122963540625}, {11/25, 1/10, 0.0017030937902137114}, {11/25, 11/100, 0.0020174619495513142}, {11/25, 3/25, 0.002454734429069754}, {11/25, 13/100, 0.002969172952317567}, {11/25, 7/50, 0.0035894373296129875}, {11/25, 3/20, 0.0044386411206969725}, {11/25, 4/25, 0.005569398160512468}, {11/25, 17/100, 0.007071681010611658}, {11/25, 9/50, 0.009144246016518568}, {11/25, 19/100, 0.012066263519605765}, {11/25, 1/5, 0.016328822935790733}, {11/25, 21/100, 0.021979537500845858}, {11/25, 11/50, 0.029532464512460957}, {11/25, 23/100, 0.039177510613961276}, {11/25, 6/25, 0.051499005297303495}, {11/25, 1/4, 0.06511190335895048}, {11/25, 13/50, 0.07831115572833416}, {11/25, 27/100, 0.08552329033746292}, {11/25, 7/25, 0.08658497866511956}, {11/25, 29/100, 0.08333102389095201}, {11/25, 3/10, 0.07824297179644177}, {11/25, 31/100, 0.07239282487093716}, {11/25, 8/25, 0.06357727529471287}, {11/25, 33/100, 0.05624204558117868}, {11/25, 17/50, 0.05009562411949767}, {11/25, 7/20, 0.04511400462639253}, {11/25, 9/25, 0.040855865688189705}, {11/25, 37/100, 0.03720076311566212}, {11/25, 19/50, 0.03425389391966093}, {11/25, 39/100, 0.03153287263493429}, {11/25, 2/5, 0.02915121227087931}, {11/25, 41/100, 0.027055468659080588}, {11/25, 21/50, 0.025139786739050544}, {11/25, 43/100, 0.023100934036292962}, {11/25, 11/25, 0.021311293603675594}, {11/25, 9/20, 0.019732716572423373}, {11/25, 23/50, 0.018333923892864163}, {11/25, 47/100, 0.017023948553202443}, {11/25, 12/25, 0.015657964926412735}, {11/25, 49/100, 0.014452154399637646}, {11/25, 1/2, 0.01338314093417198}, {11/25, 51/100, 0.012499574355346382}, {11/25, 13/25, 0.011777750452141685}, {11/25, 53/100, 0.011123254166423733}, {11/25, 27/50, 0.01052804105848054}, {11/25, 11/20, 0.009985215389590319}, {11/25, 14/25, 0.009504488095221917}, {11/25, 57/100, 0.009065746552219575}, {11/25, 29/50, 0.008661852329679368}, {11/25, 59/100, 0.008289207243676568}, {11/25, 3/5, 0.007944661858597133}, {11/25, 61/100, 0.007630040334475484}, {11/25, 31/50, 0.007344375447398331}, {11/25, 63/100, 0.007078361629256448}, {11/25, 16/25, 0.006830220830210438}, {11/25, 13/20, 0.006598371115205972}, {11/25, 33/50, 0.006384545958290771}, {11/25, 67/100, 0.00621823702050864}, {11/25, 17/25, 0.006061375853212515}, {11/25, 69/100, 0.0059132474956858925}, {11/25, 7/10, 0.005773204010895997}, {11/25, 71/100, 0.005640657079409894}, {11/25, 18/25, 0.005515071528294006}, {11/25, 73/100, 0.005395959663014689}, {11/25, 37/50, 0.005297123248307749}, {11/25, 3/4, 0.0052128643683757156}, {11/25, 19/25, 0.005132513511275285}, {11/25, 77/100, 0.0050558327268886505}, {11/25, 39/50, 0.0049826023305317895}, {11/25, 79/100, 0.004912619230015201}, {11/25, 4/5, 0.004845695429423929}, {11/25, 81/100, 0.004781656688583492}, {11/25, 41/50, 0.004720341319950385}, {11/25, 83/100, 0.004661599107040682}, {11/25, 21/25, 0.004625320435126693}, {11/25, 17/20, 0.004594122000521729}, {11/25, 43/50, 0.004564256909191394}, {11/25, 87/100, 0.004535662440161288}, {11/25, 22/25, 0.0045082796843165535}, {11/25, 89/100, 0.004482053264031056}, {11/25, 9/10, 0.004456931076841645}, {11/25, 91/100, 0.004432864060824556}, {11/25, 23/25, 0.004409805979582721}, {11/25, 93/100, 0.004387713224981107}, {11/25, 47/50, 0.004364926072524063}, {11/25, 19/20, 0.004340938504676618}, {11/25, 24/25, 0.004324147090912037}, {11/25, 97/100, 0.0043134161571619575}, {11/25, 49/50, 0.004303297550982528}, {11/25, 99/100, 0.004293768471816671}, {11/25, 1, 0.004284807244317329}}
{{12/25, 0, Indeterminate}, {12/25, 1/100, 0.000055972715949545585}, {12/25, 1/50, 0.0001952461226468217}, {12/25, 3/100, 0.00036318364410094553}, {12/25, 1/25, 0.0005512455214107984}, {12/25, 1/20, 0.000746303007520705}, {12/25, 3/50, 0.0009506438734469808}, {12/25, 7/100, 0.0011736975555235898}, {12/25, 2/25, 0.001437922103349852}, {12/25, 9/100, 0.001719563487778643}, {12/25, 1/10, 0.002068121834788499}, {12/25, 11/100, 0.0025620405926132872}, {12/25, 3/25, 0.003155158593091763}, {12/25, 13/100, 0.003911261975542753}, {12/25, 7/50, 0.0049579427042117504}, {12/25, 3/20, 0.006360937320122015}, {12/25, 4/25, 0.008285330951460656}, {12/25, 17/100, 0.011155435269569271}, {12/25, 9/50, 0.015507555439689806}, {12/25, 19/100, 0.02149635890513283}, {12/25, 1/5, 0.029683061500068136}, {12/25, 21/100, 0.04045740321753743}, {12/25, 11/50, 0.05452017544253523}, {12/25, 23/100, 0.06982256585833069}, {12/25, 6/25, 0.08387094163440172}, {12/25, 1/4, 0.08859781884882567}, {12/25, 13/50, 0.08761098332348194}, {12/25, 27/100, 0.08211895676364821}, {12/25, 7/25, 0.0763207307038804}, {12/25, 29/100, 0.06658009698366087}, {12/25, 3/10, 0.05810622163664896}, {12/25, 31/100, 0.05113101460198217}, {12/25, 8/25, 0.045571542227804324}, {12/25, 33/100, 0.04088952556886192}, {12/25, 17/50, 0.03701260933488441}, {12/25, 7/20, 0.03377063512910614}, {12/25, 9/25, 0.030888228843537164}, {12/25, 37/100, 0.02839117523905015}, {12/25, 19/50, 0.02621455180387862}, {12/25, 39/100, 0.023931901376115984}, {12/25, 2/5, 0.021879542495835933}, {12/25, 41/100, 0.02009281955733377}, {12/25, 21/50, 0.018528703682217137}, {12/25, 43/100, 0.017044769600204096}, {12/25, 11/25, 0.015556583273443364}, {12/25, 9/20, 0.014257442202371736}, {12/25, 23/50, 0.013117537119056274}, {12/25, 47/100, 0.012253746521955714}, {12/25, 12/25, 0.011492592752834886}, {12/25, 49/100, 0.010807656479534572}, {12/25, 1/2, 0.010189176253515174}, {12/25, 51/100, 0.009643286867324954}, {12/25, 13/25, 0.009152281404658897}, {12/25, 53/100, 0.008703934507018016}, {12/25, 27/50, 0.008293441496253696}, {12/25, 11/20, 0.007916649742009826}, {12/25, 14/25, 0.00757905546834991}, {12/25, 57/100, 0.007270530543703836}, {12/25, 29/50, 0.0069849696027481775}, {12/25, 59/100, 0.006720128221496558}, {12/25, 3/5, 0.006474028950330484}, {12/25, 61/100, 0.006281275324327757}, {12/25, 31/50, 0.006105356468150837}, {12/25, 63/100, 0.005940161677333701}, {12/25, 16/25, 0.005784820851314599}, {12/25, 13/20, 0.005638551252845181}, {12/25, 33/50, 0.005500647178977228}, {12/25, 67/100, 0.005371697128455492}, {12/25, 17/25, 0.005275003623417323}, {12/25, 69/100, 0.005183242597316856}, {12/25, 7/10, 0.005096083025906374}, {12/25, 71/100, 0.005013221828303532}, {12/25, 18/25, 0.004934381057840575}, {12/25, 73/100, 0.004859305418062587}, {12/25, 37/50, 0.004787760061535218}, {12/25, 3/4, 0.004719528635222724}, {12/25, 19/25, 0.004658726052172362}, {12/25, 77/100, 0.004622209647972863}, {12/25, 39/50, 0.0045873792797723485}, {12/25, 79/100, 0.004554147380543332}, {12/25, 4/5, 0.004522432244947194}, {12/25, 81/100, 0.00449215755524451}, {12/25, 41/50, 0.004463251951848952}, {12/25, 83/100, 0.0044356486437522775}, {12/25, 21/25, 0.004409285054616214}, {12/25, 17/20, 0.004384102500822001}, {12/25, 43/50, 0.004357314241927455}, {12/25, 87/100, 0.004330317763818549}, {12/25, 22/25, 0.004316314840689575}, {12/25, 89/100, 0.004303881138269726}, {12/25, 9/10, 0.004292183523927888}, {12/25, 91/100, 0.004281192141991028}, {12/25, 23/25, 0.004270878737851567}, {12/25, 93/100, 0.004261216553543078}, {12/25, 47/50, 0.00425218023128349}, {12/25, 19/20, 0.004243745724294543}, {12/25, 24/25, 0.004235890214269261}, {12/25, 97/100, 0.004239044913609304}, {12/25, 49/50, 0.004247401562556892}, {12/25, 99/100, 0.004256030429559732}, {12/25, 1, 0.004264923209254968}}
{{13/25, 0, Indeterminate}, {13/25, 1/100, 0.0000637669083834486}, {13/25, 1/50, 0.0002316894348876105}, {13/25, 3/100, 0.0004386094099747994}, {13/25, 1/25, 0.0006619908664779944}, {13/25, 1/20, 0.0008927096655873077}, {13/25, 3/50, 0.001142716917601344}, {13/25, 7/100, 0.0014313483470913082}, {13/25, 2/25, 0.0017476722939246884}, {13/25, 9/100, 0.002133153327474111}, {13/25, 1/10, 0.0026905724910951645}, {13/25, 11/100, 0.00337719122692366}, {13/25, 3/25, 0.004287627192306093}, {13/25, 13/100, 0.005575630080208572}, {13/25, 7/50, 0.007371673446952945}, {13/25, 3/20, 0.010004140914165854}, {13/25, 4/25, 0.014050044362052672}, {13/25, 17/100, 0.02015101814309269}, {13/25, 9/50, 0.028692107298045753}, {13/25, 19/100, 0.04045202847749521}, {13/25, 1/5, 0.05613227581604776}, {13/25, 21/100, 0.0737679564813212}, {13/25, 11/50, 0.0887776141132505}, {13/25, 23/100, 0.09291422195778348}, {13/25, 6/25, 0.09003815107029924}, {13/25, 1/4, 0.08343768093662854}, {13/25, 13/50, 0.07479011668346267}, {13/25, 27/100, 0.06411328342232092}, {13/25, 7/25, 0.05552219427651971}, {13/25, 29/100, 0.048741678266727054}, {13/25, 3/10, 0.04320887551168042}, {13/25, 31/100, 0.038690358999504425}, {13/25, 8/25, 0.03497372047356726}, {13/25, 33/100, 0.031722594316750376}, {13/25, 17/50, 0.028942044761182704}, {13/25, 7/20, 0.02644435576725639}, {13/25, 9/25, 0.02388521967769312}, {13/25, 37/100, 0.021694971873722595}, {13/25, 19/50, 0.019807449311291737}, {13/25, 39/100, 0.01813496522123299}, {13/25, 2/5, 0.016384230230632416}, {13/25, 41/100, 0.014877478255723534}, {13/25, 21/50, 0.013572677348820023}, {13/25, 43/100, 0.012604416021075694}, {13/25, 11/25, 0.011750554709412508}, {13/25, 9/20, 0.010989432068127013}, {13/25, 23/50, 0.010311274058235178}, {13/25, 47/100, 0.009721459903188095}, {13/25, 12/25, 0.00918845708865574}, {13/25, 49/100, 0.008705200768965856}, {13/25, 1/2, 0.00826568108422129}, {13/25, 51/100, 0.007873196879122014}, {13/25, 13/25, 0.007519232494228415}, {13/25, 53/100, 0.007194089344711206}, {13/25, 27/50, 0.006894693883791654}, {13/25, 11/20, 0.006626633710698424}, {13/25, 14/25, 0.00641649720290013}, {13/25, 57/100, 0.0062205640222720675}, {13/25, 29/50, 0.006037558903607101}, {13/25, 59/100, 0.005866347861536674}, {13/25, 3/5, 0.005705919805915649}, {13/25, 61/100, 0.005555370881759678}, {13/25, 31/50, 0.005441829261103534}, {13/25, 63/100, 0.005336479081817044}, {13/25, 16/25, 0.005236890237875399}, {13/25, 13/20, 0.00514264836462968}, {13/25, 33/50, 0.0050533765475101544}, {13/25, 67/100, 0.004968731295049671}, {13/25, 17/25, 0.004888399009987257}, {13/25, 69/100, 0.0048120928892102545}, {13/25, 7/10, 0.00476399151184702}, {13/25, 71/100, 0.004722934593202907}, {13/25, 18/25, 0.004683909804247065}, {13/25, 73/100, 0.004646803181883449}, {13/25, 37/50, 0.004611508989960225}, {13/25, 3/4, 0.0045779290024566405}, {13/25, 19/25, 0.0045459718593122474}, {13/25, 77/100, 0.004515552486549462}, {13/25, 39/50, 0.004485796748768181}, {13/25, 79/100, 0.004453633650721318}, {13/25, 4/5, 0.0044314853633575756}, {13/25, 81/100, 0.004416136717268269}, {13/25, 41/50, 0.004401723341623294}, {13/25, 83/100, 0.0043882035178695695}, {13/25, 21/25, 0.004375537979478881}, {13/25, 17/20, 0.004363689736921594}, {13/25, 43/50, 0.0043526239172389574}, {13/25, 87/100, 0.00434230761682705}, {13/25, 22/25, 0.004335418685105138}, {13/25, 89/100, 0.004343606417314306}, {13/25, 9/10, 0.004352140515866569}, {13/25, 91/100, 0.004361009233039624}, {13/25, 23/25, 0.004370201398669289}, {13/25, 93/100, 0.004379706385120137}, {13/25, 47/50, 0.004389514074761963}, {13/25, 19/20, 0.004399614829746464}, {13/25, 24/25, 0.004409999463897151}, {13/25, 97/100, 0.004420659216543822}, {13/25, 49/50, 0.004431585728146052}, {13/25, 99/100, 0.004442771017566316}, {13/25, 1, 0.004454207460863652}}
{{14/25, 0, Indeterminate}, {14/25, 1/100, 0.00007338345155335703}, {14/25, 1/50, 0.0002826265929198272}, {14/25, 3/100, 0.0005407045251661985}, {14/25, 1/25, 0.0008129526571301003}, {14/25, 1/20, 0.0010970620078171699}, {14/25, 3/50, 0.0014155426683418923}, {14/25, 7/100, 0.0017856538234836059}, {14/25, 2/25, 0.002217839885983752}, {14/25, 9/100, 0.0028364896257675257}, {14/25, 1/10, 0.0036355757323227474}, {14/25, 11/100, 0.004722461654637432}, {14/25, 3/25, 0.006302411713265409}, {14/25, 13/100, 0.008585177728436057}, {14/25, 7/50, 0.012121706297970929}, {14/25, 3/20, 0.017861188280347145}, {14/25, 4/25, 0.02635450417569467}, {14/25, 17/100, 0.03871889279125925}, {14/25, 9/50, 0.05567198333579923}, {14/25, 19/100, 0.07632240386649966}, {14/25, 1/5, 0.09521746249303754}, {14/25, 21/100, 0.10011508295409295}, {14/25, 11/50, 0.09615011312413421}, {14/25, 23/100, 0.08823093849344377}, {14/25, 6/25, 0.07654558520139894}, {14/25, 1/4, 0.0648831041803663}, {14/25, 13/50, 0.055731788591293574}, {14/25, 27/100, 0.04861822011923065}, {14/25, 7/25, 0.04281173754056045}, {14/25, 29/100, 0.038294009015142724}, {14/25, 3/10, 0.03435506006076497}, {14/25, 31/100, 0.031040597287591815}, {14/25, 8/25, 0.028067160921576424}, {14/25, 33/100, 0.025112339873362616}, {14/25, 17/50, 0.022618333628333497}, {14/25, 7/20, 0.02049601249465999}, {14/25, 9/25, 0.018465056676698136}, {14/25, 37/100, 0.016560711891970302}, {14/25, 19/50, 0.014939487657807537}, {14/25, 39/100, 0.013688283555034018}, {14/25, 2/5, 0.012660529123989614}, {14/25, 41/100, 0.01175532127802898}, {14/25, 21/50, 0.010958705938272667}, {14/25, 43/100, 0.010271818335579302}, {14/25, 11/25, 0.009656918910614017}, {14/25, 9/20, 0.00910429465348985}, {14/25, 23/50, 0.00860631194107198}, {14/25, 47/100, 0.008171032455567002}, {14/25, 12/25, 0.00777503686747227}, {14/25, 49/100, 0.007413699310517016}, {14/25, 1/2, 0.007083053076702644}, {14/25, 51/100, 0.006833079289154456}, {14/25, 13/25, 0.00660186828189087}, {14/25, 53/100, 0.006387338458132735}, {14/25, 27/50, 0.006187892549810698}, {14/25, 11/20, 0.006002121818256155}, {14/25, 14/25, 0.005839746901786934}, {14/25, 57/100, 0.0057113454717174885}, {14/25, 29/50, 0.005590683796305515}, {14/25, 59/100, 0.0054771472433454635}, {14/25, 3/5, 0.0053701823532107985}, {14/25, 61/100, 0.005269289611430994}, {14/25, 31/50, 0.005174017201509522}, {14/25, 63/100, 0.005083955588832319}, {14/25, 16/25, 0.00502984182503687}, {14/25, 13/20, 0.004981185002202223}, {14/25, 33/50, 0.004935119829504406}, {14/25, 67/100, 0.004891488027835953}, {14/25, 17/25, 0.004850143738301192}, {14/25, 69/100, 0.004810952347571722}, {14/25, 7/10, 0.004773789442280582}, {14/25, 71/100, 0.004738444493294776}, {14/25, 18/25, 0.004699674587630828}, {14/25, 73/100, 0.004672466796741988}, {14/25, 37/50, 0.004653488592052071}, {14/25, 3/4, 0.004635713970866038}, {14/25, 19/25, 0.004619084188273567}, {14/25, 77/100, 0.004603544266208559}, {14/25, 39/50, 0.004589042700518141}, {14/25, 79/100, 0.004575531194617434}, {14/25, 4/5, 0.004562964416985519}, {14/25, 81/100, 0.00456883221239451}, {14/25, 41/50, 0.004577430538807562}, {14/25, 83/100, 0.004586461848049449}, {14/25, 21/25, 0.004595910154931077}, {14/25, 17/20, 0.004605760324612459}, {14/25, 43/50, 0.004615998016875327}, {14/25, 87/100, 0.0046266096346989725}, {14/25, 22/25, 0.004637582276758354}, {14/25, 89/100, 0.004648903693502307}, {14/25, 9/10, 0.004660562246501102}, {14/25, 91/100, 0.004672546870786062}, {14/25, 23/25, 0.004689110380989982}, {14/25, 93/100, 0.00471450761459489}, {14/25, 47/50, 0.004740083087357002}, {14/25, 19/20, 0.004765832913832375}, {14/25, 24/25, 0.004791753375529307}, {14/25, 97/100, 0.004817840911750109}, {14/25, 49/50, 0.0048440921110294985}, {14/25, 99/100, 0.004870503703125866}, {14/25, 1, 0.004897072551523172}}
{{3/5, 0, Indeterminate}, {3/5, 1/100, 0.00008369778767964174}, {3/5, 1/50, 0.00034718714898489446}, {3/5, 3/100, 0.0006688249858462328}, {3/5, 1/25, 0.0010041313576101588}, {3/5, 1/20, 0.0013624892752326526}, {3/5, 3/50, 0.0017831682812620392}, {3/5, 7/100, 0.002263657444528671}, {3/5, 2/25, 0.002935111124322006}, {3/5, 9/100, 0.003853460004834286}, {3/5, 1/10, 0.005118576984029805}, {3/5, 11/100, 0.007017534352479243}, {3/5, 3/25, 0.009851286963164615}, {3/5, 13/100, 0.01446940180731728}, {3/5, 7/50, 0.02239572774918635}, {3/5, 3/20, 0.03424072533172609}, {3/5, 4/25, 0.05148721535889015}, {3/5, 17/100, 0.07509378140190917}, {3/5, 9/50, 0.09910538108313928}, {3/5, 19/100, 0.10901977191075915}, {3/5, 1/5, 0.10515154461123222}, {3/5, 21/100, 0.09569969838978881}, {3/5, 11/50, 0.08144495194600862}, {3/5, 23/100, 0.06805992578622701}, {3/5, 6/25, 0.057871477851162825}, {3/5, 1/4, 0.04998750922860097}, {3/5, 13/50, 0.04387326403939725}, {3/5, 27/100, 0.03881881259489967}, {3/5, 7/25, 0.034622754701718966}, {3/5, 29/100, 0.031094869032964437}, {3/5, 3/10, 0.027477340645234456}, {3/5, 31/100, 0.024477489174820073}, {3/5, 8/25, 0.02196513949330135}, {3/5, 33/100, 0.01954027769700767}, {3/5, 17/50, 0.017359931408519248}, {3/5, 7/20, 0.0155392293235496}, {3/5, 9/25, 0.014221003316639355}, {3/5, 37/100, 0.013077849100643137}, {3/5, 19/50, 0.012080387567423915}, {3/5, 39/100, 0.01123149538786296}, {3/5, 2/5, 0.010485392106217533}, {3/5, 41/100, 0.00982225860216989}, {3/5, 21/50, 0.009231732359071453}, {3/5, 43/100, 0.008719491821471442}, {3/5, 11/25, 0.008257565331275439}, {3/5, 9/20, 0.007839521999811241}, {3/5, 23/50, 0.007485704667977652}, {3/5, 47/100, 0.007199631450258877}, {3/5, 12/25, 0.006936404057376548}, {3/5, 49/100, 0.006693606802546628}, {3/5, 1/2, 0.0064691378604121805}, {3/5, 51/100, 0.006269917777650748}, {3/5, 13/25, 0.006116415627783111}, {3/5, 53/100, 0.005973011280369039}, {3/5, 27/50, 0.005838829068067136}, {3/5, 11/20, 0.005713088281826497}, {3/5, 14/25, 0.005595090970764076}, {3/5, 57/100, 0.0054842115381923415}, {3/5, 29/50, 0.005398767752156741}, {3/5, 59/100, 0.0053387660070834475}, {3/5, 3/5, 0.005282223133877864}, {3/5, 61/100, 0.005228906760606641}, {3/5, 31/50, 0.005178604522417723}, {3/5, 63/100, 0.005131121989314116}, {3/5, 16/25, 0.005086280842803789}, {3/5, 13/20, 0.005042250021372629}, {3/5, 33/50, 0.004996074967239585}, {3/5, 67/100, 0.004970633343422512}, {3/5, 17/25, 0.004947661485676748}, {3/5, 69/100, 0.004926220319720455}, {3/5, 7/10, 0.0049062286990580115}, {3/5, 71/100, 0.0048876111148818185}, {3/5, 18/25, 0.004870297221463172}, {3/5, 73/100, 0.004854221408621541}, {3/5, 37/50, 0.004860872855619834}, {3/5, 3/4, 0.004869620283468244}, {3/5, 19/25, 0.004878926904845765}, {3/5, 77/100, 0.004888770023958758}, {3/5, 39/50, 0.004899128260965757}, {3/5, 79/100, 0.004909981458107197}, {3/5, 4/5, 0.0049213105937148515}, {3/5, 81/100, 0.004933097703344395}, {3/5, 41/50, 0.004945325807354925}, {3/5, 83/100, 0.0049579788443320375}, {3/5, 21/25, 0.004976983621998818}, {3/5, 17/20, 0.005005293584148937}, {3/5, 43/50, 0.005033829097047703}, {3/5, 87/100, 0.0050625846350968754}, {3/5, 22/25, 0.005091554933004245}, {3/5, 89/100, 0.00512073497020955}, {3/5, 9/10, 0.005150119956415981}, {3/5, 91/100, 0.005179705318136973}, {3/5, 23/25, 0.005209486686176584}, {3/5, 93/100, 0.005239459883968112}, {3/5, 47/50, 0.005269620916703984}, {3/5, 19/20, 0.0052999659611945105}, {3/5, 24/25, 0.005330491356399871}, {3/5, 97/100, 0.005366113962035918}, {3/5, 49/50, 0.0054040922980521065}, {3/5, 99/100, 0.005442216406910555}, {3/5, 1, 0.005480484600090893}}
{{16/25, 0, Indeterminate}, {16/25, 1/100, 0.00009504814206117005}, {16/25, 1/50, 0.0004299585692965482}, {16/25, 3/100, 0.000835316967213485}, {16/25, 1/25, 0.0012549959140091616}, {16/25, 1/20, 0.0017258437653966039}, {16/25, 3/50, 0.0022750100140208882}, {16/25, 7/100, 0.002975136210713667}, {16/25, 2/25, 0.004022416645459549}, {16/25, 9/100, 0.005465648461014757}, {16/25, 1/10, 0.007713274532055399}, {16/25, 11/100, 0.011168483938320954}, {16/25, 3/25, 0.017244354050803816}, {16/25, 13/100, 0.02770909443105224}, {16/25, 7/50, 0.04397557104523942}, {16/25, 3/20, 0.06807335767749736}, {16/25, 4/25, 0.09823270688889889}, {16/25, 17/100, 0.11885321257281636}, {16/25, 9/50, 0.11894822535617701}, {16/25, 19/100, 0.10753627719904842}, {16/25, 1/5, 0.09117740827946932}, {16/25, 21/100, 0.07481240698673748}, {16/25, 11/50, 0.06268706315876904}, {16/25, 23/100, 0.053469183695076826}, {16/25, 6/25, 0.04650778676991358}, {16/25, 1/4, 0.04075388825222234}, {16/25, 13/50, 0.03607852553077626}, {16/25, 27/100, 0.031718948721384005}, {16/25, 7/25, 0.027844652631136443}, {16/25, 29/100, 0.024666055703269515}, {16/25, 3/10, 0.021748018140568755}, {16/25, 31/100, 0.019083531549413942}, {16/25, 8/25, 0.016920553889903742}, {16/25, 33/100, 0.015357071315627758}, {16/25, 17/50, 0.014018398969828838}, {16/25, 7/20, 0.012871870578085625}, {16/25, 9/25, 0.011904517092477324}, {16/25, 37/100, 0.01105696695198191}, {16/25, 19/50, 0.010310236905981034}, {16/25, 39/100, 0.009666323000605177}, {16/25, 2/5, 0.009097337422634546}, {16/25, 41/100, 0.008587705338542164}, {16/25, 21/50, 0.008161150129159996}, {16/25, 43/100, 0.00781797882614242}, {16/25, 11/25, 0.007504634847326313}, {16/25, 9/20, 0.007217692379709877}, {16/25, 23/50, 0.00695420793108465}, {16/25, 47/100, 0.006744740722248649}, {16/25, 12/25, 0.006565783346854772}, {16/25, 49/100, 0.006399490818893839}, {16/25, 1/2, 0.006244682052228368}, {16/25, 51/100, 0.006100313485112924}, {16/25, 13/25, 0.005965460135571005}, {16/25, 53/100, 0.005864677228222319}, {16/25, 27/50, 0.005791671249944705}, {16/25, 11/20, 0.005723200246827014}, {16/25, 14/25, 0.005658932601799933}, {16/25, 57/100, 0.0055985677106392415}, {16/25, 29/50, 0.0055418324987216655}, {16/25, 59/100, 0.005488478390724358}, {16/25, 3/5, 0.005431189338882685}, {16/25, 61/100, 0.005394390928074175}, {16/25, 31/50, 0.005365167428399952}, {16/25, 63/100, 0.005337981807097954}, {16/25, 16/25, 0.005312715662451716}, {16/25, 13/20, 0.0052892595790283384}, {16/25, 33/50, 0.005267512302870747}, {16/25, 67/100, 0.00525740258125566}, {16/25, 17/25, 0.0052658326725412334}, {16/25, 69/100, 0.00527501765680081}, {16/25, 7/10, 0.0052849234740782675}, {16/25, 71/100, 0.005295518236913517}, {16/25, 18/25, 0.005306772060249638}, {16/25, 73/100, 0.005318656906989811}, {16/25, 37/50, 0.0053311464475559135}, {16/25, 3/4, 0.005344215931998999}, {16/25, 19/25, 0.005357842073376058}, {16/25, 77/100, 0.005385312602840372}, {16/25, 39/50, 0.005417467952462478}, {16/25, 79/100, 0.00544991108980625}, {16/25, 4/5, 0.005482634160807597}, {16/25, 81/100, 0.0055156297149322325}, {16/25, 41/50, 0.005548890678962951}, {16/25, 83/100, 0.005582410332803763}, {16/25, 21/25, 0.005616182287123005}, {16/25, 17/20, 0.00565020046267473}, {16/25, 43/50, 0.005684459071152659}, {16/25, 87/100, 0.005718952597447598}, {16/25, 22/25, 0.005755062896919813}, {16/25, 89/100, 0.005798404811513297}, {16/25, 9/10, 0.0058419301293418865}, {16/25, 91/100, 0.005885636391788226}, {16/25, 23/25, 0.005929521240106499}, {16/25, 93/100, 0.005973582409878005}, {16/25, 47/50, 0.006017817725834615}, {16/25, 19/20, 0.006062225097022734}, {16/25, 24/25, 0.006106802512281223}, {16/25, 97/100, 0.0061515480360115}, {16/25, 49/50, 0.006208237198207767}, {16/25, 99/100, 0.006267629813531087}, {16/25, 1, 0.006327197580802582}}
{{17/25, 0, Indeterminate}, {17/25, 1/100, 0.00010631834541972599}, {17/25, 1/50, 0.0005390564945772539}, {17/25, 3/100, 0.0010541969863709078}, {17/25, 1/25, 0.0016016701213965021}, {17/25, 1/20, 0.002237571784217903}, {17/25, 3/50, 0.0029928024414487145}, {17/25, 7/100, 0.004127203446617847}, {17/25, 2/25, 0.005709045750016402}, {17/25, 9/100, 0.008323806612914868}, {17/25, 1/10, 0.012456054738689491}, {17/25, 11/100, 0.020061023903303294}, {17/25, 3/25, 0.03362945032869776}, {17/25, 13/100, 0.05556712776537219}, {17/25, 7/50, 0.08885982231006609}, {17/25, 3/20, 0.12449852994208437}, {17/25, 4/25, 0.13569676338884143}, {17/25, 17/100, 0.12591892443063027}, {17/25, 9/50, 0.10834307640577712}, {17/25, 19/100, 0.086795936632842}, {17/25, 1/5, 0.07123996435270438}, {17/25, 21/100, 0.05978362353933169}, {17/25, 11/50, 0.05130869070420288}, {17/25, 23/100, 0.044454910256110126}, {17/25, 6/25, 0.03898076410742834}, {17/25, 1/4, 0.03362963225691105}, {17/25, 13/50, 0.029274404809256062}, {17/25, 27/100, 0.025683636393269836}, {17/25, 7/25, 0.02216805108786202}, {17/25, 29/100, 0.0193303440160679}, {17/25, 3/10, 0.01732580485623767}, {17/25, 31/100, 0.01566347761087929}, {17/25, 8/25, 0.014263320999179256}, {17/25, 33/100, 0.013094430823386728}, {17/25, 17/50, 0.01208235417514994}, {17/25, 7/20, 0.011204023205083215}, {17/25, 9/25, 0.010456895965638723}, {17/25, 37/100, 0.009796540623570632}, {17/25, 19/50, 0.009216497074352889}, {17/25, 39/100, 0.008782536195213133}, {17/25, 2/5, 0.008390095240225609}, {17/25, 41/100, 0.008033939392806866}, {17/25, 21/50, 0.007709640226303041}, {17/25, 43/100, 0.007457899044366156}, {17/25, 11/25, 0.007240133939519821}, {17/25, 9/20, 0.007039082479497259}, {17/25, 23/50, 0.006853054496326134}, {17/25, 47/100, 0.006680572767394581}, {17/25, 12/25, 0.006529141503177197}, {17/25, 49/100, 0.006436054624958309}, {17/25, 1/2, 0.006349238972573275}, {17/25, 51/100, 0.006268190414514281}, {17/25, 13/25, 0.006192456503139736}, {17/25, 53/100, 0.006121630124816356}, {17/25, 27/50, 0.0060539316929521785}, {17/25, 11/20, 0.005984897113660901}, {17/25, 14/25, 0.005945683176793898}, {17/25, 57/100, 0.005909329855907953}, {17/25, 29/50, 0.005875653059754641}, {17/25, 59/100, 0.005844484106676137}, {17/25, 3/5, 0.005815668168011195}, {17/25, 61/100, 0.00579664098715725}, {17/25, 31/50, 0.005804848785936443}, {17/25, 63/100, 0.005814075742025502}, {17/25, 16/25, 0.005824271170892126}, {17/25, 13/20, 0.005835387921166532}, {17/25, 33/50, 0.005847382072943444}, {17/25, 67/100, 0.005860212666314416}, {17/25, 17/25, 0.005873841456669148}, {17/25, 69/100, 0.005888232693753834}, {17/25, 7/10, 0.0059132136084194984}, {17/25, 71/100, 0.005950150040955709}, {17/25, 18/25, 0.005987467017442455}, {17/25, 73/100, 0.006025152796256467}, {17/25, 37/50, 0.006063196299271502}, {17/25, 3/4, 0.006101587064701803}, {17/25, 19/25, 0.006140315203908501}, {17/25, 77/100, 0.00617937136178693}, {17/25, 39/50, 0.006218746680394392}, {17/25, 79/100, 0.006258432765512941}, {17/25, 4/5, 0.006298421655875112}, {17/25, 81/100, 0.006347726761869567}, {17/25, 41/50, 0.006398345935403106}, {17/25, 83/100, 0.006449195724681384}, {17/25, 21/25, 0.006500272669566344}, {17/25, 17/20, 0.006551573462809519}, {17/25, 43/50, 0.006603094940940291}, {17/25, 87/100, 0.0066548340756727884}, {17/25, 22/25, 0.006706787965925094}, {17/25, 89/100, 0.006765366913594014}, {17/25, 9/10, 0.006834905529920267}, {17/25, 91/100, 0.006904658596099632}, {17/25, 23/25, 0.006974625632876284}, {17/25, 93/100, 0.007044806162250114}, {17/25, 47/50, 0.007115199707365179}, {17/25, 19/20, 0.00718580579241223}, {17/25, 24/25, 0.007256623942541743}, {17/25, 97/100, 0.007327653683788989}, {17/25, 49/50, 0.007398894543007376}, {17/25, 99/100, 0.007470346047810822}, {17/25, 1, 0.007550625392203327}}
{{18/25, 0, Indeterminate}, {18/25, 1/100, 0.0001168000831948243}, {18/25, 1/50, 0.000680618111444706}, {18/25, 3/100, 0.0013444149541180152}, {18/25, 1/25, 0.0020662624193402697}, {18/25, 1/20, 0.0029373805960132868}, {18/25, 3/50, 0.004118658843250123}, {18/25, 7/100, 0.005908094933147193}, {18/25, 2/25, 0.008734197628645612}, {18/25, 9/100, 0.013559885124678341}, {18/25, 1/10, 0.02259388471271085}, {18/25, 11/100, 0.039779094718345016}, {18/25, 3/25, 0.06872969307266757}, {18/25, 13/100, 0.11217951143926856}, {18/25, 7/50, 0.15091279608471528}, {18/25, 3/20, 0.15277858850794898}, {18/25, 4/25, 0.1349242916818171}, {18/25, 17/100, 0.107224914389296}, {18/25, 9/50, 0.08549849216217978}, {18/25, 19/100, 0.07022957915827682}, {18/25, 1/5, 0.05919049156462726}, {18/25, 21/100, 0.050533592923962485}, {18/25, 11/50, 0.04371955700981338}, {18/25, 23/100, 0.037139520047457644}, {18/25, 6/25, 0.03198263574642665}, {18/25, 1/4, 0.027477992055156275}, {18/25, 13/50, 0.023493891024481246}, {18/25, 27/100, 0.020539233302417876}, {18/25, 7/25, 0.018331739707520084}, {18/25, 29/100, 0.01649378587496605}, {18/25, 3/10, 0.014996407299631268}, {18/25, 31/100, 0.013719142336506233}, {18/25, 8/25, 0.012628029875196477}, {18/25, 33/100, 0.011708739990602554}, {18/25, 17/50, 0.010905150520488962}, {18/25, 7/20, 0.010246021434277715}, {18/25, 9/25, 0.009725301681642814}, {18/25, 37/100, 0.00925810929906176}, {18/25, 19/50, 0.008837206499671325}, {18/25, 39/100, 0.008491446474824457}, {18/25, 2/5, 0.008213690404679713}, {18/25, 41/100, 0.00795927879721911}, {18/25, 21/50, 0.007725626680373998}, {18/25, 43/100, 0.007510504658955671}, {18/25, 11/25, 0.007337819749711997}, {18/25, 9/20, 0.007222037211836312}, {18/25, 23/50, 0.007114646834168264}, {18/25, 47/100, 0.007014918011803766}, {18/25, 12/25, 0.006922201087070563}, {18/25, 49/100, 0.006835916620646972}, {18/25, 1/2, 0.006745721025830857}, {18/25, 51/100, 0.006690868909464031}, {18/25, 13/25, 0.006643420633839338}, {18/25, 53/100, 0.00659965320858412}, {18/25, 27/50, 0.006559312811471133}, {18/25, 11/20, 0.006522168352704534}, {18/25, 14/25, 0.006511450492407945}, {18/25, 57/100, 0.006519826035532423}, {18/25, 29/50, 0.006529564562185752}, {18/25, 59/100, 0.006540592219958556}, {18/25, 3/5, 0.006552840730333513}, {18/25, 61/100, 0.006566246874168971}, {18/25, 31/50, 0.006580752032829595}, {18/25, 63/100, 0.006596301778100634}, {18/25, 16/25, 0.006628038917797369}, {18/25, 13/20, 0.006671363262100195}, {18/25, 33/50, 0.0067151931920716515}, {18/25, 67/100, 0.006759511278390298}, {18/25, 17/25, 0.006804301166324798}, {18/25, 69/100, 0.00684954749262489}, {18/25, 7/10, 0.006895235809995468}, {18/25, 71/100, 0.006941352518358991}, {18/25, 18/25, 0.006987884802206891}, {18/25, 73/100, 0.0070348205734209945}, {18/25, 37/50, 0.0070937852544525806}, {18/25, 3/4, 0.007153773136040594}, {18/25, 19/25, 0.007214058349283715}, {18/25, 77/100, 0.0072746358121501325}, {18/25, 39/50, 0.007335500691456623}, {18/25, 79/100, 0.007396648386442554}, {18/25, 4/5, 0.007458074513630108}, {18/25, 81/100, 0.0075233780433780996}, {18/25, 41/50, 0.007606308974074935}, {18/25, 83/100, 0.007689505622567684}, {18/25, 21/25, 0.007772967436061535}, {18/25, 17/20, 0.007856693861576211}, {18/25, 43/50, 0.00794068434581751}, {18/25, 87/100, 0.008024938335071112}, {18/25, 22/25, 0.008109455275115954}, {18/25, 89/100, 0.00819423461115532}, {18/25, 9/10, 0.008279275787762209}, {18/25, 91/100, 0.008370726886777237}, {18/25, 23/25, 0.008473377830812857}, {18/25, 93/100, 0.008576382697119252}, {18/25, 47/50, 0.008679741081667572}, {18/25, 19/20, 0.008783452564371404}, {18/25, 24/25, 0.008887516709899412}, {18/25, 97/100, 0.00899193306844471}, {18/25, 49/50, 0.009096701176454938}, {18/25, 99/100, 0.009201820557324197}, {18/25, 1, 0.009307290722049444}}
{{19/25, 0, Indeterminate}, {19/25, 1/100, 0.00012329838380220436}, {19/25, 1/50, 0.0008514883949889413}, {19/25, 3/100, 0.0017079773529827236}, {19/25, 1/25, 0.0027072307974269783}, {19/25, 1/20, 0.003918805811256705}, {19/25, 3/50, 0.005807692743688004}, {19/25, 7/100, 0.008787984218703034}, {19/25, 2/25, 0.014063913286439864}, {19/25, 9/100, 0.024045985871835842}, {19/25, 1/10, 0.044882600761978836}, {19/25, 11/100, 0.08159653266456923}, {19/25, 3/25, 0.13745110418799383}, {19/25, 13/100, 0.17841976088102252}, {19/25, 7/50, 0.16866491267062156}, {19/25, 3/20, 0.14113284673373788}, {19/25, 4/25, 0.10834933192951213}, {19/25, 17/100, 0.08623427936147696}, {19/25, 9/50, 0.07085269263582734}, {19/25, 19/100, 0.0593612726404022}, {19/25, 1/5, 0.05058587523060795}, {19/25, 21/100, 0.04231555592040678}, {19/25, 11/50, 0.03593460987995144}, {19/25, 23/100, 0.0303083866865643}, {19/25, 6/25, 0.025601801282306335}, {19/25, 1/4, 0.022349537612972387}, {19/25, 13/50, 0.019799545691094926}, {19/25, 27/100, 0.017741131584096247}, {19/25, 7/25, 0.01604637306983576}, {19/25, 29/100, 0.014614221483129061}, {19/25, 3/10, 0.01343402555853281}, {19/25, 31/100, 0.01241682457616534}, {19/25, 8/25, 0.011598777595639362}, {19/25, 33/100, 0.010953585506685692}, {19/25, 17/50, 0.010380291302914015}, {19/25, 7/20, 0.009868382178398583}, {19/25, 9/25, 0.00948636543467636}, {19/25, 37/100, 0.00915196281055213}, {19/25, 19/50, 0.008847691808908643}, {19/25, 39/100, 0.008569978867861764}, {19/25, 2/5, 0.008333726371869387}, {19/25, 41/100, 0.008185266304262376}, {19/25, 21/50, 0.008048455307851102}, {19/25, 43/100, 0.007922185214263801}, {19/25, 11/25, 0.007805481640697575}, {19/25, 9/20, 0.007694509593028975}, {19/25, 23/50, 0.007594232297143645}, {19/25, 47/100, 0.007529917064439603}, {19/25, 12/25, 0.007470863473350317}, {19/25, 49/100, 0.007416670446765694}, {19/25, 1/2, 0.007366976443579376}, {19/25, 51/100, 0.007344263973902591}, {19/25, 13/25, 0.007351797857686178}, {19/25, 53/100, 0.007361207029645989}, {19/25, 27/50, 0.007372379733350254}, {19/25, 11/20, 0.007385213414409737}, {19/25, 14/25, 0.007399613795807469}, {19/25, 57/100, 0.007415494061923703}, {19/25, 29/50, 0.00743798498343661}, {19/25, 59/100, 0.007488631410823745}, {19/25, 3/5, 0.007539966019679684}, {19/25, 61/100, 0.007591961921806199}, {19/25, 31/50, 0.007644594054822388}, {19/25, 63/100, 0.007697839027479556}, {19/25, 16/25, 0.007751674980406484}, {19/25, 13/20, 0.007806081460523365}, {19/25, 33/50, 0.007861039307586108}, {19/25, 67/100, 0.007922166535161737}, {19/25, 17/25, 0.007993318122595324}, {19/25, 69/100, 0.008064858948219527}, {19/25, 7/10, 0.008136781267832778}, {19/25, 71/100, 0.008209077761196094}, {19/25, 18/25, 0.008281741501254979}, {19/25, 73/100, 0.008354765926003286}, {19/25, 37/50, 0.008435449524080905}, {19/25, 3/4, 0.00853489642019478}, {19/25, 19/25, 0.008634671915819144}, {19/25, 77/100, 0.00873477541662916}, {19/25, 39/50, 0.008835206324108202}, {19/25, 79/100, 0.008935964035468895}, {19/25, 4/5, 0.009037047943610174}, {19/25, 81/100, 0.009138457437102667}, {19/25, 41/50, 0.009240191900200588}, {19/25, 83/100, 0.009349263837909596}, {19/25, 21/25, 0.009472570319995861}, {19/25, 17/20, 0.009596315193951776}, {19/25, 43/50, 0.009720498133990492}, {19/25, 87/100, 0.0098451187839081}, {19/25, 22/25, 0.00997017675867351}, {19/25, 89/100, 0.010095671645929774}, {19/25, 9/10, 0.0102216030074107}, {19/25, 91/100, 0.010347970380279684}, {19/25, 23/25, 0.010474773278276997}, {19/25, 93/100, 0.010602011183079072}, {19/25, 47/50, 0.010729683536841408}, {19/25, 19/20, 0.0108583777953778}, {19/25, 24/25, 0.01099351661886718}, {19/25, 97/100, 0.011129141641100996}, {19/25, 49/50, 0.011265252018625415}, {19/25, 99/100, 0.011401846892393258}, {19/25, 1, 0.011538925388445032}}
{{4/5, 0, Indeterminate}, {4/5, 1/100, 0.00012379110405431}, {4/5, 1/50, 0.0010519966919415819}, {4/5, 3/100, 0.0021782168236276853}, {4/5, 1/25, 0.003531470519273253}, {4/5, 1/20, 0.005386438810324904}, {4/5, 3/50, 0.008358743136397633}, {4/5, 7/100, 0.013760204747825668}, {4/5, 2/25, 0.024387675462471798}, {4/5, 9/100, 0.047713386685074015}, {4/5, 1/10, 0.09210161679563017}, {4/5, 11/100, 0.16252233981413491}, {4/5, 3/25, 0.20575638786422618}, {4/5, 13/100, 0.18723978155775237}, {4/5, 7/50, 0.1474572569597201}, {4/5, 3/20, 0.1119668558463518}, {4/5, 4/25, 0.08856459061989112}, {4/5, 17/100, 0.0725278796016058}, {4/5, 9/50, 0.060477923943631384}, {4/5, 19/100, 0.04997160997421656}, {4/5, 1/5, 0.0416652411821054}, {4/5, 21/100, 0.03457857823736047}, {4/5, 11/50, 0.028754421447184944}, {4/5, 23/100, 0.02489715182675857}, {4/5, 6/25, 0.021847799120863824}, {4/5, 1/4, 0.01945020758126574}, {4/5, 13/50, 0.017475838056698306}, {4/5, 27/100, 0.015855752411480233}, {4/5, 7/25, 0.01450751160787531}, {4/5, 29/100, 0.013397215412097764}, {4/5, 3/10, 0.012568138395174684}, {4/5, 31/100, 0.011840281228358937}, {4/5, 8/25, 0.01119748480479446}, {4/5, 33/100, 0.01073205934420663}, {4/5, 17/50, 0.01031859497541282}, {4/5, 7/20, 0.00994537517652964}, {4/5, 9/25, 0.009607249056103015}, {4/5, 37/100, 0.00937627488672173}, {4/5, 19/50, 0.009196163906727187}, {4/5, 39/100, 0.009031152066993581}, {4/5, 2/5, 0.008879702265287205}, {4/5, 41/100, 0.008737798372540326}, {4/5, 21/50, 0.00861039447911142}, {4/5, 43/100, 0.008527454844321172}, {4/5, 11/25, 0.008451718644820454}, {4/5, 9/20, 0.008382587831341068}, {4/5, 23/50, 0.008319528360628197}, {4/5, 47/100, 0.008317889620573674}, {4/5, 12/25, 0.008325309372309467}, {4/5, 49/100, 0.00833521901530373}, {4/5, 1/2, 0.008347457902532144}, {4/5, 51/100, 0.008361879633588686}, {4/5, 13/25, 0.008378350515542263}, {4/5, 53/100, 0.00840676841453855}, {4/5, 27/50, 0.008466523065065687}, {4/5, 11/20, 0.008527199189462655}, {4/5, 14/25, 0.008588756660052318}, {4/5, 57/100, 0.008651158320718543}, {4/5, 29/50, 0.00871436971353604}, {4/5, 59/100, 0.008778358834960224}, {4/5, 3/5, 0.00884309591792471}, {4/5, 61/100, 0.008912933722973504}, {4/5, 31/50, 0.008997788097334774}, {4/5, 63/100, 0.009083149530442437}, {4/5, 16/25, 0.009169006447011891}, {4/5, 13/20, 0.00925534797365677}, {4/5, 33/50, 0.009342163883195503}, {4/5, 67/100, 0.009429444544166263}, {4/5, 17/25, 0.009541591192171106}, {4/5, 69/100, 0.009661435721426723}, {4/5, 7/10, 0.009781685221368776}, {4/5, 71/100, 0.009902339126708628}, {4/5, 18/25, 0.010023396852767786}, {4/5, 73/100, 0.010144857799190242}, {4/5, 37/50, 0.010266721350240138}, {4/5, 3/4, 0.010388986874974982}, {4/5, 19/25, 0.010527297794152474}, {4/5, 77/100, 0.010676128650468311}, {4/5, 39/50, 0.010825500973992324}, {4/5, 79/100, 0.010975414627574766}, {4/5, 4/5, 0.011125869415378058}, {4/5, 81/100, 0.011276865085854852}, {4/5, 41/50, 0.01142840133454987}, {4/5, 83/100, 0.011580477806733904}, {4/5, 21/25, 0.01173309409988655}, {4/5, 17/20, 0.01188624976603446}, {4/5, 43/50, 0.012039944313956512}, {4/5, 87/100, 0.01219773111507508}, {4/5, 22/25, 0.012360616969969832}, {4/5, 89/100, 0.012524107896468751}, {4/5, 9/10, 0.012688202971675284}, {4/5, 91/100, 0.012852901244007994}, {4/5, 23/25, 0.013018201734529045}, {4/5, 93/100, 0.01318410343820564}, {4/5, 47/50, 0.013350605325105817}, {4/5, 19/20, 0.013517706341533554}, {4/5, 24/25, 0.013685405411108048}, {4/5, 97/100, 0.013853701435788821}, {4/5, 49/50, 0.0140225932968508}, {4/5, 99/100, 0.01419207985581121}, {4/5, 1, 0.014362159955313446}}
{{21/25, 0, Indeterminate}, {21/25, 1/100, 0.00011788235861401885}, {21/25, 1/50, 0.001281290060251791}, {21/25, 3/100, 0.002766977039956556}, {21/25, 1/25, 0.0046283067589522305}, {21/25, 1/20, 0.007569463646581544}, {21/25, 3/50, 0.012666956103956808}, {21/25, 7/100, 0.022894363777282788}, {21/25, 2/25, 0.047062802029318965}, {21/25, 9/100, 0.0977458152316355}, {21/25, 1/10, 0.18443511921700725}, {21/25, 11/100, 0.2373279500134907}, {21/25, 3/25, 0.21065057727356}, {21/25, 13/100, 0.1580180468396374}, {21/25, 7/50, 0.11855528128183396}, {21/25, 3/20, 0.09330371001294843}, {21/25, 4/25, 0.07552501739411126}, {21/25, 17/100, 0.06174243420425574}, {21/25, 9/50, 0.050229856358436215}, {21/25, 19/100, 0.04110243764558314}, {21/25, 1/5, 0.03348282786027234}, {21/25, 21/100, 0.02851633167863208}, {21/25, 11/50, 0.02472422715682659}, {21/25, 23/100, 0.021799794276877924}, {21/25, 6/25, 0.019422008508403484}, {21/25, 1/4, 0.017519082282481006}, {21/25, 13/50, 0.015934764548581604}, {21/25, 27/100, 0.014761007528127987}, {21/25, 7/25, 0.013797734671332012}, {21/25, 29/100, 0.012958786819459733}, {21/25, 3/10, 0.012331195289892944}, {21/25, 31/100, 0.011803495717106545}, {21/25, 8/25, 0.011331777686482353}, {21/25, 33/100, 0.0109082407629638}, {21/25, 17/50, 0.01064681542546854}, {21/25, 7/20, 0.010422827436304936}, {21/25, 9/25, 0.010218995071784823}, {21/25, 37/100, 0.0100331075760961}, {21/25, 19/50, 0.009847440959484711}, {21/25, 39/100, 0.009736433457751985}, {21/25, 2/5, 0.009635933737475223}, {21/25, 41/100, 0.00954472721906709}, {21/25, 21/50, 0.009461989964680761}, {21/25, 43/100, 0.00946074708692151}, {21/25, 11/25, 0.009466672651283075}, {21/25, 9/20, 0.009475990595726635}, {21/25, 23/50, 0.009488462027513425}, {21/25, 47/100, 0.009503871019835734}, {21/25, 12/25, 0.009522021928041855}, {21/25, 49/100, 0.009586830353550235}, {21/25, 1/2, 0.009658333870784443}, {21/25, 51/100, 0.009731040499594126}, {21/25, 13/25, 0.009804893072182384}, {21/25, 53/100, 0.00987983897576863}, {21/25, 27/50, 0.009955829702899443}, {21/25, 11/20, 0.010032820453810825}, {21/25, 14/25, 0.010124273902637336}, {21/25, 57/100, 0.010226242920992869}, {21/25, 29/50, 0.010328866244245106}, {21/25, 59/100, 0.010432127071316853}, {21/25, 3/5, 0.01053600971337027}, {21/25, 61/100, 0.010640499497936867}, {21/25, 31/50, 0.010772491805779393}, {21/25, 63/100, 0.010917335796327867}, {21/25, 16/25, 0.011062677637183826}, {21/25, 13/20, 0.011208516944222978}, {21/25, 33/50, 0.011354853297208692}, {21/25, 67/100, 0.011501686240557765}, {21/25, 17/25, 0.01164901528416157}, {21/25, 69/100, 0.011804546622411337}, {21/25, 7/10, 0.011984633326341494}, {21/25, 71/100, 0.012165387006427187}, {21/25, 18/25, 0.012346808046847077}, {21/25, 73/100, 0.012528896723450885}, {21/25, 37/50, 0.012711653209720977}, {21/25, 3/4, 0.01289507758234479}, {21/25, 19/25, 0.0130791698264266}, {21/25, 77/100, 0.013263929840366824}, {21/25, 39/50, 0.013449357440436696}, {21/25, 79/100, 0.013636016755238449}, {21/25, 4/5, 0.013832745869226976}, {21/25, 81/100, 0.014030228087283169}, {21/25, 41/50, 0.014228462541659381}, {21/25, 83/100, 0.01442744831017335}, {21/25, 21/25, 0.014627184418909128}, {21/25, 17/20, 0.014827669844767345}, {21/25, 43/50, 0.015028903517869665}, {21/25, 87/100, 0.015230884323831847}, {21/25, 22/25, 0.015433611105911576}, {21/25, 89/100, 0.01563708266703933}, {21/25, 9/10, 0.015841297771742136}, {21/25, 91/100, 0.016046255147962214}, {21/25, 23/25, 0.01625195348878439}, {21/25, 93/100, 0.016458391454069892}, {21/25, 47/50, 0.016665567672009097}, {21/25, 19/20, 0.01687348074059363}, {21/25, 24/25, 0.01708212922901564}, {21/25, 97/100, 0.01730273255419011}, {21/25, 49/50, 0.01752916976230935}, {21/25, 99/100, 0.017756491767893068}, {21/25, 1, 0.017984696304302702}}
{{22/25, 0, Indeterminate}, {22/25, 1/100, 0.00010709243135371518}, {22/25, 1/50, 0.0015363141353453191}, {22/25, 3/100, 0.0035536396939516274}, {22/25, 1/25, 0.006181989916733714}, {22/25, 1/20, 0.010854737357944582}, {22/25, 3/50, 0.020273073372785173}, {22/25, 7/100, 0.04243912046126194}, {22/25, 2/25, 0.0959336401300538}, {22/25, 9/100, 0.19883243296149142}, {22/25, 1/10, 0.2747277342608079}, {22/25, 11/100, 0.24128578192014585}, {22/25, 3/25, 0.174228775935539}, {22/25, 13/100, 0.12856385135847034}, {22/25, 7/50, 0.099992903540877}, {22/25, 3/20, 0.08016548854715334}, {22/25, 4/25, 0.06365869148792415}, {22/25, 17/100, 0.051441700701005864}, {22/25, 9/50, 0.04076442832439271}, {22/25, 19/100, 0.033782987454309944}, {22/25, 1/5, 0.028818868891035306}, {22/25, 21/100, 0.02508036654696519}, {22/25, 11/50, 0.022103175412319008}, {22/25, 23/100, 0.019770594074105276}, {22/25, 6/25, 0.017867563399575542}, {22/25, 1/4, 0.01652477228020296}, {22/25, 13/50, 0.015376154724100304}, {22/25, 27/100, 0.014447974060568951}, {22/25, 7/25, 0.013748051704280966}, {22/25, 29/100, 0.013129936397905452}, {22/25, 3/10, 0.012581090190158213}, {22/25, 31/100, 0.012228230358587094}, {22/25, 8/25, 0.011941467071949678}, {22/25, 33/100, 0.011682564279400783}, {22/25, 17/50, 0.01144749812625008}, {22/25, 7/20, 0.011236815641786113}, {22/25, 9/25, 0.011098161220889404}, {22/25, 37/100, 0.010973147705087042}, {22/25, 19/50, 0.010860434885066623}, {22/25, 39/100, 0.010822619877360192}, {22/25, 2/5, 0.010824472886014264}, {22/25, 41/100, 0.010831094656223708}, {22/25, 21/50, 0.010842115283134189}, {22/25, 43/100, 0.010857203708084061}, {22/25, 11/25, 0.010883843502595551}, {22/25, 9/20, 0.010967740151745075}, {22/25, 23/50, 0.011053330312727629}, {22/25, 47/100, 0.011140522003023307}, {22/25, 12/25, 0.011229231355522678}, {22/25, 49/100, 0.011319381736127428}, {22/25, 1/2, 0.011410902973629466}, {22/25, 51/100, 0.011516999254719752}, {22/25, 13/25, 0.01163990340173487}, {22/25, 53/100, 0.011763664547597178}, {22/25, 27/50, 0.011888257515459012}, {22/25, 11/20, 0.012013658965830714}, {22/25, 14/25, 0.012143792060404222}, {22/25, 57/100, 0.012319602957092382}, {22/25, 29/50, 0.012496023582527402}, {22/25, 59/100, 0.012673054125620182}, {22/25, 3/5, 0.01285069469391364}, {22/25, 61/100, 0.013028945316297318}, {22/25, 31/50, 0.013207805945726153}, {22/25, 63/100, 0.013398820290451786}, {22/25, 16/25, 0.01361840025888795}, {22/25, 13/20, 0.013838799845281876}, {22/25, 33/50, 0.014060020439730687}, {22/25, 67/100, 0.014282063236534708}, {22/25, 17/25, 0.014504929245824923}, {22/25, 69/100, 0.014728619304368404}, {22/25, 7/10, 0.014953134085615214}, {22/25, 71/100, 0.015178474109054613}, {22/25, 18/25, 0.0154046769424813}, {22/25, 73/100, 0.015644020143630186}, {22/25, 37/50, 0.01588429975342128}, {22/25, 3/4, 0.016125515194137047}, {22/25, 19/25, 0.016367665786617153}, {22/25, 77/100, 0.016610750755654834}, {22/25, 39/50, 0.016854769235063218}, {22/25, 79/100, 0.017099720272429012}, {22/25, 4/5, 0.017345602833581938}, {22/25, 81/100, 0.01759241580679852}, {22/25, 41/50, 0.017840158005265172}, {22/25, 83/100, 0.018088828132700678}, {22/25, 21/25, 0.018338424777835063}, {22/25, 17/20, 0.018588946452918854}, {22/25, 43/50, 0.018840391598522934}, {22/25, 87/100, 0.01909275858631411}, {22/25, 22/25, 0.019349374973030516}, {22/25, 89/100, 0.019623634874889807}, {22/25, 9/10, 0.019899010280813995}, {22/25, 91/100, 0.02017549822307419}, {22/25, 23/25, 0.02045309570109704}, {22/25, 93/100, 0.020731799682339545}, {22/25, 47/50, 0.02101160710313235}, {22/25, 19/20, 0.021292514869496543}, {22/25, 24/25, 0.021574519857931632}, {22/25, 97/100, 0.02185761891617828}, {22/25, 49/50, 0.02214180886395855}, {22/25, 99/100, 0.022427086493691364}, {22/25, 1, 0.022713448571188444}}
{{23/25, 0, Indeterminate}, {23/25, 1/100, 0.00009130021362841487}, {23/25, 1/50, 0.00181128230077234}, {23/25, 3/100, 0.004557820258883337}, {23/25, 1/25, 0.008645260824846832}, {23/25, 1/20, 0.01647860363066558}, {23/25, 3/50, 0.0349522733460001}, {23/25, 7/100, 0.08513071582313197}, {23/25, 2/25, 0.1995604086889288}, {23/25, 9/100, 0.3192930056811122}, {23/25, 1/10, 0.28284040304936525}, {23/25, 11/100, 0.1989129118578701}, {23/25, 3/25, 0.14352551211573977}, {23/25, 13/100, 0.10990120633307086}, {23/25, 7/50, 0.0864452767709491}, {23/25, 3/20, 0.06727648434322617}, {23/25, 4/25, 0.052656174069186955}, {23/25, 17/100, 0.04184637474035559}, {23/25, 9/50, 0.03494271653064714}, {23/25, 19/100, 0.029852837589271857}, {23/25, 1/5, 0.0259388802585686}, {23/25, 21/100, 0.022930111066241925}, {23/25, 11/50, 0.02056564050987305}, {23/25, 23/100, 0.018890621791933973}, {23/25, 6/25, 0.01747616354535547}, {23/25, 1/4, 0.016423863667485352}, {23/25, 13/50, 0.015575366007578438}, {23/25, 27/100, 0.014832465529601473}, {23/25, 7/25, 0.014279856821068193}, {23/25, 29/100, 0.013899003650480555}, {23/25, 3/10, 0.013558391932532493}, {23/25, 31/100, 0.013252244745571634}, {23/25, 8/25, 0.012984894612219846}, {23/25, 33/100, 0.012805436776880315}, {23/25, 17/50, 0.012644802458546107}, {23/25, 7/20, 0.012504617273229296}, {23/25, 9/25, 0.01249756797621447}, {23/25, 37/100, 0.012497500780678456}, {23/25, 19/50, 0.01250381302948429}, {23/25, 39/100, 0.012515971777446459}, {23/25, 2/5, 0.012533504048079562}, {23/25, 41/100, 0.012632745816291771}, {23/25, 21/50, 0.012735495355059086}, {23/25, 43/100, 0.012840433754543842}, {23/25, 11/25, 0.012947433342240114}, {23/25, 9/20, 0.01305637843789598}, {23/25, 23/50, 0.01316716397018789}, {23/25, 47/100, 0.013312704744976539}, {23/25, 12/25, 0.01346294742481878}, {23/25, 49/100, 0.013614298537102342}, {23/25, 1/2, 0.013766721942922108}, {23/25, 51/100, 0.01392024039082179}, {23/25, 13/25, 0.014136170865836926}, {23/25, 53/100, 0.014352845974932044}, {23/25, 27/50, 0.014570267169685625}, {23/25, 11/20, 0.014788435723670374}, {23/25, 14/25, 0.015007352739901855}, {23/25, 57/100, 0.015227019157956552}, {23/25, 29/50, 0.015487558303046456}, {23/25, 59/100, 0.015758443302226956}, {23/25, 3/5, 0.016030336927878076}, {23/25, 61/100, 0.01630324230130621}, {23/25, 31/50, 0.016577162193444826}, {23/25, 63/100, 0.016852099046107034}, {23/25, 16/25, 0.01712805499157688}, {23/25, 13/20, 0.017405031870697633}, {23/25, 33/50, 0.017688242460106984}, {23/25, 67/100, 0.01798277961971009}, {23/25, 17/25, 0.018278483309282244}, {23/25, 69/100, 0.01857535355749718}, {23/25, 7/10, 0.01887339019695085}, {23/25, 71/100, 0.019172592874172566}, {23/25, 18/25, 0.019472961058966645}, {23/25, 73/100, 0.019774494053134833}, {23/25, 37/50, 0.020077190998633296}, {23/25, 3/4, 0.020381050885205206}, {23/25, 19/25, 0.020686072557538113}, {23/25, 77/100, 0.0209922547219741}, {23/25, 39/50, 0.021299595952813517}, {23/25, 79/100, 0.021608094698240723}, {23/25, 4/5, 0.0219177492859026}, {23/25, 81/100, 0.02225090028178188}, {23/25, 41/50, 0.022588060704703712}, {23/25, 83/100, 0.022926628709049636}, {23/25, 21/25, 0.023266600602652555}, {23/25, 17/20, 0.02360797263583461}, {23/25, 43/50, 0.023950741003297138}, {23/25, 87/100, 0.024294901845926222}, {23/25, 22/25, 0.02464045125252259}, {23/25, 89/100, 0.0249873852614536}, {23/25, 9/10, 0.025335699862244}, {23/25, 91/100, 0.025685390997092446}, {23/25, 23/25, 0.026036454562339446}, {23/25, 93/100, 0.02638888640986753}, {23/25, 47/50, 0.02674859907689001}, {23/25, 19/20, 0.027143950519584664}, {23/25, 24/25, 0.02754113494462034}, {23/25, 97/100, 0.027940145310524776}, {23/25, 49/50, 0.028340974593192046}, {23/25, 99/100, 0.028743615784563317}, {23/25, 1, 0.029148061891395405}}
{{24/25, 0, Indeterminate}, {24/25, 1/100, 0.00007227242968284135}, {24/25, 1/50, 0.0020886902981880175}, {24/25, 3/100, 0.00581187939147954}, {24/25, 1/25, 0.012226215048135753}, {24/25, 1/20, 0.02631692546810096}, {24/25, 3/50, 0.06664895558536234}, {24/25, 7/100, 0.17631893893488687}, {24/25, 2/25, 0.35498123923264374}, {24/25, 9/100, 0.3380378762239208}, {24/25, 1/10, 0.234711567965269}, {24/25, 11/100, 0.16438552214077382}, {24/25, 3/25, 0.12336505418200631}, {24/25, 13/100, 0.09439403081160896}, {24/25, 7/50, 0.07250554506564454}, {24/25, 3/20, 0.055059906612849645}, {24/25, 4/25, 0.04418891939998703}, {24/25, 17/100, 0.036790393102432505}, {24/25, 9/50, 0.031370757803050556}, {24/25, 19/100, 0.027284057569843822}, {24/25, 1/5, 0.024134686882453394}, {24/25, 21/100, 0.021974759084820102}, {24/25, 11/50, 0.02017942097882789}, {24/25, 23/100, 0.01890082428646319}, {24/25, 6/25, 0.01784738184635492}, {24/25, 1/4, 0.016934415706798316}, {24/25, 13/50, 0.01637736903079187}, {24/25, 27/100, 0.01591363380136274}, {24/25, 7/25, 0.015501963234454068}, {24/25, 29/100, 0.015126553016598186}, {24/25, 3/10, 0.014887105468390107}, {24/25, 31/100, 0.014674498007332257}, {24/25, 8/25, 0.014502466969891247}, {24/25, 33/100, 0.014488112879704182}, {24/25, 17/50, 0.01448338784881759}, {24/25, 7/20, 0.014487388875030227}, {24/25, 9/25, 0.014499325765614475}, {24/25, 37/100, 0.014568854578066467}, {24/25, 19/50, 0.01469169875616094}, {24/25, 39/100, 0.014817607754159195}, {24/25, 2/5, 0.014946380400292362}, {24/25, 41/100, 0.015077836238127645}, {24/25, 21/50, 0.015211812916790019}, {24/25, 43/100, 0.015392486726261943}, {24/25, 11/25, 0.015576555822431453}, {24/25, 9/20, 0.015762072359767277}, {24/25, 23/50, 0.015948983334339393}, {24/25, 47/100, 0.016175196950664248}, {24/25, 12/25, 0.01644219559692645}, {24/25, 49/100, 0.01671009450319982}, {24/25, 1/2, 0.016978897587948384}, {24/25, 51/100, 0.017248608385832254}, {24/25, 13/25, 0.017519230069833983}, {24/25, 53/100, 0.0178433645229783}, {24/25, 27/50, 0.01817850892062922}, {24/25, 11/20, 0.018514883414187354}, {24/25, 14/25, 0.018852494481931218}, {24/25, 57/100, 0.01919134796333189}, {24/25, 29/50, 0.019531449101917897}, {24/25, 59/100, 0.019872802584508468}, {24/25, 3/5, 0.02021765063915497}, {24/25, 61/100, 0.020580996180981886}, {24/25, 31/50, 0.020945787687205005}, {24/25, 63/100, 0.02131202677782448}, {24/25, 16/25, 0.02167971470873583}, {24/25, 13/20, 0.022048852392665554}, {24/25, 33/50, 0.022419440418560723}, {24/25, 67/100, 0.022791479069569534}, {24/25, 17/25, 0.023164968339736365}, {24/25, 69/100, 0.023539907949520752}, {24/25, 7/10, 0.023916297360247304}, {24/25, 71/100, 0.024294135787566014}, {24/25, 18/25, 0.024673422214013953}, {24/25, 73/100, 0.02505415540074922}, {24/25, 37/50, 0.0254658444467729}, {24/25, 3/4, 0.02588106651528241}, {24/25, 19/25, 0.026298065573923092}, {24/25, 77/100, 0.026716837240399974}, {24/25, 39/50, 0.027137377026655262}, {24/25, 79/100, 0.027559680343034867}, {24/25, 4/5, 0.0279837425022335}, {24/25, 81/100, 0.028409558723041517}, {24/25, 41/50, 0.028837124133897264}, {24/25, 83/100, 0.029266433776269585}, {24/25, 21/25, 0.029697482607870664}, {24/25, 17/20, 0.030130265505719782}, {24/25, 43/50, 0.030585052613832372}, {24/25, 87/100, 0.03107165162177548}, {24/25, 22/25, 0.031560595862743894}, {24/25, 89/100, 0.032051875796963385}, {24/25, 9/10, 0.03254548191339276}, {24/25, 91/100, 0.03304140472751481}, {24/25, 23/25, 0.03353963477764231}, {24/25, 93/100, 0.03404016248604048}, {24/25, 47/50, 0.034542978035380124}, {24/25, 19/20, 0.03504807156249218}, {24/25, 24/25, 0.035555433178938924}, {24/25, 97/100, 0.036065052969150635}, {24/25, 49/50, 0.03657692098871395}, {24/25, 99/100, 0.03709102726279495}, {24/25, 1, 0.03760736178470543}}
{{1, 0, Indeterminate}, {1, 1/100, 0.0000524887399100449}, {1, 1/50, 0.0023251914996088984}, {1, 3/100, 0.007393624283115298}, {1, 1/25, 0.017685855670806896}, {1, 1/20, 0.04470937178465903}, {1, 3/50, 0.13389917944088084}, {1, 7/100, 0.3472358225715345}, {1, 2/25, 0.4073266957063379}, {1, 9/100, 0.28547404429511625}, {1, 1/10, 0.19227310092052344}, {1, 11/100, 0.14061602551866245}, {1, 3/25, 0.1047526249553782}, {1, 13/100, 0.07859412898025162}, {1, 7/50, 0.05861407506354479}, {1, 3/20, 0.04711022709026022}, {1, 4/25, 0.039098726688309195}, {1, 17/100, 0.03324504968552793}, {1, 9/50, 0.028869850832119695}, {1, 19/100, 0.025895841608457645}, {1, 1/5, 0.02355353442294893}, {1, 21/100, 0.0218931423506024}, {1, 11/50, 0.020559762969737334}, {1, 23/100, 0.019453753009937104}, {1, 6/25, 0.018801059789380466}, {1, 1/4, 0.018229313040147545}, {1, 13/50, 0.017713329645891118}, {1, 27/100, 0.01733407863712892}, {1, 7/25, 0.017045376846487156}, {1, 29/100, 0.016791087153545235}, {1, 3/10, 0.016745619077148506}, {1, 31/100, 0.01673147837780279}, {1, 8/25, 0.016729490898245835}, {1, 33/100, 0.016738456256045777}, {1, 17/50, 0.01684716664562963}, {1, 7/20, 0.016996404817608425}, {1, 9/25, 0.017149702908185193}, {1, 37/100, 0.017306770372408325}, {1, 19/50, 0.017467348632151377}, {1, 39/100, 0.017669683644809066}, {1, 2/5, 0.017894148028277185}, {1, 41/100, 0.01812050865655767}, {1, 21/50, 0.01834868651306256}, {1, 43/100, 0.018635483547118255}, {1, 11/25, 0.018964519824199565}, {1, 9/20, 0.019294616666898686}, {1, 23/50, 0.019625783143484773}, {1, 47/100, 0.019958027504506766}, {1, 12/25, 0.02032524060103645}, {1, 49/100, 0.020738342981113295}, {1, 1/2, 0.021152912127152475}, {1, 51/100, 0.02156896114505507}, {1, 13/25, 0.021986501939320294}, {1, 53/100, 0.022405545302156143}, {1, 27/50, 0.022826100994363007}, {1, 11/20, 0.023257540781674458}, {1, 14/25, 0.023705646899941864}, {1, 57/100, 0.024155522430810303}, {1, 29/50, 0.02460717199270721}, {1, 59/100, 0.025060599547582843}, {1, 3/5, 0.02551580844249292}, {1, 61/100, 0.025972801447867597}, {1, 31/50, 0.026431580792768652}, {1, 63/100, 0.026892148197425286}, {1, 16/25, 0.027354504903296682}, {1, 13/20, 0.02781865170088504}, {1, 33/50, 0.028284588955503013}, {1, 67/100, 0.02876680375206695}, {1, 17/25, 0.02927558339950877}, {1, 69/100, 0.02978658896796058}, {1, 7/10, 0.03029981576009722}, {1, 71/100, 0.030815258812063533}, {1, 18/25, 0.03133291288489295}, {1, 73/100, 0.0318527725197244}, {1, 37/50, 0.032374832046570025}, {1, 3/4, 0.03289908559042928}, {1, 19/25, 0.03342552707705888}, {1, 77/100, 0.033954150238442456}, {1, 39/50, 0.03448494861797356}, {1, 79/100, 0.03507641885201077}, {1, 4/5, 0.03567475087882083}, {1, 81/100, 0.03627605596737081}, {1, 41/50, 0.03688032077617775}, {1, 83/100, 0.03748753195647062}, {1, 21/25, 0.038097676147629246}, {1, 17/20, 0.03871073997296467}, {1, 43/50, 0.039326710035817294}, {1, 87/100, 0.03994557291595214}, {1, 22/25, 0.04056731516623595}, {1, 89/100, 0.041191923309577765}, {1, 9/10, 0.041819383836115734}, {1, 91/100, 0.04244968320063675}, {1, 23/25, 0.0430828078202151}, {1, 93/100, 0.043718744072052444}, {1, 47/50, 0.04435747829151723}, {1, 19/20, 0.04499668887863791}, {1, 24/25, 0.045613944879395234}, {1, 97/100, 0.04623363226952887}, {1, 49/50, 0.0468557392054984}, {1, 99/100, 0.04748025376020867}, {1, 1, 0.048107163923670274}}
{{26/25, 0, Indeterminate}, {26/25, 1/100, 0.0000346112825556718}, {26/25, 1/50, 0.002496625607483731}, {26/25, 3/100, 0.009658947593352295}, {26/25, 1/25, 0.026606811130427357}, {26/25, 1/20, 0.08340710156770695}, {26/25, 3/50, 0.27197329529919356}, {26/25, 7/100, 0.4790898707757377}, {26/25, 2/25, 0.36037041954718996}, {26/25, 9/100, 0.23048207286550124}, {26/25, 1/10, 0.16307787614019675}, {26/25, 11/100, 0.11836340303558716}, {26/25, 3/25, 0.08622198835469726}, {26/25, 13/100, 0.06382479966481047}, {26/25, 7/50, 0.050795829139558296}, {26/25, 3/20, 0.04189278100298919}, {26/25, 4/25, 0.03552267184797722}, {26/25, 17/100, 0.031052340210445405}, {26/25, 9/50, 0.027890475123932126}, {26/25, 19/100, 0.025587645862164308}, {26/25, 1/5, 0.023859986438398352}, {26/25, 21/100, 0.02245446953863119}, {26/25, 11/50, 0.02162934025466209}, {26/25, 23/100, 0.020914132346592625}, {26/25, 6/25, 0.020261004252544623}, {26/25, 1/4, 0.01985725158709956}, {26/25, 13/50, 0.019505213101780567}, {26/25, 27/100, 0.019316219521814164}, {26/25, 7/25, 0.01928477334334784}, {26/25, 29/100, 0.01927060171831319}, {26/25, 3/10, 0.01927182984608865}, {26/25, 31/100, 0.019388942786127652}, {26/25, 8/25, 0.019569216759004613}, {26/25, 33/100, 0.019754896091569888}, {26/25, 17/50, 0.01994555821821396}, {26/25, 7/20, 0.020143214033373248}, {26/25, 9/25, 0.020415994108038155}, {26/25, 37/100, 0.020691262609604983}, {26/25, 19/50, 0.02096890131826913}, {26/25, 39/100, 0.021287413569511887}, {26/25, 2/5, 0.021692110106727617}, {26/25, 41/100, 0.02209800342767639}, {26/25, 21/50, 0.02250511392000969}, {26/25, 43/100, 0.02291346006651861}, {26/25, 11/25, 0.023383880938304128}, {26/25, 9/20, 0.023893581863341232}, {26/25, 23/50, 0.024404997959947577}, {26/25, 47/100, 0.02491815334879436}, {26/25, 12/25, 0.02543306994648448}, {26/25, 49/100, 0.02594976764639225}, {26/25, 1/2, 0.026474058685535703}, {26/25, 51/100, 0.027025003149919704}, {26/25, 13/25, 0.027578075784449346}, {26/25, 53/100, 0.028133287336787383}, {26/25, 27/50, 0.028690647309275452}, {26/25, 11/20, 0.029250164044036825}, {26/25, 14/25, 0.02981184480021816}, {26/25, 57/100, 0.030375695824230078}, {26/25, 29/50, 0.030941722413735953}, {26/25, 59/100, 0.03150992897605174}, {26/25, 3/5, 0.032080319081547265}, {26/25, 61/100, 0.0326642811367313}, {26/25, 31/50, 0.03328797152778163}, {26/25, 63/100, 0.03391441716869254}, {26/25, 16/25, 0.03454361333650025}, {26/25, 13/20, 0.03517555488250249}, {26/25, 33/50, 0.03581023625043275}, {26/25, 67/100, 0.03644765149334337}, {26/25, 17/25, 0.03708779428932504}, {26/25, 69/100, 0.03773065795616427}, {26/25, 7/10, 0.038376235465038364}, {26/25, 71/100, 0.039024519453329666}, {26/25, 18/25, 0.039738028044154036}, {26/25, 73/100, 0.040470238040535}, {26/25, 37/50, 0.041206200414112604}, {26/25, 3/4, 0.04194589717364796}, {26/25, 19/25, 0.04268931032370252}, {26/25, 77/100, 0.043436421857755925}, {26/25, 39/50, 0.0441872137518701}, {26/25, 79/100, 0.044941667958853994}, {26/25, 4/5, 0.04569976640290714}, {26/25, 81/100, 0.046461490974698844}, {26/25, 41/50, 0.04722682352686051}, {26/25, 83/100, 0.047995745869861654}, {26/25, 21/25, 0.04876823976824447}, {26/25, 17/20, 0.049544286937193996}, {26/25, 43/50, 0.05032386903942188}, {26/25, 87/100, 0.05109238829403287}, {26/25, 22/25, 0.05184534258170841}, {26/25, 89/100, 0.05260135261571778}, {26/25, 9/10, 0.05336040282981187}, {26/25, 91/100, 0.05412247753353724}, {26/25, 23/25, 0.05488756091370468}, {26/25, 93/100, 0.05565563703588211}, {26/25, 47/50, 0.05642668984592384}, {26/25, 19/20, 0.05720070317152561}, {26/25, 24/25, 0.057977660723807556}, {26/25, 97/100, 0.05875754609891982}, {26/25, 49/50, 0.05954034277966968}, {26/25, 99/100, 0.06032603413717206}, {26/25, 1, 0.061114603432519565}}
{{27/25, 0, Indeterminate}, {27/25, 1/100, 0.000020417954214108137}, {27/25, 1/50, 0.00255213651783552}, {27/25, 3/100, 0.012346500778836755}, {27/25, 1/25, 0.04128092118189086}, {27/25, 1/20, 0.1622950056446251}, {27/25, 3/50, 0.4864360635714359}, {27/25, 7/100, 0.4648295563735151}, {27/25, 2/25, 0.282410836070211}, {27/25, 9/100, 0.19135972536876414}, {27/25, 1/10, 0.13533271413231562}, {27/25, 11/100, 0.09577351704606737}, {27/25, 3/25, 0.06982304255853419}, {27/25, 13/100, 0.054944837107353546}, {27/25, 7/50, 0.044934010494232166}, {27/25, 3/20, 0.03790842192444021}, {27/25, 4/25, 0.033388575728357954}, {27/25, 17/100, 0.0300196236916318}, {27/25, 9/50, 0.027736299719038373}, {27/25, 19/100, 0.025844928217334594}, {27/25, 1/5, 0.024762890728089595}, {27/25, 21/100, 0.02386100481609982}, {27/25, 11/50, 0.023070486620459286}, {27/25, 23/100, 0.022571247442367295}, {27/25, 6/25, 0.022140133456343754}, {27/25, 1/4, 0.022016170519214364}, {27/25, 13/50, 0.02197978182045333}, {27/25, 27/100, 0.021965347818259016}, {27/25, 7/25, 0.022033271286904427}, {27/25, 29/100, 0.022248391022650638}, {27/25, 3/10, 0.022470688963002968}, {27/25, 31/100, 0.022699550131602256}, {27/25, 8/25, 0.022944493362581038}, {27/25, 33/100, 0.02327597887595532}, {27/25, 17/50, 0.02361051721976037}, {27/25, 7/20, 0.02394795237287715}, {27/25, 9/25, 0.02439805025507201}, {27/25, 37/100, 0.024892912427508056}, {27/25, 19/50, 0.0253890454130392}, {27/25, 39/100, 0.025886490012986412}, {27/25, 2/5, 0.02643851045277329}, {27/25, 41/100, 0.027061469892778765}, {27/25, 21/50, 0.027686335217404892}, {27/25, 43/100, 0.028313151327666732}, {27/25, 11/25, 0.028941958948805312}, {27/25, 9/20, 0.029572795007276352}, {27/25, 23/50, 0.03022738799053416}, {27/25, 47/100, 0.03090053902980402}, {27/25, 12/25, 0.03157618443185432}, {27/25, 49/100, 0.032254345245353415}, {27/25, 1/2, 0.0329350402695911}, {27/25, 51/100, 0.033618286224648845}, {27/25, 13/25, 0.03430409790490077}, {27/25, 53/100, 0.03499248831775359}, {27/25, 27/50, 0.03568346880928478}, {27/25, 11/20, 0.0363770491782365}, {27/25, 14/25, 0.037108213300404806}, {27/25, 57/100, 0.03786778027541434}, {27/25, 29/50, 0.038630689591587074}, {27/25, 59/100, 0.0393969378608463}, {27/25, 3/5, 0.04016652092056428}, {27/25, 61/100, 0.040939433873834474}, {27/25, 31/50, 0.04171567112663679}, {27/25, 63/100, 0.04249522642220144}, {27/25, 16/25, 0.043278092872821486}, {27/25, 13/20, 0.0440709612581411}, {27/25, 33/50, 0.04495628797323652}, {27/25, 67/100, 0.045846295972880376}, {27/25, 17/25, 0.04674096159135007}, {27/25, 69/100, 0.047640261156060765}, {27/25, 7/10, 0.0485441709774666}, {27/25, 71/100, 0.04945266733984714}, {27/25, 18/25, 0.05036572649290022}, {27/25, 73/100, 0.05128332464408909}, {27/25, 37/50, 0.05220543795167606}, {27/25, 3/4, 0.05313204251839594}, {27/25, 19/25, 0.0540631143857226}, {27/25, 77/100, 0.05499862952867659}, {27/25, 39/50, 0.05593856385114607}, {27/25, 79/100, 0.05688069204208377}, {27/25, 4/5, 0.05778827938996138}, {27/25, 81/100, 0.058699663568352385}, {27/25, 41/50, 0.059614824689131096}, {27/25, 83/100, 0.06053374233672277}, {27/25, 21/25, 0.06145639549350342}, {27/25, 17/20, 0.062382762836179814}, {27/25, 43/50, 0.06331282275274461}, {27/25, 87/100, 0.06424655334396351}, {27/25, 22/25, 0.06518393242500431}, {27/25, 89/100, 0.06612493752721532}, {27/25, 9/10, 0.0670695459000363}, {27/25, 91/100, 0.06801773451304001}, {27/25, 23/25, 0.06896948005809914}, {27/25, 93/100, 0.06987701217149067}, {27/25, 47/50, 0.07074062083467778}, {27/25, 19/20, 0.07160680227600343}, {27/25, 24/25, 0.07247553833651033}, {27/25, 97/100, 0.07334681051587737}, {27/25, 49/50, 0.07422059998024683}, {27/25, 99/100, 0.07509688756987068}, {27/25, 1, 0.07597565380657852}}
{{28/25, 0, Indeterminate}, {28/25, 1/100, 0.000010784229057197064}, {28/25, 1/50, 0.002464183590510179}, {28/25, 3/100, 0.015798923081681404}, {28/25, 1/25, 0.07005845103782671}, {28/25, 1/20, 0.31775280437934994}, {28/25, 3/50, 0.5622924343600569}, {28/25, 7/100, 0.36099006036842773}, {28/25, 2/25, 0.23001511970431476}, {28/25, 9/100, 0.15828005818830299}, {28/25, 1/10, 0.10878397600148457}, {28/25, 11/100, 0.07736074356935416}, {28/25, 3/25, 0.05998529142220571}, {28/25, 13/100, 0.048602846452524634}, {28/25, 7/50, 0.040963584866432354}, {28/25, 3/20, 0.036025239925110246}, {28/25, 4/25, 0.03263506712112741}, {28/25, 17/100, 0.030111122309208524}, {28/25, 9/50, 0.02845931699866544}, {28/25, 19/100, 0.027302522982255346}, {28/25, 1/5, 0.02628810504357495}, {28/25, 21/100, 0.02566296941850158}, {28/25, 11/50, 0.025128877457641384}, {28/25, 23/100, 0.02502836038970669}, {28/25, 6/25, 0.024985945124317222}, {28/25, 1/4, 0.02497143471463817}, {28/25, 13/50, 0.02516562445975876}, {28/25, 27/100, 0.025431551708757466}, {28/25, 7/25, 0.025706054201350685}, {28/25, 29/100, 0.025988368668761263}, {28/25, 3/10, 0.026381797812420955}, {28/25, 31/100, 0.026788630508652593}, {28/25, 8/25, 0.027198889229249845}, {28/25, 33/100, 0.027768828710817768}, {28/25, 17/50, 0.028373981297156743}, {28/25, 7/20, 0.02898031732866508}, {28/25, 9/25, 0.029587920616287997}, {28/25, 37/100, 0.030336264348839417}, {28/25, 19/50, 0.031099318387061446}, {28/25, 39/100, 0.03186441354401532}, {28/25, 2/5, 0.03263162769113676}, {28/25, 41/100, 0.03340103108904118}, {28/25, 21/50, 0.034199440284764945}, {28/25, 43/100, 0.03502071141965639}, {28/25, 11/25, 0.03584481693612949}, {28/25, 9/20, 0.036671797824990686}, {28/25, 23/50, 0.03750169086752474}, {28/25, 47/100, 0.03833452899811991}, {28/25, 12/25, 0.03917034162614025}, {28/25, 49/100, 0.04000915492225884}, {28/25, 1/2, 0.0408509920737329}, {28/25, 51/100, 0.04172985548300752}, {28/25, 13/25, 0.042652777766190794}, {28/25, 53/100, 0.04357970140926358}, {28/25, 27/50, 0.04451062768886407}, {28/25, 11/20, 0.04544555641724567}, {28/25, 14/25, 0.04638448602649511}, {28/25, 57/100, 0.04732741364479331}, {28/25, 29/50, 0.04827433516563058}, {28/25, 59/100, 0.04922524531074538}, {28/25, 3/5, 0.05027242754487937}, {28/25, 61/100, 0.05135069502089693}, {28/25, 31/50, 0.05243471632158172}, {28/25, 63/100, 0.05352446062157105}, {28/25, 16/25, 0.054619896974145675}, {28/25, 13/20, 0.05572099429347843}, {28/25, 33/50, 0.05682772133823235}, {28/25, 67/100, 0.05794004669642124}, {28/25, 17/25, 0.05905793877145974}, {28/25, 69/100, 0.06018136576932305}, {28/25, 7/10, 0.06131029568675736}, {28/25, 71/100, 0.06244469630048351}, {28/25, 18/25, 0.06358451912029481}, {28/25, 73/100, 0.06467934646549882}, {28/25, 37/50, 0.06577883643344774}, {28/25, 3/4, 0.06688296268480229}, {28/25, 19/25, 0.06799169843480442}, {28/25, 77/100, 0.06910501645850894}, {28/25, 39/50, 0.0702228890959662}, {28/25, 79/100, 0.07134528825737914}, {28/25, 4/5, 0.07247218542823503}, {28/25, 81/100, 0.0736035516744313}, {28/25, 41/50, 0.07473935764740533}, {28/25, 83/100, 0.07587957358927389}, {28/25, 21/25, 0.07702416933799003}, {28/25, 17/20, 0.07809867174100929}, {28/25, 43/50, 0.079135351101946}, {28/25, 87/100, 0.0801751549035999}, {28/25, 22/25, 0.08121806051096078}, {28/25, 89/100, 0.0822640447731392}, {28/25, 9/10, 0.08331308403772217}, {28/25, 91/100, 0.08436515416462535}, {28/25, 23/25, 0.08542023053947731}, {28/25, 93/100, 0.08647828808655429}, {28/25, 47/50, 0.08753930128132144}, {28/25, 19/20, 0.08860324416256989}, {28/25, 24/25, 0.08967009034421007}, {28/25, 97/100, 0.09073981302671746}, {28/25, 49/50, 0.09181238500826858}, {28/25, 99/100, 0.09288777869556622}, {28/25, 1, 0.09396596611439632}}
{{29/25, 0, Indeterminate}, {29/25, 1/100, 5.060109682742765*^-6}, {29/25, 1/50, 0.0022720322703600193}, {29/25, 3/100, 0.020597202063680053}, {29/25, 1/25, 0.1261353142776778}, {29/25, 1/20, 0.545446052092211}, {29/25, 3/50, 0.48991561027168673}, {29/25, 7/100, 0.28418558120260684}, {29/25, 2/25, 0.19037803677438642}, {29/25, 9/100, 0.12673385230811113}, {29/25, 1/10, 0.08680002790008977}, {29/25, 11/100, 0.06602234301256737}, {29/25, 3/25, 0.05285475076804948}, {29/25, 13/100, 0.044469600948400946}, {29/25, 7/50, 0.03893455022865138}, {29/25, 3/20, 0.035463794086155194}, {29/25, 4/25, 0.03281286117434176}, {29/25, 17/100, 0.031309115285666475}, {29/25, 9/50, 0.030024030358742487}, {29/25, 19/100, 0.02915420543999208}, {29/25, 1/5, 0.028487699803206527}, {29/25, 21/100, 0.028337613791090066}, {29/25, 11/50, 0.02828963412168952}, {29/25, 23/100, 0.02827669524625155}, {29/25, 6/25, 0.028588003715964674}, {29/25, 1/4, 0.028918341710153454}, {29/25, 13/50, 0.029258586239137876}, {29/25, 27/100, 0.02967507618069247}, {29/25, 7/25, 0.03017126015273789}, {29/25, 29/100, 0.03067121666688128}, {29/25, 3/10, 0.03132900206713227}, {29/25, 31/100, 0.032069778013360015}, {29/25, 8/25, 0.032811273452167194}, {29/25, 33/100, 0.03357079717763988}, {29/25, 17/50, 0.034502799060203246}, {29/25, 7/20, 0.03543660630636033}, {29/25, 9/25, 0.03637237395931097}, {29/25, 37/100, 0.037310241142139274}, {29/25, 19/50, 0.03826281526639464}, {29/25, 39/100, 0.03926355007366334}, {29/25, 2/5, 0.04026732376996153}, {29/25, 41/100, 0.0412742179001466}, {29/25, 21/50, 0.042284305665177865}, {29/25, 43/100, 0.043297652710812}, {29/25, 11/25, 0.04431431782346975}, {29/25, 9/20, 0.045334353545637286}, {29/25, 23/50, 0.04635780672135875}, {29/25, 47/100, 0.04746784497169761}, {29/25, 12/25, 0.04859128184833353}, {29/25, 49/100, 0.04971941933137632}, {29/25, 1/2, 0.05085226792582269}, {29/25, 51/100, 0.051989835385953774}, {29/25, 13/25, 0.05313212689995637}, {29/25, 53/100, 0.05427914525674985}, {29/25, 27/50, 0.055430890996987316}, {29/25, 11/20, 0.056731619775431744}, {29/25, 14/25, 0.0580402765874646}, {29/25, 57/100, 0.0593559490969573}, {29/25, 29/50, 0.06067859799112445}, {29/25, 59/100, 0.06200818364575246}, {29/25, 3/5, 0.06334466611060634}, {29/25, 61/100, 0.06468800509622306}, {29/25, 31/50, 0.06603815996200217}, {29/25, 63/100, 0.0673950897054573}, {29/25, 16/25, 0.06875875295258203}, {29/25, 13/20, 0.07012910794923077}, {29/25, 33/50, 0.07148548413947889}, {29/25, 67/100, 0.07280699815783524}, {29/25, 17/25, 0.07413416466129508}, {29/25, 69/100, 0.0754669505393962}, {29/25, 7/10, 0.07680532195804038}, {29/25, 71/100, 0.07814924437602999}, {29/25, 18/25, 0.079498682560851}, {29/25, 73/100, 0.08085360060378388}, {29/25, 37/50, 0.08221396193440202}, {29/25, 3/4, 0.08357972933454343}, {29/25, 19/25, 0.08495086495178762}, {29/25, 77/100, 0.08631800058168505}, {29/25, 39/50, 0.08755818248660424}, {29/25, 79/100, 0.0888021297054741}, {29/25, 4/5, 0.09004981543568565}, {29/25, 81/100, 0.09130121204321773}, {29/25, 41/50, 0.092556291091366}, {29/25, 83/100, 0.09381502336812182}, {29/25, 21/25, 0.09507737891227859}, {29/25, 17/20, 0.09634332703837276}, {29/25, 43/50, 0.09761283636054963}, {29/25, 87/100, 0.09888587481542423}, {29/25, 22/25, 0.10016240968402514}, {29/25, 89/100, 0.10144240761285778}, {29/25, 9/10, 0.10272583463418393}, {29/25, 91/100, 0.10401265618553487}, {29/25, 23/25, 0.10530283711092348}, {29/25, 93/100, 0.10659634020938151}, {29/25, 47/50, 0.10789312496823909}, {29/25, 19/20, 0.10919314970134875}, {29/25, 24/25, 0.1104963718081608}, {29/25, 97/100, 0.11178269409522788}, {29/25, 49/50, 0.11301302100993202}, {29/25, 99/100, 0.11424586980031971}, {29/25, 1, 0.1154811983812149}}
{{6/5, 0, Indeterminate}, {6/5, 1/100, 2.0911345476257213*^-6}, {6/5, 1/50, 0.002014393253940952}, {6/5, 3/100, 0.027111798013919806}, {6/5, 1/25, 0.22806735708230993}, {6/5, 1/20, 0.5954398692229623}, {6/5, 3/50, 0.3659192086481217}, {6/5, 7/100, 0.23013425475625127}, {6/5, 2/25, 0.15038825476899942}, {6/5, 9/100, 0.09871330115342966}, {6/5, 1/10, 0.07316221929121315}, {6/5, 11/100, 0.057648881844192985}, {6/5, 3/25, 0.04821932838113277}, {6/5, 13/100, 0.04224756577508734}, {6/5, 7/50, 0.038393964254012154}, {6/5, 3/20, 0.035891920833975875}, {6/5, 4/25, 0.03426159160387553}, {6/5, 17/100, 0.032991251654467764}, {6/5, 9/50, 0.03216117413652182}, {6/5, 19/100, 0.03184606925466838}, {6/5, 1/5, 0.03180019589953211}, {6/5, 21/100, 0.031796846143195}, {6/5, 11/50, 0.032201005526236975}, {6/5, 23/100, 0.032616360377803244}, {6/5, 6/25, 0.033041928631237956}, {6/5, 1/4, 0.03361732713761801}, {6/5, 13/50, 0.034229764431535734}, {6/5, 27/100, 0.03491405246883185}, {6/5, 7/25, 0.035822256338061666}, {6/5, 29/100, 0.03672982163662778}, {6/5, 3/10, 0.03763714392377113}, {6/5, 31/100, 0.0387738425584881}, {6/5, 8/25, 0.03991475561895349}, {6/5, 33/100, 0.041057085269129254}, {6/5, 17/50, 0.042201093396268485}, {6/5, 7/20, 0.04338561182207601}, {6/5, 9/25, 0.044605712729553555}, {6/5, 37/100, 0.045828870449624866}, {6/5, 19/50, 0.04705523038730927}, {6/5, 39/100, 0.048284922861395005}, {6/5, 2/5, 0.0495180646978989}, {6/5, 41/100, 0.05075476054678236}, {6/5, 21/50, 0.05199510404165123}, {6/5, 43/100, 0.05334766919430398}, {6/5, 11/25, 0.05470999800031203}, {6/5, 9/20, 0.05607769309972407}, {6/5, 23/50, 0.057450785647402365}, {6/5, 47/100, 0.0588293016317487}, {6/5, 12/25, 0.06021326226167076}, {6/5, 49/100, 0.061602684315267095}, {6/5, 1/2, 0.06313001603198763}, {6/5, 51/100, 0.06471058498308815}, {6/5, 13/25, 0.06629961230377929}, {6/5, 53/100, 0.06789705049938617}, {6/5, 27/50, 0.06950285135330687}, {6/5, 11/20, 0.07111696592515286}, {6/5, 14/25, 0.07273934455020557}, {6/5, 57/100, 0.07436993683994847}, {6/5, 29/50, 0.07600869168348715}, {6/5, 59/100, 0.07765555724975595}, {6/5, 3/5, 0.07930198990219214}, {6/5, 61/100, 0.08088929845859166}, {6/5, 31/50, 0.08248338335131195}, {6/5, 63/100, 0.08408420546545388}, {6/5, 16/25, 0.08569172443092915}, {6/5, 13/20, 0.0873058986661289}, {6/5, 33/50, 0.08892668541892246}, {6/5, 67/100, 0.09055404080525438}, {6/5, 17/25, 0.09218791984555064}, {6/5, 69/100, 0.09382827649914134}, {6/5, 7/10, 0.09547506366785276}, {6/5, 71/100, 0.09698441201399162}, {6/5, 18/25, 0.09847006577633671}, {6/5, 73/100, 0.09996013126154421}, {6/5, 37/50, 0.10145457470001172}, {6/5, 3/4, 0.10295336061425307}, {6/5, 19/25, 0.10445645185980555}, {6/5, 77/100, 0.10596380966415411}, {6/5, 39/50, 0.10747539366388761}, {6/5, 79/100, 0.10899116194029422}, {6/5, 4/5, 0.11051107105356378}, {6/5, 81/100, 0.11203507607573975}, {6/5, 41/50, 0.11356313062257976}, {6/5, 83/100, 0.11509518688441164}, {6/5, 21/25, 0.11663119565612146}, {6/5, 17/20, 0.11817110636634033}, {6/5, 43/50, 0.11971486710592141}, {6/5, 87/100, 0.12126242465579011}, {6/5, 22/25, 0.12281372451420623}, {6/5, 89/100, 0.12429533081294315}, {6/5, 9/10, 0.12575767720015443}, {6/5, 91/100, 0.127222923867568}, {6/5, 23/25, 0.1286910171324326}, {6/5, 93/100, 0.13016190217512047}, {6/5, 47/50, 0.13163552306672135}, {6/5, 19/20, 0.13311182279612802}, {6/5, 24/25, 0.13459074329667017}, {6/5, 97/100, 0.13607222547230338}, {6/5, 49/50, 0.137556209223403}, {6/5, 99/100, 0.13904263347216725}, {6/5, 1, 0.14053143618766517}}
{{31/25, 0, Indeterminate}, {31/25, 1/100, 7.542545354388706*^-7}, {31/25, 1/50, 0.0016860425792910713}, {31/25, 3/100, 0.037204937446847636}, {31/25, 1/25, 0.38619519937041785}, {31/25, 1/20, 0.4865173750331647}, {31/25, 3/50, 0.2812694482818986}, {31/25, 7/100, 0.1806597520102571}, {31/25, 2/25, 0.11399563340726757}, {31/25, 9/100, 0.08171121177910856}, {31/25, 1/10, 0.06305417147976146}, {31/25, 11/100, 0.05214286852740716}, {31/25, 3/25, 0.045571313013946714}, {31/25, 13/100, 0.04131150069473128}, {31/25, 7/50, 0.03894125802566978}, {31/25, 3/20, 0.037169020965993324}, {31/25, 4/25, 0.036058745674174456}, {31/25, 17/100, 0.035400681429574435}, {31/25, 9/50, 0.03537528248921457}, {31/25, 19/100, 0.03539947708228422}, {31/25, 1/5, 0.03585107883426986}, {31/25, 21/100, 0.03638326810194305}, {31/25, 11/50, 0.03692400509089787}, {31/25, 23/100, 0.037671300297274904}, {31/25, 6/25, 0.038432705623324126}, {31/25, 1/4, 0.03940547142942326}, {31/25, 13/50, 0.040521422939189686}, {31/25, 27/100, 0.041634224189178885}, {31/25, 7/25, 0.042923116310556654}, {31/25, 29/100, 0.0443169691678888}, {31/25, 3/10, 0.045710590847506706}, {31/25, 31/100, 0.04710449532301279}, {31/25, 8/25, 0.0485492126399348}, {31/25, 33/100, 0.050033295652073935}, {31/25, 17/50, 0.05151984319449183}, {31/25, 7/20, 0.05300914122129058}, {31/25, 9/25, 0.054501443547815616}, {31/25, 37/100, 0.055996975617071926}, {31/25, 19/50, 0.05749593774845057}, {31/25, 39/100, 0.05908938300717335}, {31/25, 2/5, 0.060735144838149985}, {31/25, 41/100, 0.062386736210802825}, {31/25, 21/50, 0.06404423701568007}, {31/25, 43/100, 0.06570771618949094}, {31/25, 11/25, 0.06737723272333597}, {31/25, 9/20, 0.06907000100124588}, {31/25, 23/50, 0.0709691893546135}, {31/25, 47/100, 0.0728784120764022}, {31/25, 12/25, 0.07479761755025541}, {31/25, 49/100, 0.07672675219097753}, {31/25, 1/2, 0.07866576051576461}, {31/25, 51/100, 0.0806145852047245}, {31/25, 13/25, 0.08257316715196225}, {31/25, 53/100, 0.08454144550840668}, {31/25, 27/50, 0.08651935771748726}, {31/25, 11/20, 0.08847188008030474}, {31/25, 14/25, 0.09037645635792613}, {31/25, 57/100, 0.09228896978184235}, {31/25, 29/50, 0.09420937456213078}, {31/25, 59/100, 0.0961376223647705}, {31/25, 3/5, 0.09807366239441194}, {31/25, 61/100, 0.10001744146906089}, {31/25, 31/50, 0.10196890408771192}, {31/25, 63/100, 0.10392799249188144}, {31/25, 16/25, 0.10589271203429662}, {31/25, 13/20, 0.10765792371536825}, {31/25, 33/50, 0.1094281975167524}, {31/25, 67/100, 0.11120349682464652}, {31/25, 17/25, 0.11298378220112831}, {31/25, 69/100, 0.11476901148805091}, {31/25, 7/10, 0.11655913990374488}, {31/25, 71/100, 0.11835412013331488}, {31/25, 18/25, 0.12015390241318509}, {31/25, 73/100, 0.12195843461053649}, {31/25, 37/50, 0.1237676622981119}, {31/25, 3/4, 0.12558152882493623}, {31/25, 19/25, 0.12739997538329803}, {31/25, 77/100, 0.12922294107242874}, {31/25, 39/50, 0.13105036295915445}, {31/25, 79/100, 0.13288217613587341}, {31/25, 4/5, 0.1347183137760746}, {31/25, 81/100, 0.13649749503480849}, {31/25, 41/50, 0.1382260578848964}, {31/25, 83/100, 0.13995790463684443}, {31/25, 21/25, 0.14169296934135275}, {31/25, 17/20, 0.14343118437832914}, {31/25, 43/50, 0.1451724805071016}, {31/25, 87/100, 0.14691678691497018}, {31/25, 22/25, 0.1486640312642469}, {31/25, 89/100, 0.15041413973788767}, {31/25, 9/10, 0.1521670370838483}, {31/25, 91/100, 0.15392264665823785}, {31/25, 23/25, 0.15568089046735556}, {31/25, 93/100, 0.15744168920872295}, {31/25, 47/50, 0.15920496231113582}, {31/25, 19/20, 0.16087114150886542}, {31/25, 24/25, 0.162500725765588}, {31/25, 97/100, 0.1641318674189197}, {31/25, 49/50, 0.16576448748535638}, {31/25, 99/100, 0.16739850603550793}, {31/25, 1, 0.16903384222709086}}
{{32/25, 0, Indeterminate}, {32/25, 1/100, 2.3815410763037907*^-7}, {32/25, 1/50, 0.0013206272613466696}, {32/25, 3/100, 0.05336071109006075}, {32/25, 1/25, 0.45790809575786956}, {32/25, 1/20, 0.33858769771995667}, {32/25, 3/50, 0.2177076666751189}, {32/25, 7/100, 0.1360631883719628}, {32/25, 2/25, 0.09167687820607534}, {32/25, 9/100, 0.06912736139665696}, {32/25, 1/10, 0.05626433212340075}, {32/25, 11/100, 0.048890141103652134}, {32/25, 3/25, 0.044187084666941066}, {32/25, 13/100, 0.041894344141227086}, {32/25, 7/50, 0.040107793502415764}, {32/25, 3/20, 0.03907830905184077}, {32/25, 4/25, 0.03886682684951}, {32/25, 17/100, 0.038951711552684655}, {32/25, 9/50, 0.03937794287719171}, {32/25, 19/100, 0.04007479637718385}, {32/25, 1/5, 0.04077489286403995}, {32/25, 21/100, 0.041704312006771396}, {32/25, 11/50, 0.04266056377235316}, {32/25, 23/100, 0.043932158092421944}, {32/25, 6/25, 0.04530868492424824}, {32/25, 1/4, 0.04668998409784428}, {32/25, 13/50, 0.04839877663946005}, {32/25, 27/100, 0.05010378030546902}, {32/25, 7/25, 0.051805956827655826}, {32/25, 29/100, 0.0535420512399562}, {32/25, 3/10, 0.055348283248811865}, {32/25, 31/100, 0.057155248317233814}, {32/25, 8/25, 0.05896348660978026}, {32/25, 33/100, 0.06077347762660667}, {32/25, 17/50, 0.06258564673877301}, {32/25, 7/20, 0.06440588446405317}, {32/25, 9/25, 0.06639166493650775}, {32/25, 37/100, 0.0683831649824924}, {32/25, 19/50, 0.0703805714214941}, {32/25, 39/100, 0.0723840482788246}, {32/25, 2/5, 0.07439373899724518}, {32/25, 41/100, 0.07641818916201357}, {32/25, 21/50, 0.0787047357404839}, {32/25, 43/100, 0.08100282895214984}, {32/25, 11/25, 0.08331242378891673}, {32/25, 9/20, 0.08563347047528504}, {32/25, 23/50, 0.08796591471971546}, {32/25, 47/100, 0.09030969794353108}, {32/25, 12/25, 0.09266475748870814}, {32/25, 49/100, 0.09503102680601523}, {32/25, 1/2, 0.09738761373801653}, {32/25, 51/100, 0.09966440286255292}, {32/25, 13/25, 0.10195025394855786}, {32/25, 53/100, 0.10424512248395813}, {32/25, 27/50, 0.1065489590846248}, {32/25, 11/20, 0.10886170973868751}, {32/25, 14/25, 0.11118331602787827}, {32/25, 57/100, 0.11351371532849659}, {32/25, 29/50, 0.11585284099431592}, {32/25, 59/100, 0.11803938331924824}, {32/25, 3/5, 0.12014126636719237}, {32/25, 61/100, 0.12224868644642474}, {32/25, 31/50, 0.12436160616682453}, {32/25, 63/100, 0.1264799834253191}, {32/25, 16/25, 0.12860377163556064}, {32/25, 13/20, 0.13073291993952418}, {32/25, 33/50, 0.1328673734029222}, {32/25, 67/100, 0.13500707319617147}, {32/25, 17/25, 0.1371519567623835}, {32/25, 69/100, 0.1393019579737481}, {32/25, 7/10, 0.1414570072774617}, {32/25, 71/100, 0.143617031832278}, {32/25, 18/25, 0.14578195563661273}, {32/25, 73/100, 0.14795169964901297}, {32/25, 37/50, 0.15004132508770748}, {32/25, 3/4, 0.15208074878071615}, {32/25, 19/25, 0.15412372232262928}, {32/25, 77/100, 0.15617016706814918}, {32/25, 39/50, 0.1582200017977864}, {32/25, 79/100, 0.160273142816123}, {32/25, 4/5, 0.1623295040453624}, {32/25, 81/100, 0.16438899711457297}, {32/25, 41/50, 0.1664515314757167}, {32/25, 83/100, 0.16851701526968685}, {32/25, 21/25, 0.17058535558421845}, {32/25, 17/20, 0.1726564577992784}, {32/25, 43/50, 0.17472736176546894}, {32/25, 87/100, 0.1766382728152611}, {32/25, 22/25, 0.17855084763884396}, {32/25, 89/100, 0.1804649935266615}, {32/25, 9/10, 0.18238061654043505}, {32/25, 91/100, 0.18429762157075874}, {32/25, 23/25, 0.1862159123926454}, {32/25, 93/100, 0.1881353917191896}, {32/25, 47/50, 0.19005596125342344}, {32/25, 19/20, 0.19197752173851576}, {32/25, 24/25, 0.19389997300639034}, {32/25, 97/100, 0.19582321402486655}, {32/25, 49/50, 0.1977471429434259}, {32/25, 99/100, 0.19967165713764648}, {32/25, 1, 0.2014010346939058}}
{{33/25, 0, Indeterminate}, {33/25, 1/100, 6.40973654331337*^-8}, {33/25, 1/50, 0.000990701668598822}, {33/25, 3/100, 0.07338885181665328}, {33/25, 1/25, 0.3591993284719348}, {33/25, 1/20, 0.2369812114385751}, {33/25, 3/50, 0.15764617915905818}, {33/25, 7/100, 0.10125536583863629}, {33/25, 2/25, 0.0744494916373035}, {33/25, 9/100, 0.059548856972971125}, {33/25, 1/10, 0.05142900697342239}, {33/25, 11/100, 0.04650070003806056}, {33/25, 3/25, 0.04420265005108609}, {33/25, 13/100, 0.04252339434441841}, {33/25, 7/50, 0.0416185651274529}, {33/25, 3/20, 0.041806365209011716}, {33/25, 4/25, 0.04209039561538126}, {33/25, 17/100, 0.04300931695386884}, {33/25, 9/50, 0.04392233950151691}, {33/25, 19/100, 0.04502944079211918}, {33/25, 1/5, 0.04623162093425055}, {33/25, 21/100, 0.04778043302616702}, {33/25, 11/50, 0.04946885727707331}, {33/25, 23/100, 0.05123813439984076}, {33/25, 6/25, 0.053312745072663474}, {33/25, 1/4, 0.05537873358733068}, {33/25, 13/50, 0.05743762180678516}, {33/25, 27/100, 0.05960052205346868}, {33/25, 7/25, 0.06177846930993889}, {33/25, 29/100, 0.06395459122944505}, {33/25, 3/10, 0.06612972665092563}, {33/25, 31/100, 0.06830462244190728}, {33/25, 8/25, 0.07050187771282233}, {33/25, 33/100, 0.07287993361633992}, {33/25, 17/50, 0.075262823827375}, {33/25, 7/20, 0.0776508901871044}, {33/25, 9/25, 0.08004443631507457}, {33/25, 37/100, 0.08244373110531505}, {33/25, 19/50, 0.08504954895760311}, {33/25, 39/100, 0.08778119451272487}, {33/25, 2/5, 0.09052554306484642}, {33/25, 41/100, 0.09328256735523612}, {33/25, 21/50, 0.0960522316577395}, {33/25, 43/100, 0.09883449213270273}, {33/25, 11/25, 0.10162929717946752}, {33/25, 9/20, 0.10443658778163432}, {33/25, 23/50, 0.10718058330472385}, {33/25, 47/100, 0.10987815803211815}, {33/25, 12/25, 0.11258557254759563}, {33/25, 49/100, 0.11530279552982908}, {33/25, 1/2, 0.11802978689357588}, {33/25, 51/100, 0.12076649831093135}, {33/25, 13/25, 0.12351287369007383}, {33/25, 53/100, 0.12626884961543416}, {33/25, 27/50, 0.12880129279371003}, {33/25, 11/20, 0.1312721437939733}, {33/25, 14/25, 0.13374867636343193}, {33/25, 57/100, 0.13623086740327373}, {33/25, 29/50, 0.13871868567551157}, {33/25, 59/100, 0.1412120923080862}, {33/25, 3/5, 0.1437110412580364}, {33/25, 61/100, 0.1462154797371106}, {33/25, 31/50, 0.1487253486036103}, {33/25, 63/100, 0.15124058272386443}, {33/25, 16/25, 0.15376111130637168}, {33/25, 13/20, 0.15628685821126057}, {33/25, 33/50, 0.15881774223749115}, {33/25, 67/100, 0.16134241331072868}, {33/25, 17/25, 0.16371801405000563}, {33/25, 69/100, 0.16609724076231855}, {33/25, 7/10, 0.16848001108720734}, {33/25, 71/100, 0.1708662385885861}, {33/25, 18/25, 0.17325583296911548}, {33/25, 73/100, 0.175648700270966}, {33/25, 37/50, 0.17804474306423473}, {33/25, 3/4, 0.18044386062409595}, {33/25, 19/25, 0.18284594909762233}, {33/25, 77/100, 0.18525090166120017}, {33/25, 39/50, 0.18765860866930612}, {33/25, 79/100, 0.18995490186588787}, {33/25, 4/5, 0.19217135516709907}, {33/25, 81/100, 0.19438927760379504}, {33/25, 41/50, 0.19660856056661155}, {33/25, 83/100, 0.1988290934653625}, {33/25, 21/25, 0.20105076383453876}, {33/25, 17/20, 0.203273457433873}, {33/25, 43/50, 0.20549705834435308}, {33/25, 87/100, 0.20772144906001733}, {33/25, 22/25, 0.2099465105758272}, {33/25, 89/100, 0.21217212247188602}, {33/25, 9/10, 0.21439816299430464}, {33/25, 91/100, 0.21648980558523714}, {33/25, 23/25, 0.2183384589995999}, {33/25, 93/100, 0.22018651378574053}, {33/25, 47/50, 0.22203384765014575}, {33/25, 19/20, 0.2238803382835992}, {33/25, 24/25, 0.22572586338296213}, {33/25, 97/100, 0.2275703006729604}, {33/25, 49/50, 0.22941352792797504}, {33/25, 99/100, 0.23125542299381285}, {33/25, 1, 0.23309586380939898}}
{{34/25, 0, Indeterminate}, {34/25, 1/100, 1.494500041772845*^-8}, {34/25, 1/50, 0.0007044505087974053}, {34/25, 3/100, 0.09213913769285023}, {34/25, 1/25, 0.21520142993327587}, {34/25, 1/20, 0.16360419406656493}, {34/25, 3/50, 0.10773366044837097}, {34/25, 7/100, 0.07781373031396652}, {34/25, 2/25, 0.06119599902959326}, {34/25, 9/100, 0.05273043266767888}, {34/25, 1/10, 0.04781934589603039}, {34/25, 11/100, 0.0457457080785614}, {34/25, 3/25, 0.0443115077888884}, {34/25, 13/100, 0.04384587122190475}, {34/25, 7/50, 0.044274335064414534}, {34/25, 3/20, 0.04508005995585802}, {34/25, 4/25, 0.046273667106113865}, {34/25, 17/100, 0.047543158517427624}, {34/25, 9/50, 0.04905555169930319}, {34/25, 19/100, 0.050836551847875534}, {34/25, 1/5, 0.05290410393793924}, {34/25, 21/100, 0.0550614865615636}, {34/25, 11/50, 0.05757102164352309}, {34/25, 23/100, 0.06006546735088833}, {34/25, 6/25, 0.06257072117012186}, {34/25, 1/4, 0.06519223846428869}, {34/25, 13/50, 0.06780648359391733}, {34/25, 27/100, 0.0704147507354454}, {34/25, 7/25, 0.07301828207081695}, {34/25, 29/100, 0.07561821097385898}, {34/25, 3/10, 0.07843389013354404}, {34/25, 31/100, 0.08127216642952427}, {34/25, 8/25, 0.0841137291405781}, {34/25, 33/100, 0.08695910154236941}, {34/25, 17/50, 0.08980875106846913}, {34/25, 7/20, 0.09300929929027145}, {34/25, 9/25, 0.09625124246506889}, {34/25, 37/100, 0.09950663797902055}, {34/25, 19/50, 0.10277548912293505}, {34/25, 39/100, 0.10605778658621777}, {34/25, 2/5, 0.10935350875858883}, {34/25, 41/100, 0.11266262210229178}, {34/25, 21/50, 0.11589581905766308}, {34/25, 43/100, 0.119072079240845}, {34/25, 11/25, 0.12225847913873436}, {34/25, 9/20, 0.12545502525664656}, {34/25, 23/50, 0.12866170930379328}, {34/25, 47/100, 0.1318785091298541}, {34/25, 12/25, 0.13510538959055463}, {34/25, 49/100, 0.13817965114147568}, {34/25, 1/2, 0.1410680421916788}, {34/25, 51/100, 0.14396170889420695}, {34/25, 13/25, 0.14686067388280594}, {34/25, 53/100, 0.14976494532251447}, {34/25, 27/50, 0.15267451792640857}, {34/25, 11/20, 0.15558937388205216}, {34/25, 14/25, 0.15850948369723217}, {34/25, 57/100, 0.161434806973437}, {34/25, 29/50, 0.16436529311453174}, {34/25, 59/100, 0.1673008819772906}, {34/25, 3/5, 0.17024150446962963}, {34/25, 61/100, 0.17318708310179942}, {34/25, 31/50, 0.17595100342048428}, {34/25, 63/100, 0.1787099871878957}, {34/25, 16/25, 0.1814721706754186}, {34/25, 13/20, 0.18423747155790604}, {34/25, 33/50, 0.1870058008757092}, {34/25, 67/100, 0.18977706343333262}, {34/25, 17/25, 0.19255115816977528}, {34/25, 69/100, 0.19532797850318578}, {34/25, 7/10, 0.19810741265223908}, {34/25, 71/100, 0.20088934393630262}, {34/25, 18/25, 0.2035626026427239}, {34/25, 73/100, 0.20611830290712424}, {34/25, 37/50, 0.20867502348707023}, {34/25, 3/4, 0.21123264573645054}, {34/25, 19/25, 0.21379104755256184}, {34/25, 77/100, 0.21635010358250925}, {34/25, 39/50, 0.21890968541764455}, {34/25, 79/100, 0.22146966177695004}, {34/25, 4/5, 0.2240298986803393}, {34/25, 81/100, 0.22659025961264231}, {34/25, 41/50, 0.22915060567900658}, {34/25, 83/100, 0.23156361708206916}, {34/25, 21/25, 0.2336804432998165}, {34/25, 17/20, 0.23579617519471344}, {34/25, 43/50, 0.23791066853874332}, {34/25, 87/100, 0.2400237787729611}, {34/25, 22/25, 0.24213536105700564}, {34/25, 89/100, 0.2442452703171616}, {34/25, 9/10, 0.24635336129302896}, {34/25, 91/100, 0.24845948858298006}, {34/25, 23/25, 0.2505635067486171}, {34/25, 93/100, 0.252665275365482}, {34/25, 47/50, 0.25476466332894493}, {34/25, 19/20, 0.25660840809601126}, {34/25, 24/25, 0.2583534557981}, {34/25, 97/100, 0.26009627554580683}, {34/25, 49/50, 0.26183672765020566}, {34/25, 99/100, 0.26357467510012844}, {34/25, 1, 0.26530998350189344}}
{{7/5, 0, Indeterminate}, {7/5, 1/100, 2.957003116426891*^-9}, {7/5, 1/50, 0.0004835365910256282}, {7/5, 3/100, 0.08178559286139792}, {7/5, 1/25, 0.1224226686771481}, {7/5, 1/20, 0.10455243130544681}, {7/5, 3/50, 0.07540945787479728}, {7/5, 7/100, 0.06012652029163151}, {7/5, 2/25, 0.05182487285653729}, {7/5, 9/100, 0.04766073351830475}, {7/5, 1/10, 0.0460358968918253}, {7/5, 11/100, 0.04511960315999056}, {7/5, 3/25, 0.045244359859035556}, {7/5, 13/100, 0.046093675130648756}, {7/5, 7/50, 0.04753611978320818}, {7/5, 3/20, 0.049118393691238285}, {7/5, 4/25, 0.050943355824607475}, {7/5, 17/100, 0.052900044300143924}, {7/5, 9/50, 0.05543155015093599}, {7/5, 19/100, 0.057956946806859394}, {7/5, 1/5, 0.06098130882608144}, {7/5, 21/100, 0.06398303269461275}, {7/5, 11/50, 0.0670097315201354}, {7/5, 23/100, 0.07015120974426418}, {7/5, 6/25, 0.07328033590330385}, {7/5, 1/4, 0.07639871050805085}, {7/5, 13/50, 0.07950781558156701}, {7/5, 27/100, 0.0827413801030372}, {7/5, 7/25, 0.08611912319248999}, {7/5, 29/100, 0.08949708056002773}, {7/5, 3/10, 0.09287596244344361}, {7/5, 31/100, 0.0962564275108363}, {7/5, 8/25, 0.10004581371020559}, {7/5, 33/100, 0.10388251424378275}, {7/5, 17/50, 0.10773292947723628}, {7/5, 7/20, 0.11159707101233626}, {7/5, 9/25, 0.11547494550249135}, {7/5, 37/100, 0.1193665567743608}, {7/5, 19/50, 0.12323249457923821}, {7/5, 39/100, 0.1269649516730112}, {7/5, 2/5, 0.1307070986853471}, {7/5, 41/100, 0.1344590190560284}, {7/5, 21/50, 0.13822077230769242}, {7/5, 43/100, 0.14199239551577922}, {7/5, 11/25, 0.1457739046951139}, {7/5, 9/20, 0.1492600965301268}, {7/5, 23/50, 0.15263771798678283}, {7/5, 47/100, 0.1560193837834631}, {7/5, 12/25, 0.15940519474865242}, {7/5, 49/100, 0.16279522749187816}, {7/5, 1/2, 0.1661895362376119}, {7/5, 51/100, 0.16958815449107037}, {7/5, 13/25, 0.17299109655369654}, {7/5, 53/100, 0.1763983589042509}, {7/5, 27/50, 0.1798099214594298}, {7/5, 11/20, 0.18322574872651157}, {7/5, 14/25, 0.18657081830624053}, {7/5, 57/100, 0.1897657239095587}, {7/5, 29/50, 0.1929628885270541}, {7/5, 59/100, 0.1961622616776553}, {7/5, 3/5, 0.19936378086717188}, {7/5, 61/100, 0.20256737240264974}, {7/5, 31/50, 0.20577295214202188}, {7/5, 63/100, 0.20898042618531837}, {7/5, 16/25, 0.21218969151319794}, {7/5, 13/20, 0.21540063657786807}, {7/5, 33/50, 0.21840405935542517}, {7/5, 67/100, 0.22134723117080402}, {7/5, 17/25, 0.22429042137614355}, {7/5, 69/100, 0.2272335109060827}, {7/5, 7/10, 0.2301763747314683}, {7/5, 71/100, 0.23311888454161064}, {7/5, 18/25, 0.2360609097332983}, {7/5, 73/100, 0.23900231598163268}, {7/5, 37/50, 0.24194296552377972}, {7/5, 3/4, 0.24488271750359966}, {7/5, 19/25, 0.2475077579107016}, {7/5, 77/100, 0.24992748117516797}, {7/5, 39/50, 0.2523452550709502}, {7/5, 79/100, 0.2547609308780076}, {7/5, 4/5, 0.2571743599577649}, {7/5, 81/100, 0.2595853938785531}, {7/5, 41/50, 0.2619938845318737}, {7/5, 83/100, 0.2643996842401796}, {7/5, 21/25, 0.2668026458567233}, {7/5, 17/20, 0.2692026228581651}, {7/5, 43/50, 0.2715916368700009}, {7/5, 87/100, 0.2735776781639969}, {7/5, 22/25, 0.27556114490823075}, {7/5, 89/100, 0.277541868270583}, {7/5, 9/10, 0.2795196826418354}, {7/5, 91/100, 0.28149442556474064}, {7/5, 23/25, 0.2834659376665662}, {7/5, 93/100, 0.2854340625948927}, {7/5, 47/50, 0.28739864695639705}, {7/5, 19/20, 0.28935954025837957}, {7/5, 24/25, 0.29131659485294936}, {7/5, 97/100, 0.29326966588349757}, {7/5, 49/50, 0.2952186112334726}, {7/5, 99/100, 0.29716329147718346}, {7/5, 1, 0.29910356983253844}}
{{36/25, 0, Indeterminate}, {36/25, 1/100, 4.947346421083371*^-10}, {36/25, 1/50, 0.0003274497429365113}, {36/25, 3/100, 0.044750736020247414}, {36/25, 1/25, 0.0678793274910284}, {36/25, 1/20, 0.061807893989925394}, {36/25, 3/50, 0.052813649578769974}, {36/25, 7/100, 0.04713446361935929}, {36/25, 2/25, 0.04459793275810771}, {36/25, 9/100, 0.04402798879989013}, {36/25, 1/10, 0.04410026422015565}, {36/25, 11/100, 0.04507546959348353}, {36/25, 3/25, 0.04662644311369625}, {36/25, 13/100, 0.04886450810136677}, {36/25, 7/50, 0.05104739281979941}, {36/25, 3/20, 0.0535272084685927}, {36/25, 4/25, 0.05637684657238537}, {36/25, 17/100, 0.05945992627290005}, {36/25, 9/50, 0.0629453612423271}, {36/25, 19/100, 0.0665576249013953}, {36/25, 1/5, 0.0701646642700455}, {36/25, 21/100, 0.0739093946921989}, {36/25, 11/50, 0.0776315489790129}, {36/25, 23/100, 0.08133517971959876}, {36/25, 6/25, 0.08502359445083796}, {36/25, 1/4, 0.08896147709208822}, {36/25, 13/50, 0.09295717390237475}, {36/25, 27/100, 0.09695023835629124}, {36/25, 7/25, 0.10094145777554372}, {36/25, 29/100, 0.10526753860501445}, {36/25, 3/10, 0.10978049541613194}, {36/25, 31/100, 0.11430755600508662}, {36/25, 8/25, 0.1188486179391014}, {36/25, 33/100, 0.12340359822151896}, {36/25, 17/50, 0.1279724252288475}, {36/25, 7/20, 0.13243896640466304}, {36/25, 9/25, 0.13681582468969092}, {36/25, 37/100, 0.14120125548902157}, {36/25, 19/50, 0.14559538208700734}, {36/25, 39/100, 0.14999830391466804}, {36/25, 2/5, 0.1544100966248925}, {36/25, 41/100, 0.15852618933676763}, {36/25, 21/50, 0.162462007522512}, {36/25, 43/100, 0.16639944975965595}, {36/25, 11/25, 0.17033874864340476}, {36/25, 9/20, 0.1742800998729671}, {36/25, 23/50, 0.1782236648865838}, {36/25, 47/100, 0.18216957331405378}, {36/25, 12/25, 0.1861179252585418}, {36/25, 49/100, 0.19006879341910404}, {36/25, 1/2, 0.194022225064924}, {36/25, 51/100, 0.19791790958674071}, {36/25, 13/25, 0.20160956881509715}, {36/25, 53/100, 0.205301561996747}, {36/25, 27/50, 0.20899390948207747}, {36/25, 11/20, 0.21268661176114492}, {36/25, 14/25, 0.21637965100042195}, {36/25, 57/100, 0.22007299246282436}, {36/25, 29/50, 0.22376658582108896}, {36/25, 59/100, 0.22746036637353045}, {36/25, 3/5, 0.2309930004996265}, {36/25, 61/100, 0.23437234390670578}, {36/25, 31/50, 0.23775008726262148}, {36/25, 63/100, 0.2411261507956345}, {36/25, 16/25, 0.24450044485133476}, {36/25, 13/20, 0.2478728707269534}, {36/25, 33/50, 0.2512433214437546}, {36/25, 67/100, 0.2546116824626564}, {36/25, 17/25, 0.2579778323478918}, {36/25, 69/100, 0.2611974221167813}, {36/25, 7/10, 0.2639579342848768}, {36/25, 71/100, 0.26671527802693695}, {36/25, 18/25, 0.2694693095476102}, {36/25, 73/100, 0.272219883124016}, {36/25, 37/50, 0.2749668514011565}, {36/25, 3/4, 0.2777100656650237}, {36/25, 19/25, 0.28044937609520226}, {36/25, 77/100, 0.28318463199863253}, {36/25, 39/50, 0.28591568202601664}, {36/25, 79/100, 0.28836616379150265}, {36/25, 4/5, 0.29061683329325744}, {36/25, 81/100, 0.29286404679403927}, {36/25, 41/50, 0.29510761467833213}, {36/25, 83/100, 0.29734735069033363}, {36/25, 21/25, 0.2995830718795607}, {36/25, 17/20, 0.3018145985487729}, {36/25, 43/50, 0.3040417542040189}, {36/25, 87/100, 0.306264365506713}, {36/25, 22/25, 0.30848226222743275}, {36/25, 89/100, 0.31069527720143403}, {36/25, 9/10, 0.31290324628564276}, {36/25, 91/100, 0.31510600831709934}, {36/25, 23/25, 0.31730340507264376}, {36/25, 93/100, 0.3194952812298402}, {36/25, 47/50, 0.32168148432900256}, {36/25, 19/20, 0.3238618647361912}, {36/25, 24/25, 0.3260362756072536}, {36/25, 97/100, 0.3278013414908789}, {36/25, 49/50, 0.32938437576844565}, {36/25, 99/100, 0.33096383300968896}, {36/25, 1, 0.33253951890465716}}
{{37/25, 0, Indeterminate}, {37/25, 1/100, 7.019257561229267*^-11}, {37/25, 1/50, 0.0002066590570827225}, {37/25, 3/100, 0.01791274135741763}, {37/25, 1/25, 0.03450547501548811}, {37/25, 1/20, 0.03647336821497834}, {37/25, 3/50, 0.036289743585037726}, {37/25, 7/100, 0.03705364864561663}, {37/25, 2/25, 0.038470085848199664}, {37/25, 9/100, 0.04021629822203165}, {37/25, 1/10, 0.0424256391989854}, {37/25, 11/100, 0.04504500900375311}, {37/25, 3/25, 0.04827300154357053}, {37/25, 13/100, 0.05137393997227747}, {37/25, 7/50, 0.054594668891406406}, {37/25, 3/20, 0.058472266702145975}, {37/25, 4/25, 0.062429263234449986}, {37/25, 17/100, 0.06682767784390271}, {37/25, 9/50, 0.07114972689942653}, {37/25, 19/100, 0.07561909090451797}, {37/25, 1/5, 0.08006041028162561}, {37/25, 21/100, 0.08446131042107523}, {37/25, 11/50, 0.08882774568008164}, {37/25, 23/100, 0.09351311280915042}, {37/25, 6/25, 0.09820746395042665}, {37/25, 1/4, 0.10289065270395704}, {37/25, 13/50, 0.10765286152805614}, {37/25, 27/100, 0.11291304013989288}, {37/25, 7/25, 0.1181868050227962}, {37/25, 29/100, 0.12347443765065517}, {37/25, 3/10, 0.12877611691489413}, {37/25, 31/100, 0.13409185043489177}, {37/25, 8/25, 0.13927983861338109}, {37/25, 33/100, 0.144369740394192}, {37/25, 17/50, 0.14946656030984437}, {37/25, 7/20, 0.1545704227139312}, {37/25, 9/25, 0.15968143546149724}, {37/25, 37/100, 0.16470051107093397}, {37/25, 19/50, 0.16926060742342425}, {37/25, 39/100, 0.17381853249372317}, {37/25, 2/5, 0.1783747068741329}, {37/25, 41/100, 0.1829294991021631}, {37/25, 21/50, 0.1874832291375975}, {37/25, 43/100, 0.1920361716491618}, {37/25, 11/25, 0.19658855911163015}, {37/25, 9/20, 0.20114058471741064}, {37/25, 23/50, 0.2056924051086455}, {37/25, 47/100, 0.21003112894447307}, {37/25, 12/25, 0.21427384050654855}, {37/25, 49/100, 0.21851388460228854}, {37/25, 1/2, 0.2227513838500975}, {37/25, 51/100, 0.2269864309528804}, {37/25, 13/25, 0.2312190910108493}, {37/25, 53/100, 0.23544940365661707}, {37/25, 27/50, 0.23967738502768396}, {37/25, 11/20, 0.24363270987034827}, {37/25, 14/25, 0.24749327964059678}, {37/25, 57/100, 0.25134963518655357}, {37/25, 29/50, 0.2552017647475783}, {37/25, 59/100, 0.25904963957670835}, {37/25, 3/5, 0.2628932153407842}, {37/25, 61/100, 0.2667324334119586}, {37/25, 31/50, 0.27056722206025363}, {37/25, 63/100, 0.27419700858382584}, {37/25, 16/25, 0.27733171290001457}, {37/25, 13/20, 0.28046120087325915}, {37/25, 33/50, 0.28358536023265524}, {37/25, 67/100, 0.2867040729301896}, {37/25, 17/25, 0.28981721575262254}, {37/25, 69/100, 0.2929246608851867}, {37/25, 7/10, 0.29602627643125207}, {37/25, 71/100, 0.29912192689183636}, {37/25, 18/25, 0.3019486281984305}, {37/25, 73/100, 0.3044904542299741}, {37/25, 37/50, 0.3070275600632554}, {37/25, 3/4, 0.3095597455925406}, {37/25, 19/25, 0.3120868134645304}, {37/25, 77/100, 0.3146085690947534}, {37/25, 39/50, 0.3171248206810306}, {37/25, 79/100, 0.3196353792143379}, {37/25, 4/5, 0.3221400584871329}, {37/25, 81/100, 0.32463867509939937}, {37/25, 41/50, 0.3271310473696005}, {37/25, 83/100, 0.3296169676065258}, {37/25, 21/25, 0.3320961964619725}, {37/25, 17/20, 0.33456848930937627}, {37/25, 43/50, 0.3370335976716814}, {37/25, 87/100, 0.3394912692799044}, {37/25, 22/25, 0.34182951841165676}, {37/25, 89/100, 0.3436064434601646}, {37/25, 9/10, 0.34537887505144854}, {37/25, 91/100, 0.3471464619264163}, {37/25, 23/25, 0.3489088555168376}, {37/25, 93/100, 0.35066570976373795}, {37/25, 47/50, 0.3524166809590252}, {37/25, 19/20, 0.3541614276085946}, {37/25, 24/25, 0.3558996103149974}, {37/25, 97/100, 0.3576308916781368}, {37/25, 49/50, 0.35935493621255366}, {37/25, 99/100, 0.361071410279843}, {37/25, 1, 0.36277998203508616}}
{{38/25, 0, Indeterminate}, {38/25, 1/100, 8.63371324953342*^-12}, {38/25, 1/50, 0.00011605207172012492}, {38/25, 3/100, 0.006337174594733432}, {38/25, 1/25, 0.01577817392763629}, {38/25, 1/20, 0.020979379491894833}, {38/25, 3/50, 0.02497138980100532}, {38/25, 7/100, 0.028827141834520387}, {38/25, 2/25, 0.03278219343663979}, {38/25, 9/100, 0.03658994758135471}, {38/25, 1/10, 0.04067246673470017}, {38/25, 11/100, 0.045114378235281354}, {38/25, 3/25, 0.049362130824791746}, {38/25, 13/100, 0.0537291121488104}, {38/25, 7/50, 0.05858688064738159}, {38/25, 3/20, 0.06374271684403413}, {38/25, 4/25, 0.06904560392746167}, {38/25, 17/100, 0.07435980252114963}, {38/25, 9/50, 0.07970696800034968}, {38/25, 19/100, 0.08497776109039595}, {38/25, 1/5, 0.09018304822616922}, {38/25, 21/100, 0.09569836663462128}, {38/25, 11/50, 0.10123119543801033}, {38/25, 23/100, 0.10673651639125888}, {38/25, 6/25, 0.11249875578471916}, {38/25, 1/4, 0.11863816661906751}, {38/25, 13/50, 0.12478469507232542}, {38/25, 27/100, 0.13093915976830833}, {38/25, 7/25, 0.13710227050371077}, {38/25, 29/100, 0.14318016849729923}, {38/25, 3/10, 0.14907549962106645}, {38/25, 31/100, 0.154972405988577}, {38/25, 8/25, 0.1608716537070478}, {38/25, 33/100, 0.16677387649800782}, {38/25, 17/50, 0.17241297376349005}, {38/25, 7/20, 0.17767457518854532}, {38/25, 9/25, 0.182928270722537}, {38/25, 37/100, 0.1881749059461669}, {38/25, 19/50, 0.19341520529480344}, {38/25, 39/100, 0.1986497873457059}, {38/25, 2/5, 0.2038791779699796}, {38/25, 41/100, 0.2091038216379814}, {38/25, 21/50, 0.2143240911308616}, {38/25, 43/100, 0.2192709730808979}, {38/25, 11/25, 0.22412999746915746}, {38/25, 9/20, 0.2289819787360997}, {38/25, 23/50, 0.23382721236007895}, {38/25, 47/100, 0.2386659449105285}, {38/25, 12/25, 0.24349837886815154}, {38/25, 49/100, 0.24832467677044243}, {38/25, 1/2, 0.25292983802791136}, {38/25, 51/100, 0.2573304552869798}, {38/25, 13/25, 0.2617229823300264}, {38/25, 53/100, 0.2661075316896282}, {38/25, 27/50, 0.27048418614707115}, {38/25, 11/20, 0.2748530008396867}, {38/25, 14/25, 0.2792140051005324}, {38/25, 57/100, 0.2835672040694639}, {38/25, 29/50, 0.2872756657020983}, {38/25, 59/100, 0.2908245349695363}, {38/25, 3/5, 0.29436499289425894}, {38/25, 61/100, 0.29789697377288493}, {38/25, 31/50, 0.30142039581055796}, {38/25, 63/100, 0.30493516187084435}, {38/25, 16/25, 0.30844116015079587}, {38/25, 13/20, 0.31193826479279946}, {38/25, 33/50, 0.3149458661789595}, {38/25, 67/100, 0.31780830516064734}, {38/25, 17/25, 0.32066358005053586}, {38/25, 69/100, 0.3235114448626181}, {38/25, 7/10, 0.32635164822989726}, {38/25, 71/100, 0.3291839334503044}, {38/25, 18/25, 0.332008038540445}, {38/25, 73/100, 0.3348236962977471}, {38/25, 37/50, 0.33763063437131763}, {38/25, 3/4, 0.3404285753416938}, {38/25, 19/25, 0.34321723680946775}, {38/25, 77/100, 0.345996331492709}, {38/25, 39/50, 0.3487655673329157}, {38/25, 79/100, 0.35152464760926233}, {38/25, 4/5, 0.3542732710608495}, {38/25, 81/100, 0.35633237057087025}, {38/25, 41/50, 0.3583059944064336}, {38/25, 83/100, 0.36027296708606343}, {38/25, 21/25, 0.3622328615766565}, {38/25, 17/20, 0.3641852553025703}, {38/25, 43/50, 0.36612972986804765}, {38/25, 87/100, 0.36806587081316644}, {38/25, 22/25, 0.36999326740056243}, {38/25, 89/100, 0.3719115124304342}, {38/25, 9/10, 0.3738202020814214}, {38/25, 91/100, 0.37571893577529153}, {38/25, 23/25, 0.3776073160634223}, {38/25, 93/100, 0.37948494853327}, {38/25, 47/50, 0.38114427626981895}, {38/25, 19/20, 0.3825598659400342}, {38/25, 24/25, 0.38396722620348306}, {38/25, 97/100, 0.3853659040594166}, {38/25, 49/50, 0.3867554539843095}, {38/25, 99/100, 0.3881354376885357}, {38/25, 1, 0.3895054238975282}}
{{39/25, 0, Indeterminate}, {39/25, 1/100, 8.825139493812658*^-13}, {39/25, 1/50, 0.000049440627925088256}, {39/25, 3/100, 0.002092138017404385}, {39/25, 1/25, 0.006639507269748762}, {39/25, 1/20, 0.011539159570248203}, {39/25, 3/50, 0.016806140073044665}, {39/25, 7/100, 0.02223737243652746}, {39/25, 2/25, 0.027356625357757753}, {39/25, 9/100, 0.03295807449539992}, {39/25, 1/10, 0.038662130588724836}, {39/25, 11/100, 0.04419319884062807}, {39/25, 3/25, 0.04985733782654119}, {39/25, 13/100, 0.055830208131900184}, {39/25, 7/50, 0.062276110024857625}, {39/25, 3/20, 0.06862606173936178}, {39/25, 4/25, 0.07508038088551071}, {39/25, 17/100, 0.08142709133796637}, {39/25, 9/50, 0.0876674744791456}, {39/25, 19/100, 0.09410555747141382}, {39/25, 1/5, 0.10063648637954263}, {39/25, 21/100, 0.10711288412932732}, {39/25, 11/50, 0.11390557753331428}, {39/25, 23/100, 0.12104765759933375}, {39/25, 6/25, 0.1281859609615451}, {39/25, 1/4, 0.135322362203776}, {39/25, 13/50, 0.14245856902946769}, {39/25, 27/100, 0.1493244677328954}, {39/25, 7/25, 0.15613700426154192}, {39/25, 29/100, 0.16294163385813537}, {39/25, 3/10, 0.16973974020815547}, {39/25, 31/100, 0.17626590734264305}, {39/25, 8/25, 0.18232641372430364}, {39/25, 33/100, 0.18836759362418784}, {39/25, 17/50, 0.19439119088243442}, {39/25, 7/20, 0.20039872659993282}, {39/25, 9/25, 0.20639152420353596}, {39/25, 37/100, 0.21237073164029321}, {39/25, 19/50, 0.21833734095563365}, {39/25, 39/100, 0.22410113217619987}, {39/25, 2/5, 0.22964745966790384}, {39/25, 41/100, 0.23517891618104958}, {39/25, 21/50, 0.24069624887318672}, {39/25, 43/100, 0.2462000986887989}, {39/25, 11/25, 0.25169101146418793}, {39/25, 9/20, 0.2571694476026685}, {39/25, 23/50, 0.2622282676870075}, {39/25, 47/100, 0.2672147173044647}, {39/25, 12/25, 0.2721868594591561}, {39/25, 49/100, 0.2771450151090495}, {39/25, 1/2, 0.2820894453646155}, {39/25, 51/100, 0.2870203567323437}, {39/25, 13/25, 0.2919379057206812}, {39/25, 53/100, 0.2960946769451604}, {39/25, 27/50, 0.30009568404409454}, {39/25, 11/20, 0.3040829758900703}, {39/25, 14/25, 0.3080565895422791}, {39/25, 57/100, 0.31201652919800266}, {39/25, 29/50, 0.3159627686406089}, {39/25, 59/100, 0.31989525341706593}, {39/25, 3/5, 0.32345383432199387}, {39/25, 61/100, 0.326662685219963}, {39/25, 31/50, 0.32986028612402746}, {39/25, 63/100, 0.33304640370450633}, {39/25, 16/25, 0.33622079243214914}, {39/25, 13/20, 0.339383195295585}, {39/25, 33/50, 0.3425333444535913}, {39/25, 67/100, 0.3456709618323532}, {39/25, 17/25, 0.34879575967630105}, {39/25, 69/100, 0.35190744105965466}, {39/25, 7/10, 0.35500570036488616}, {39/25, 71/100, 0.3580902237331537}, {39/25, 18/25, 0.3611606894910913}, {39/25, 73/100, 0.36421676855761626}, {39/25, 37/50, 0.3664524499462611}, {39/25, 3/4, 0.368631319036867}, {39/25, 19/25, 0.3708007937317809}, {39/25, 77/100, 0.37296037550659666}, {39/25, 39/50, 0.37510957163117936}, {39/25, 79/100, 0.37724789484681637}, {39/25, 4/5, 0.37937486308252205}, {39/25, 81/100, 0.3814899992074664}, {39/25, 41/50, 0.3835928308167001}, {39/25, 83/100, 0.38568289004751316}, {39/25, 21/25, 0.38775971342402493}, {39/25, 17/20, 0.3898228417276722}, {39/25, 43/50, 0.39152489114071076}, {39/25, 87/100, 0.39306647033016506}, {39/25, 22/25, 0.394597629604521}, {39/25, 89/100, 0.39611783072407386}, {39/25, 9/10, 0.39762654589307517}, {39/25, 91/100, 0.3991232573817916}, {39/25, 23/25, 0.4006074569743828}, {39/25, 93/100, 0.4020786282076772}, {39/25, 47/50, 0.4035362317085451}, {39/25, 19/20, 0.404979731072771}, {39/25, 24/25, 0.40640859570450816}, {39/25, 97/100, 0.4077771080908975}, {39/25, 49/50, 0.4082555670660037}, {39/25, 99/100, 0.4087289149393691}, {39/25, 1, 0.40919642295947245}}
{{8/5, 0, Indeterminate}, {8/5, 1/100, 7.565446721631925*^-14}, {8/5, 1/50, 0.000011665819246130295}, {8/5, 3/100, 0.0006099798902855801}, {8/5, 1/25, 0.0026864313241731293}, {8/5, 1/20, 0.0061651286824059934}, {8/5, 3/50, 0.010897794055303214}, {8/5, 7/100, 0.016379026518000377}, {8/5, 2/25, 0.022446039904126098}, {8/5, 9/100, 0.02893714520869696}, {8/5, 1/10, 0.035517082216359804}, {8/5, 11/100, 0.042310865669434476}, {8/5, 3/25, 0.049421907643030186}, {8/5, 13/100, 0.05705119037670501}, {8/5, 7/50, 0.06459158797199177}, {8/5, 3/20, 0.0721701891735165}, {8/5, 4/25, 0.07960558016336707}, {8/5, 17/100, 0.08702682812627896}, {8/5, 9/50, 0.09468767186808193}, {8/5, 19/100, 0.10226739179746526}, {8/5, 1/5, 0.11007728496550746}, {8/5, 21/100, 0.11832640727191578}, {8/5, 11/50, 0.12655966551341155}, {8/5, 23/100, 0.13477762035560678}, {8/5, 6/25, 0.14292775154865833}, {8/5, 1/4, 0.15077114743246703}, {8/5, 13/50, 0.15858801094312008}, {8/5, 27/100, 0.16638111762714564}, {8/5, 7/25, 0.17410062313931385}, {8/5, 29/100, 0.18105996674277888}, {8/5, 3/10, 0.18798041416924313}, {8/5, 31/100, 0.19486538543064522}, {8/5, 8/25, 0.20171786907187453}, {8/5, 33/100, 0.20854046899824838}, {8/5, 17/50, 0.21533544757719475}, {8/5, 7/20, 0.22210476470947915}, {8/5, 9/25, 0.22846859087287097}, {8/5, 37/100, 0.23474900670014098}, {8/5, 19/50, 0.24100231943990408}, {8/5, 39/100, 0.24722994125605977}, {8/5, 2/5, 0.2534331020361541}, {8/5, 41/100, 0.259612867930615}, {8/5, 21/50, 0.2653336433519307}, {8/5, 43/100, 0.2709497674747544}, {8/5, 11/25, 0.27654122235220346}, {8/5, 9/20, 0.282108786104976}, {8/5, 23/50, 0.2876531220845239}, {8/5, 47/100, 0.29317478987807905}, {8/5, 12/25, 0.2982498971119599}, {8/5, 49/100, 0.3027395216879072}, {8/5, 1/2, 0.30720669903850867}, {8/5, 51/100, 0.31165178009006356}, {8/5, 13/25, 0.3160750452860821}, {8/5, 53/100, 0.32047671103249825}, {8/5, 27/50, 0.32485693539778127}, {8/5, 11/20, 0.3286348889723195}, {8/5, 14/25, 0.33220072782870746}, {8/5, 57/100, 0.33574868576047945}, {8/5, 29/50, 0.33927865224392495}, {8/5, 59/100, 0.34279048724642464}, {8/5, 3/5, 0.34628402373136674}, {8/5, 61/100, 0.3497590698984198}, {8/5, 31/50, 0.35321541119478267}, {8/5, 63/100, 0.356652812128259}, {8/5, 16/25, 0.36007101790823104}, {8/5, 13/20, 0.3634697559371252}, {8/5, 33/50, 0.3668487371717457}, {8/5, 67/100, 0.36985432991388684}, {8/5, 17/25, 0.37224883724089636}, {8/5, 69/100, 0.37463020136584757}, {8/5, 7/10, 0.3769978895779659}, {8/5, 71/100, 0.37935136496393973}, {8/5, 18/25, 0.38169008440281876}, {8/5, 73/100, 0.38401350507023513}, {8/5, 37/50, 0.3863210846370931}, {8/5, 3/4, 0.38861228119088514}, {8/5, 19/25, 0.39088655318897886}, {8/5, 77/100, 0.3931433594421805}, {8/5, 39/50, 0.3952695345668785}, {8/5, 79/100, 0.3969410982752141}, {8/5, 4/5, 0.39859936806928}, {8/5, 81/100, 0.4002436746357214}, {8/5, 41/50, 0.4018733587636278}, {8/5, 83/100, 0.4034877709258214}, {8/5, 21/25, 0.40508627091591337}, {8/5, 17/20, 0.406668227536377}, {8/5, 43/50, 0.40823301833341924}, {8/5, 87/100, 0.4097800293747652}, {8/5, 22/25, 0.4113086550666909}, {8/5, 89/100, 0.4122263828519159}, {8/5, 9/10, 0.41270587058642455}, {8/5, 91/100, 0.41317870422936753}, {8/5, 23/25, 0.41364402231460917}, {8/5, 93/100, 0.41410098947476276}, {8/5, 47/50, 0.41454879538003386}, {8/5, 19/20, 0.4149866537633836}, {8/5, 24/25, 0.41541380152495616}, {8/5, 97/100, 0.4158294979092669}, {8/5, 49/50, 0.41623302374930904}, {8/5, 99/100, 0.41662368077199613}, {8/5, 1, 0.41700079096008913}}
{{41/25, 0, Indeterminate}, {41/25, 1/100, 5.582789840478332*^-15}, {41/25, 1/50, 1.8372147951962113*^-6}, {41/25, 3/100, 0.00015438335150429528}, {41/25, 1/25, 0.0010207161247839187}, {41/25, 1/20, 0.0031716235014805885}, {41/25, 3/50, 0.006809887564077545}, {41/25, 7/100, 0.011767355425201348}, {41/25, 2/25, 0.01785114066238536}, {41/25, 9/100, 0.02464581375656646}, {41/25, 1/10, 0.03198353662739606}, {41/25, 11/100, 0.039919197258275314}, {41/25, 3/25, 0.04847348881739132}, {41/25, 13/100, 0.05712179213965163}, {41/25, 7/50, 0.06582895824703464}, {41/25, 3/20, 0.07443442468732851}, {41/25, 4/25, 0.08326940825336479}, {41/25, 17/100, 0.09214336655134099}, {41/25, 9/50, 0.10102099314348832}, {41/25, 19/100, 0.11054505383178392}, {41/25, 1/5, 0.1200481373689373}, {41/25, 21/100, 0.12952712511947978}, {41/25, 11/50, 0.13888922811390206}, {41/25, 23/100, 0.1479460660395495}, {41/25, 6/25, 0.1569591717109466}, {41/25, 1/4, 0.16593111070540587}, {41/25, 13/50, 0.1744192094503941}, {41/25, 27/100, 0.18244354074683364}, {41/25, 7/25, 0.19040391876120646}, {41/25, 29/100, 0.19830510274812624}, {41/25, 3/10, 0.2061513952294817}, {41/25, 31/100, 0.21394665878873506}, {41/25, 8/25, 0.2216943408266933}, {41/25, 33/100, 0.22893651529184741}, {41/25, 17/50, 0.23611146966922522}, {41/25, 7/20, 0.24323906308935533}, {41/25, 9/25, 0.25032199358712676}, {41/25, 37/100, 0.2573626261873619}, {41/25, 19/50, 0.2640984300127027}, {41/25, 39/100, 0.2704899543764829}, {41/25, 2/5, 0.276839362255212}, {41/25, 41/100, 0.28314840534157115}, {41/25, 21/50, 0.28941860495898364}, {41/25, 43/100, 0.2956512764954431}, {41/25, 11/25, 0.3011771183430848}, {41/25, 9/20, 0.3062469877403287}, {41/25, 23/50, 0.311280406660634}, {41/25, 47/100, 0.3162783380128968}, {41/25, 12/25, 0.3212416015198269}, {41/25, 49/100, 0.3261708883423262}, {41/25, 1/2, 0.33061855492975617}, {41/25, 51/100, 0.3346277981626233}, {41/25, 13/25, 0.33860832257765866}, {41/25, 53/100, 0.3425603713076997}, {41/25, 27/50, 0.34648411448580035}, {41/25, 11/20, 0.3503796561744018}, {41/25, 14/25, 0.35424704046021155}, {41/25, 57/100, 0.3580862568336373}, {41/25, 29/50, 0.3618972449539187}, {41/25, 59/100, 0.36567989888583896}, {41/25, 3/5, 0.3694340708814331}, {41/25, 61/100, 0.3729129389065839}, {41/25, 31/50, 0.37556452976844273}, {41/25, 63/100, 0.37819617852624926}, {41/25, 16/25, 0.38080738041147266}, {41/25, 13/20, 0.3833976217741817}, {41/25, 33/50, 0.3859663810415685}, {41/25, 67/100, 0.3885131295866024}, {41/25, 17/25, 0.39103733252228123}, {41/25, 69/100, 0.39353844943430677}, {41/25, 7/10, 0.39601593506278937}, {41/25, 71/100, 0.39843919544809175}, {41/25, 18/25, 0.40026031397586626}, {41/25, 73/100, 0.40206326937525355}, {41/25, 37/50, 0.4038473359680623}, {41/25, 3/4, 0.40561179869636954}, {41/25, 19/25, 0.40735595285352727}, {41/25, 77/100, 0.4090791038573331}, {41/25, 39/50, 0.410780567063097}, {41/25, 79/100, 0.41245966761376524}, {41/25, 4/5, 0.4141157403248313}, {41/25, 81/100, 0.41534181238073675}, {41/25, 41/50, 0.41583125162821455}, {41/25, 83/100, 0.4163123341530126}, {41/25, 21/25, 0.4167840454744097}, {41/25, 17/20, 0.41724540593488624}, {41/25, 43/50, 0.41769546915963907}, {41/25, 87/100, 0.4181333206432652}, {41/25, 22/25, 0.418558076453028}, {41/25, 89/100, 0.41896888203876714}, {41/25, 9/10, 0.4193649111405558}, {41/25, 91/100, 0.4197453647859068}, {41/25, 23/25, 0.4201094703689234}, {41/25, 93/100, 0.42045648080458115}, {41/25, 47/50, 0.42078567375185805}, {41/25, 19/20, 0.4210963508997862}, {41/25, 24/25, 0.4213878373112304}, {41/25, 97/100, 0.4216594808194457}, {41/25, 49/50, 0.42191065147289}, {41/25, 99/100, 0.42214074102418064}, {41/25, 1, 0.42234916245938964}}
{{42/25, 0, Indeterminate}, {42/25, 1/100, 3.519448768894275*^-16}, {42/25, 1/50, 2.1966221365004133*^-7}, {42/25, 3/100, 0.00003419438584242874}, {42/25, 1/25, 0.0003662620043773293}, {42/25, 1/20, 0.0015518809570870464}, {42/25, 3/50, 0.004052592420321993}, {42/25, 7/100, 0.00810632241445123}, {42/25, 2/25, 0.013622207181684507}, {42/25, 9/100, 0.020289136702728507}, {42/25, 1/10, 0.0280704851146747}, {42/25, 11/100, 0.0368539903243905}, {42/25, 3/25, 0.046114190558106845}, {42/25, 13/100, 0.055667339145528176}, {42/25, 7/50, 0.06532986113533422}, {42/25, 3/20, 0.07540898525825836}, {42/25, 4/25, 0.08548813600789609}, {42/25, 17/100, 0.09607825874559356}, {42/25, 9/50, 0.10693581667856193}, {42/25, 19/100, 0.11780454049348478}, {42/25, 1/5, 0.1286031173017103}, {42/25, 21/100, 0.13905886224854885}, {42/25, 11/50, 0.14945659601003602}, {42/25, 23/100, 0.159794945380155}, {42/25, 6/25, 0.16938854052686664}, {42/25, 1/4, 0.17867597585531964}, {42/25, 13/50, 0.18786749097219407}, {42/25, 27/100, 0.19696956904144905}, {42/25, 7/25, 0.20598821498982897}, {42/25, 29/100, 0.21492889880915514}, {42/25, 3/10, 0.22339504374284233}, {42/25, 31/100, 0.23166999283464107}, {42/25, 8/25, 0.2398680717858484}, {42/25, 33/100, 0.24799349715711225}, {42/25, 17/50, 0.25605005218604554}, {42/25, 7/20, 0.2635675433471276}, {42/25, 9/25, 0.27087348108171455}, {42/25, 37/100, 0.2781119979306138}, {42/25, 19/50, 0.28528614728456547}, {42/25, 39/100, 0.29239862007945283}, {42/25, 2/5, 0.29893748971292544}, {42/25, 41/100, 0.30474193230983004}, {42/25, 21/50, 0.3104868466849875}, {42/25, 43/100, 0.3161744217113951}, {42/25, 11/25, 0.3218065673192921}, {42/25, 9/20, 0.3273849439655058}, {42/25, 23/50, 0.3320890864998285}, {42/25, 47/100, 0.33662996694699293}, {42/25, 12/25, 0.3411246055641197}, {42/25, 49/100, 0.3455739611984469}, {42/25, 1/2, 0.34997883944595237}, {42/25, 51/100, 0.35433990847057806}, {42/25, 13/25, 0.3586577129261907}, {42/25, 53/100, 0.362932686241019}, {42/25, 27/50, 0.367165161486344}, {42/25, 11/20, 0.3713553810194351}, {42/25, 14/25, 0.3748333142973146}, {42/25, 57/100, 0.3777952915751743}, {42/25, 29/50, 0.38072594444386487}, {42/25, 59/100, 0.38362502015537997}, {42/25, 3/5, 0.3864922286013468}, {42/25, 61/100, 0.38932724641130906}, {42/25, 31/50, 0.3921297206088922}, {42/25, 63/100, 0.39489927188656593}, {42/25, 16/25, 0.39763549755062255}, {42/25, 13/20, 0.40014195419823323}, {42/25, 33/50, 0.4021446747172268}, {42/25, 67/100, 0.40412125997831233}, {42/25, 17/25, 0.4060710417200469}, {42/25, 69/100, 0.4079933545633124}, {42/25, 7/10, 0.4098875367359087}, {42/25, 71/100, 0.41175293073831554}, {42/25, 18/25, 0.4135888839603982}, {42/25, 73/100, 0.41539474925700925}, {42/25, 37/50, 0.4166050166878679}, {42/25, 3/4, 0.4171222590393262}, {42/25, 19/25, 0.4176275465868056}, {42/25, 77/100, 0.41811976488017993}, {42/25, 39/50, 0.4185978406401841}, {42/25, 79/100, 0.41906073997259446}, {42/25, 4/5, 0.419507466728598}, {42/25, 81/100, 0.4199370609993669}, {42/25, 41/50, 0.4203485964658746}, {42/25, 83/100, 0.42074114721838834}, {42/25, 21/25, 0.42111378121853615}, {42/25, 17/20, 0.4214655904971642}, {42/25, 43/50, 0.42179569203914374}, {42/25, 87/100, 0.42210322714487625}, {42/25, 22/25, 0.42238736087238293}, {42/25, 89/100, 0.4226472815526308}, {42/25, 9/10, 0.42288220037131524}, {42/25, 91/100, 0.42309135101082257}, {42/25, 23/25, 0.4232739893465671}, {42/25, 93/100, 0.423429393192404}, {42/25, 47/50, 0.42355686209016236}, {42/25, 19/20, 0.4236557171387606}, {42/25, 24/25, 0.4237253008587218}, {42/25, 97/100, 0.4237649770880829}, {42/25, 49/50, 0.4237741309062315}, {42/25, 99/100, 0.4237521685822344}, {42/25, 1, 0.42369851754459087}}
{{43/25, 0, Indeterminate}, {43/25, 1/100, 1.9401616378227143*^-17}, {43/25, 1/50, 2.2978263899749823*^-8}, {43/25, 3/100, 6.986424425220021*^-6}, {43/25, 1/25, 0.00012103660256991176}, {43/25, 1/20, 0.0006996974136411785}, {43/25, 3/50, 0.002266786725459938}, {43/25, 7/100, 0.005250795118616359}, {43/25, 2/25, 0.009743384539761233}, {43/25, 9/100, 0.015832743940664584}, {43/25, 1/10, 0.023441705080777548}, {43/25, 11/100, 0.032124378010197574}, {43/25, 3/25, 0.04157005265475088}, {43/25, 13/100, 0.05158218802809906}, {43/25, 7/50, 0.06217919649506882}, {43/25, 3/20, 0.07308798913320645}, {43/25, 4/25, 0.08479096815089299}, {43/25, 17/100, 0.09666319645778282}, {43/25, 9/50, 0.10863912741852517}, {43/25, 19/100, 0.1203393580938779}, {43/25, 1/5, 0.13199352193528222}, {43/25, 21/100, 0.14361267016750606}, {43/25, 11/50, 0.1544621012613648}, {43/25, 23/100, 0.16502908581313988}, {43/25, 6/25, 0.1754768794620239}, {43/25, 1/4, 0.18580821391517302}, {43/25, 13/50, 0.19602685874736597}, {43/25, 27/100, 0.20595188992390528}, {43/25, 7/25, 0.21542202162634538}, {43/25, 29/100, 0.22477509999450876}, {43/25, 3/10, 0.23401733759366675}, {43/25, 31/100, 0.24315445945898412}, {43/25, 8/25, 0.25168907751859027}, {43/25, 33/100, 0.2599766878746184}, {43/25, 17/50, 0.26816186579517737}, {43/25, 7/20, 0.27624962117197976}, {43/25, 9/25, 0.28424439823762393}, {43/25, 37/100, 0.2910019884232228}, {43/25, 19/50, 0.29755780619585254}, {43/25, 39/100, 0.30402338137406293}, {43/25, 2/5, 0.3104025689165807}, {43/25, 41/100, 0.3166987568257431}, {43/25, 21/50, 0.3220711417255531}, {43/25, 43/100, 0.3272158831158916}, {43/25, 11/25, 0.33228819655456776}, {43/25, 9/20, 0.3372903839765227}, {43/25, 23/50, 0.34222444981845745}, {43/25, 47/100, 0.3470921342147073}, {43/25, 12/25, 0.3518949418702577}, {43/25, 49/100, 0.35663416722325286}, {43/25, 1/2, 0.36131091642095997}, {43/25, 51/100, 0.3653617523259183}, {43/25, 13/25, 0.36869146800738345}, {43/25, 53/100, 0.3719726408182485}, {43/25, 27/50, 0.37520567051342507}, {43/25, 11/20, 0.3783908539655979}, {43/25, 14/25, 0.3815283958988672}, {43/25, 57/100, 0.38461841832157206}, {43/25, 29/50, 0.38766096884722817}, {43/25, 59/100, 0.39065602806371386}, {43/25, 3/5, 0.39289770892167636}, {43/25, 61/100, 0.3950911533721969}, {43/25, 31/50, 0.3972463102490622}, {43/25, 63/100, 0.39936275662195314}, {43/25, 16/25, 0.4014400445612106}, {43/25, 13/20, 0.40347770415102646}, {43/25, 33/50, 0.40547524621586206}, {43/25, 67/100, 0.40743216480198363}, {43/25, 17/25, 0.4081194991853245}, {43/25, 69/100, 0.40869005711265605}, {43/25, 7/10, 0.40924148612958894}, {43/25, 71/100, 0.4097726661268641}, {43/25, 18/25, 0.41028250996695254}, {43/25, 73/100, 0.41076996240263586}, {43/25, 37/50, 0.4112339991007986}, {43/25, 3/4, 0.4116736257654832}, {43/25, 19/25, 0.4120878773541922}, {43/25, 77/100, 0.41247581738131717}, {43/25, 39/50, 0.41283653730271497}, {43/25, 79/100, 0.4131691559755012}, {43/25, 4/5, 0.4134728191873142}, {43/25, 81/100, 0.4137466992495812}, {43/25, 41/50, 0.4139899946493547}, {43/25, 83/100, 0.41420192975470327}, {43/25, 21/25, 0.4143817545687596}, {43/25, 17/20, 0.41452874452781086}, {43/25, 43/50, 0.41464220033904553}, {43/25, 87/100, 0.41472144785380116}, {43/25, 22/25, 0.4147658379723748}, {43/25, 89/100, 0.41477474657678737}, {43/25, 9/10, 0.41474757448783073}, {43/25, 91/100, 0.414683747443366}, {43/25, 23/25, 0.41458271609454783}, {43/25, 93/100, 0.41413334820552206}, {43/25, 47/50, 0.4129932681841082}, {43/25, 19/20, 0.41183467603199736}, {43/25, 24/25, 0.4106567727483673}, {43/25, 97/100, 0.40945880313698513}, {43/25, 49/50, 0.40824005461638707}, {43/25, 99/100, 0.4069998561051429}, {43/25, 1, 0.4057375769753271}}
{{44/25, 0, Indeterminate}, {44/25, 1/100, 9.297784743149304*^-19}, {44/25, 1/50, 2.0739675699571857*^-9}, {44/25, 3/100, 1.2787968299976995*^-6}, {44/25, 1/25, 0.00003666769321972245}, {44/25, 1/20, 0.0002915346279111169}, {44/25, 3/50, 0.0011791193274766254}, {44/25, 7/100, 0.003167540437681137}, {44/25, 2/25, 0.006617210987072729}, {44/25, 9/100, 0.011763187493965307}, {44/25, 1/10, 0.018500841305855647}, {44/25, 11/100, 0.026575734056762685}, {44/25, 3/25, 0.03577344996248006}, {44/25, 13/100, 0.04594424406881855}, {44/25, 7/50, 0.05698077225693523}, {44/25, 3/20, 0.0688892555134543}, {44/25, 4/25, 0.0812374008691187}, {44/25, 17/100, 0.09374433489095324}, {44/25, 9/50, 0.10627570984936748}, {44/25, 19/100, 0.11890292309165952}, {44/25, 1/5, 0.13101329765669067}, {44/25, 21/100, 0.1427860965150788}, {44/25, 11/50, 0.15445845109936363}, {44/25, 23/100, 0.16601979183189292}, {44/25, 6/25, 0.17746429268928546}, {44/25, 1/4, 0.1884267614031815}, {44/25, 13/50, 0.1990895278340778}, {44/25, 27/100, 0.20960857380002237}, {44/25, 7/25, 0.2199877984072636}, {44/25, 29/100, 0.22988935131789928}, {44/25, 3/10, 0.23933890458396767}, {44/25, 31/100, 0.24864305385050706}, {44/25, 8/25, 0.2578080698794329}, {44/25, 33/100, 0.26672507276479157}, {44/25, 17/50, 0.274336792720266}, {44/25, 7/20, 0.28180860654542894}, {44/25, 9/25, 0.28914738168866694}, {44/25, 37/100, 0.29635925879051883}, {44/25, 19/50, 0.3029660421145549}, {44/25, 39/100, 0.3089055707789268}, {44/25, 2/5, 0.3147324125167193}, {44/25, 41/100, 0.3204512751991592}, {44/25, 21/50, 0.3260663207447826}, {44/25, 43/100, 0.3315812240223952}, {44/25, 11/25, 0.33699922494674966}, {44/25, 9/20, 0.3423231745479215}, {44/25, 23/50, 0.34755557572360546}, {44/25, 47/100, 0.35153011803575446}, {44/25, 12/25, 0.3553048968432246}, {44/25, 49/100, 0.35900516366217816}, {44/25, 1/2, 0.3626324708141023}, {44/25, 51/100, 0.3661881505422164}, {44/25, 13/25, 0.36967333896358046}, {44/25, 53/100, 0.3730889971697704}, {44/25, 27/50, 0.37630052318879104}, {44/25, 11/20, 0.37882620287553037}, {44/25, 14/25, 0.3812949863753474}, {44/25, 57/100, 0.3837071374738061}, {44/25, 29/50, 0.38606283088750615}, {44/25, 59/100, 0.38836216247464}, {44/25, 3/5, 0.39060515832322434}, {44/25, 61/100, 0.3927917828674722}, {44/25, 31/50, 0.393759990214834}, {44/25, 63/100, 0.3944546483083457}, {44/25, 16/25, 0.3951187171671862}, {44/25, 13/20, 0.3957513604485859}, {44/25, 33/50, 0.39635175349459184}, {44/25, 67/100, 0.39691908489342975}, {44/25, 17/25, 0.39745255784556205}, {44/25, 69/100, 0.39795139136678864}, {44/25, 7/10, 0.3984148213552873}, {44/25, 71/100, 0.3988421015448214}, {44/25, 18/25, 0.39923250436238167}, {44/25, 73/100, 0.39958532170548805}, {44/25, 37/50, 0.39989986565160246}, {44/25, 3/4, 0.4001754691097452}, {44/25, 19/25, 0.4004114864227568}, {44/25, 77/100, 0.4006072939269363}, {44/25, 39/50, 0.40076229047447026}, {44/25, 79/100, 0.40087589792306566}, {44/25, 4/5, 0.4009475615962659}, {44/25, 81/100, 0.4009767507171049}, {44/25, 41/50, 0.40096295881726185}, {44/25, 83/100, 0.4009057041232355}, {44/25, 21/25, 0.40080452992076543}, {44/25, 17/20, 0.400170294173249}, {44/25, 43/50, 0.39896437941664853}, {44/25, 87/100, 0.3977366375038665}, {44/25, 22/25, 0.39648627742770415}, {44/25, 89/100, 0.3952125583050202}, {44/25, 9/10, 0.393914787973708}, {44/25, 91/100, 0.39259232167397623}, {44/25, 23/25, 0.39124456046951395}, {44/25, 93/100, 0.38987092246304306}, {44/25, 47/50, 0.38847082008566197}, {44/25, 19/20, 0.3870437016104394}, {44/25, 24/25, 0.38558905521060793}, {44/25, 97/100, 0.3841064083284454}, {44/25, 49/50, 0.3825953270793055}, {44/25, 99/100, 0.3810554156859703}, {44/25, 1, 0.3794863159386971}}
{{9/5, 0, Indeterminate}, {9/5, 1/100, 3.641248222167032*^-20}, {9/5, 1/50, 1.508004328824212*^-10}, {9/5, 3/100, 2.1085415457592205*^-7}, {9/5, 1/25, 0.00001028223922623948}, {9/5, 1/20, 0.00011290523691909342}, {9/5, 3/50, 0.0005673226922555106}, {9/5, 7/100, 0.0017851665586262108}, {9/5, 2/25, 0.004224352715065721}, {9/5, 9/100, 0.008186520287649565}, {9/5, 1/10, 0.013736613027900196}, {9/5, 11/100, 0.020817276234925127}, {9/5, 3/25, 0.029317942223221496}, {9/5, 13/100, 0.03920264444040364}, {9/5, 7/50, 0.05027137272272605}, {9/5, 3/20, 0.06218569283502348}, {9/5, 4/25, 0.07450366910963901}, {9/5, 17/100, 0.08725261786284275}, {9/5, 9/50, 0.1000572564843233}, {9/5, 19/100, 0.11256631530649795}, {9/5, 1/5, 0.12511561016119208}, {9/5, 21/100, 0.13765562046568755}, {9/5, 11/50, 0.1501489780046642}, {9/5, 23/100, 0.1621611900046144}, {9/5, 6/25, 0.17396512947832912}, {9/5, 1/4, 0.18562748711953386}, {9/5, 13/50, 0.19712209984174292}, {9/5, 27/100, 0.20785537280091718}, {9/5, 7/25, 0.21840900062590976}, {9/5, 29/100, 0.22878701748610752}, {9/5, 3/10, 0.23899391691757968}, {9/5, 31/100, 0.2477743338033934}, {9/5, 8/25, 0.2563442015741938}, {9/5, 33/100, 0.2647309137068997}, {9/5, 17/50, 0.2729425107512757}, {9/5, 7/20, 0.2801846894584571}, {9/5, 9/25, 0.2870200476239413}, {9/5, 37/100, 0.2936943178627203}, {9/5, 19/50, 0.3002145546509229}, {9/5, 39/100, 0.30658709763087294}, {9/5, 2/5, 0.31281763745857855}, {9/5, 41/100, 0.31891127434893146}, {9/5, 21/50, 0.32487257224234334}, {9/5, 43/100, 0.32943361936451393}, {9/5, 11/25, 0.3338261516018874}, {9/5, 9/20, 0.3381063166479442}, {9/5, 23/50, 0.3422776123269347}, {9/5, 47/100, 0.3463431357491048}, {9/5, 12/25, 0.35030562602654514}, {9/5, 49/100, 0.35416750220858795}, {9/5, 1/2, 0.3572164889584009}, {9/5, 51/100, 0.3601118524011221}, {9/5, 13/25, 0.36292289780785236}, {9/5, 53/100, 0.36565104602811876}, {9/5, 27/50, 0.3682975301828204}, {9/5, 11/20, 0.3708634165250913}, {9/5, 14/25, 0.3730407433458855}, {9/5, 57/100, 0.3739978371596332}, {9/5, 29/50, 0.37490542662858756}, {9/5, 59/100, 0.3757634907882879}, {9/5, 3/5, 0.3765719534278209}, {9/5, 61/100, 0.3773306921328623}, {9/5, 31/50, 0.37803954626326086}, {9/5, 63/100, 0.3786983240093417}, {9/5, 16/25, 0.3793068086497665}, {9/5, 13/20, 0.37986476411594366}, {9/5, 33/50, 0.38037193995255875}, {9/5, 67/100, 0.3808280757511335}, {9/5, 17/25, 0.3812329051222413}, {9/5, 69/100, 0.38158615926292644}, {9/5, 7/10, 0.38188756957086717}, {9/5, 71/100, 0.38213685719685286}, {9/5, 18/25, 0.38233373292710315}, {9/5, 73/100, 0.3824779107370785}, {9/5, 37/50, 0.3825691105448553}, {9/5, 3/4, 0.3826070602827093}, {9/5, 19/25, 0.3825914978205698}, {9/5, 77/100, 0.3825221727556897}, {9/5, 39/50, 0.3814201833119814}, {9/5, 79/100, 0.3801933091610631}, {9/5, 4/5, 0.3789382027554559}, {9/5, 81/100, 0.37765417059578893}, {9/5, 41/50, 0.3763405656220565}, {9/5, 83/100, 0.3749967864583141}, {9/5, 21/25, 0.3736222767010263}, {9/5, 17/20, 0.372216524246049}, {9/5, 43/50, 0.37077906064953636}, {9/5, 87/100, 0.36930946051828173}, {9/5, 22/25, 0.3678073409251225}, {9/5, 89/100, 0.3662723608453988}, {9/5, 9/10, 0.36470422061056124}, {9/5, 91/100, 0.36310266137531216}, {9/5, 23/25, 0.3614674645949889}, {9/5, 93/100, 0.35979845150987827}, {9/5, 47/50, 0.3580954826337001}, {9/5, 19/20, 0.3563584572434578}, {9/5, 24/25, 0.35458731286819467}, {9/5, 97/100, 0.35278202477440307}, {9/5, 49/50, 0.3509426054459282}, {9/5, 99/100, 0.349069104056615}, {9/5, 1, 0.34713909167783397}}
{{46/25, 0, Indeterminate}, {46/25, 1/100, 1.0838565471980215*^-21}, {46/25, 1/50, 8.80309864046458*^-12}, {46/25, 3/100, 3.0959549260216475*^-8}, {46/25, 1/25, 2.5478730089779014*^-6}, {46/25, 1/20, 0.00003937598578801484}, {46/25, 3/50, 0.00024770828413289464}, {46/25, 7/100, 0.0009256876510583632}, {46/25, 2/25, 0.00248043154527233}, {46/25, 9/100, 0.0052583953808263565}, {46/25, 1/10, 0.009473674696427372}, {46/25, 11/100, 0.0152381095245066}, {46/25, 3/25, 0.02263986909897462}, {46/25, 13/100, 0.03155032037761108}, {46/25, 7/50, 0.041689081580480083}, {46/25, 3/20, 0.05274293718826145}, {46/25, 4/25, 0.06461976292190123}, {46/25, 17/100, 0.07661683296411154}, {46/25, 9/50, 0.08895085794646357}, {46/25, 19/100, 0.10154528521378682}, {46/25, 1/5, 0.11430863784298043}, {46/25, 21/100, 0.1268401853552636}, {46/25, 11/50, 0.13927681307065343}, {46/25, 23/100, 0.1516623224688273}, {46/25, 6/25, 0.16378992336726791}, {46/25, 1/4, 0.1754056112683563}, {46/25, 13/50, 0.1868598247611841}, {46/25, 27/100, 0.19814424895437918}, {46/25, 7/25, 0.20850971559254902}, {46/25, 29/100, 0.21821257254460957}, {46/25, 3/10, 0.2276922871656695}, {46/25, 31/100, 0.23695496307625774}, {46/25, 8/25, 0.24522714874040585}, {46/25, 33/100, 0.2530614372748511}, {46/25, 17/50, 0.2606820567240464}, {46/25, 7/20, 0.2680977867176759}, {46/25, 9/25, 0.27531672989220624}, {46/25, 37/100, 0.2823463292735289}, {46/25, 19/50, 0.2891933962043156}, {46/25, 39/100, 0.29500312763988323}, {46/25, 2/5, 0.3001992930824607}, {46/25, 41/100, 0.30523300129171216}, {46/25, 21/50, 0.31011046527483643}, {46/25, 43/100, 0.3148372693754931}, {46/25, 11/25, 0.31941843192801644}, {46/25, 9/20, 0.3236756787311505}, {46/25, 23/50, 0.3271997843618348}, {46/25, 47/100, 0.3305996099815313}, {46/25, 12/25, 0.33387872116644135}, {46/25, 49/100, 0.3370403088057267}, {46/25, 1/2, 0.3400872292104316}, {46/25, 51/100, 0.34284538563199335}, {46/25, 13/25, 0.34420584478176647}, {46/25, 53/100, 0.3454872206474999}, {46/25, 27/50, 0.3466910473576564}, {46/25, 11/20, 0.3478186713460167}, {46/25, 14/25, 0.34887127440609134}, {46/25, 57/100, 0.34984989402885763}, {46/25, 29/50, 0.3507554413871913}, {46/25, 59/100, 0.3515887172777901}, {46/25, 3/5, 0.35235042628714075}, {46/25, 61/100, 0.3530411894100811}, {46/25, 31/50, 0.3536615553173321}, {46/25, 63/100, 0.35421201044084055}, {46/25, 16/25, 0.35469298802230964}, {46/25, 13/20, 0.3551048762501676}, {46/25, 33/50, 0.3554480255931817}, {46/25, 67/100, 0.3557227554240389}, {46/25, 17/25, 0.35592936001374703}, {46/25, 69/100, 0.35606811396681853}, {46/25, 7/10, 0.3561392771579004}, {46/25, 71/100, 0.3553804484158263}, {46/25, 18/25, 0.3542423299145985}, {46/25, 73/100, 0.35306610305911745}, {46/25, 37/50, 0.35185146000665124}, {46/25, 3/4, 0.350598124908981}, {46/25, 19/25, 0.34930585475558024}, {46/25, 77/100, 0.3479744400847498}, {46/25, 39/50, 0.34660370557694553}, {46/25, 79/100, 0.345193510542172}, {46/25, 4/5, 0.34374374931145546}, {46/25, 81/100, 0.3422543515410231}, {46/25, 41/50, 0.34072528243629363}, {46/25, 83/100, 0.33915654290189073}, {46/25, 21/25, 0.3375481696227904}, {46/25, 17/20, 0.3359002350810665}, {46/25, 43/50, 0.334212847512057}, {46/25, 87/100, 0.3324861508031625}, {46/25, 22/25, 0.33072032433810566}, {46/25, 89/100, 0.3289155827891947}, {46/25, 9/10, 0.32707217585958737}, {46/25, 91/100, 0.32519038797771654}, {46/25, 23/25, 0.3230327044394354}, {46/25, 93/100, 0.32081141985847345}, {46/25, 47/50, 0.31856112197851805}, {46/25, 19/20, 0.31628208064486624}, {46/25, 24/25, 0.31397460278049577}, {46/25, 97/100, 0.3116390314661344}, {46/25, 49/50, 0.3092757450060533}, {46/25, 99/100, 0.3068851559794526}, {46/25, 1, 0.3044677102774331}}
{{47/25, 0, Indeterminate}, {47/25, 1/100, 1.8659888275384614*^-23}, {47/25, 1/50, 4.520710566141708*^-13}, {47/25, 3/100, 4.006241145387243*^-9}, {47/25, 1/25, 5.660065090235912*^-7}, {47/25, 1/20, 0.0000123428153371473}, {47/25, 3/50, 0.00009872260486507576}, {47/25, 7/100, 0.0004404682084291874}, {47/25, 2/25, 0.0013353965851934202}, {47/25, 9/100, 0.0031127397184705983}, {47/25, 1/10, 0.006075298865534629}, {47/25, 11/100, 0.01047212911128935}, {47/25, 3/25, 0.016398817794672896}, {47/25, 13/100, 0.02375870912799705}, {47/25, 7/50, 0.03240768809273177}, {47/25, 3/20, 0.04211771709466546}, {47/25, 4/25, 0.05252136017264655}, {47/25, 17/100, 0.06364478141899016}, {47/25, 9/50, 0.07533832251246467}, {47/25, 19/100, 0.08729173509751179}, {47/25, 1/5, 0.09938684506703832}, {47/25, 21/100, 0.11165768693192232}, {47/25, 11/50, 0.12384608224937681}, {47/25, 23/100, 0.13576317491162612}, {47/25, 6/25, 0.14762334077456385}, {47/25, 1/4, 0.15935830204587523}, {47/25, 13/50, 0.16996287867789728}, {47/25, 27/100, 0.1803621775267537}, {47/25, 7/25, 0.1905497434604888}, {47/25, 29/100, 0.20004811732004793}, {47/25, 3/10, 0.20888213669640252}, {47/25, 31/100, 0.21747000323584506}, {47/25, 8/25, 0.22581730132635305}, {47/25, 33/100, 0.2339299181734677}, {47/25, 17/50, 0.2418138655449004}, {47/25, 7/20, 0.24943445741482265}, {47/25, 9/25, 0.2556490960780313}, {47/25, 37/100, 0.2616436391660936}, {47/25, 19/50, 0.2674266179012797}, {47/25, 39/100, 0.2730059018589827}, {47/25, 2/5, 0.27838873280796667}, {47/25, 41/100, 0.283452090623043}, {47/25, 21/50, 0.28771055668698364}, {47/25, 43/100, 0.2917964287571876}, {47/25, 11/25, 0.29571568060461423}, {47/25, 9/20, 0.2994737471931223}, {47/25, 23/50, 0.3030755752469574}, {47/25, 47/100, 0.3056689368934158}, {47/25, 12/25, 0.30755465089628464}, {47/25, 49/100, 0.3093219900477703}, {47/25, 1/2, 0.3109746693232619}, {47/25, 51/100, 0.3125160453785874}, {47/25, 13/25, 0.31394915684045877}, {47/25, 53/100, 0.31527676013865835}, {47/25, 27/50, 0.31650136141219826}, {47/25, 11/20, 0.31762524495667394}, {47/25, 14/25, 0.31865049862185807}, {47/25, 57/100, 0.31957903651813835}, {47/25, 29/50, 0.3204126193452255}, {47/25, 59/100, 0.3211528726177798}, {47/25, 3/5, 0.32180130302796844}, {47/25, 61/100, 0.3223593131552699}, {47/25, 31/50, 0.32282821470749395}, {47/25, 63/100, 0.32320924045427013}, {47/25, 16/25, 0.3235035549943583}, {47/25, 13/20, 0.32275158331923787}, {47/25, 33/50, 0.3218123927285042}, {47/25, 67/100, 0.3208196303021692}, {47/25, 17/25, 0.3197737766576545}, {47/25, 69/100, 0.3186753035672629}, {47/25, 7/10, 0.31752467870984136}, {47/25, 71/100, 0.3163223698717853}, {47/25, 18/25, 0.3150688486574273}, {47/25, 73/100, 0.31376459376129384}, {47/25, 37/50, 0.3124100938477478}, {47/25, 3/4, 0.3110058500779554}, {47/25, 19/25, 0.30955237831897103}, {47/25, 77/100, 0.30805021106550434}, {47/25, 39/50, 0.3064998991012276}, {47/25, 79/100, 0.30490201292324737}, {47/25, 4/5, 0.3032571439506279}, {47/25, 81/100, 0.3015659055354275}, {47/25, 41/50, 0.29982893308591374}, {47/25, 83/100, 0.2980468670852929}, {47/25, 21/25, 0.295976734028979}, {47/25, 17/20, 0.29384239902873405}, {47/25, 43/50, 0.2916739169778456}, {47/25, 87/100, 0.28947183026267675}, {47/25, 22/25, 0.2872367097230968}, {47/25, 89/100, 0.2849691544534553}, {47/25, 9/10, 0.2826697915254916}, {47/25, 91/100, 0.28033927563756034}, {47/25, 23/25, 0.27797828869425056}, {47/25, 93/100, 0.2755875393202292}, {47/25, 47/50, 0.2731677623117886}, {47/25, 19/20, 0.27071971802954486}, {47/25, 24/25, 0.26824419173544045}, {47/25, 97/100, 0.26574199287718914}, {47/25, 49/50, 0.26321395432309735}, {47/25, 99/100, 0.2606609315501754}, {47/25, 1, 0.2580838017883375}}
{{48/25, 0, Indeterminate}, {48/25, 1/100, 1.7068699080525408*^-25}, {48/25, 1/50, 1.9709889583365744*^-14}, {48/25, 3/100, 4.587180771798581*^-10}, {48/25, 1/25, 1.109402665166677*^-7}, {48/25, 1/20, 3.4373245721464747*^-6}, {48/25, 3/50, 0.0000354634213277364}, {48/25, 7/100, 0.0001888332945212967}, {48/25, 2/25, 0.0006509805737192094}, {48/25, 9/100, 0.00169094117558613}, {48/25, 1/10, 0.0036078150094023217}, {48/25, 11/100, 0.0066642642140257394}, {48/25, 3/25, 0.010983304311596836}, {48/25, 13/100, 0.01661166891139021}, {48/25, 7/50, 0.023413329117527335}, {48/25, 3/20, 0.03127709929872799}, {48/25, 4/25, 0.040142334718021}, {48/25, 17/100, 0.04983795679212833}, {48/25, 9/50, 0.06006629094928066}, {48/25, 19/100, 0.07083718624073336}, {48/25, 1/5, 0.08193348269505711}, {48/25, 21/100, 0.09307877516446977}, {48/25, 11/50, 0.1043980088792568}, {48/25, 23/100, 0.11563509969371674}, {48/25, 6/25, 0.12624297278625174}, {48/25, 1/4, 0.13675717585496028}, {48/25, 13/50, 0.14712159561445415}, {48/25, 27/100, 0.15660373158971894}, {48/25, 7/25, 0.16587041521078386}, {48/25, 29/100, 0.17491376715040854}, {48/25, 3/10, 0.1837288955987696}, {48/25, 31/100, 0.1923131871447428}, {48/25, 8/25, 0.200547347435654}, {48/25, 33/100, 0.2075763365740904}, {48/25, 17/50, 0.21435183214958986}, {48/25, 7/20, 0.22088071202790724}, {48/25, 9/25, 0.22716979243556495}, {48/25, 37/100, 0.2332257289770078}, {48/25, 19/50, 0.23852971404326306}, {48/25, 39/100, 0.24345028650189468}, {48/25, 2/5, 0.2481565809395082}, {48/25, 41/100, 0.25265568344252876}, {48/25, 21/50, 0.25695419637410305}, {48/25, 43/100, 0.2601494763609051}, {48/25, 11/25, 0.26274134462584936}, {48/25, 9/20, 0.26516826740374344}, {48/25, 23/50, 0.2674364806609546}, {48/25, 47/100, 0.26955170128762}, {48/25, 12/25, 0.2715191787813213}, {48/25, 49/100, 0.2733437421034694}, {48/25, 1/2, 0.27502984209904713}, {48/25, 51/100, 0.2765815898643347}, {48/25, 13/25, 0.2780027914312317}, {48/25, 53/100, 0.2792969791147944}, {48/25, 27/50, 0.280467439845865}, {48/25, 11/20, 0.28151724078426843}, {48/25, 14/25, 0.2824492524821751}, {48/25, 57/100, 0.28326616984169883}, {48/25, 29/50, 0.2839705310872105}, {48/25, 59/100, 0.2840132146321156}, {48/25, 3/5, 0.28346491525785134}, {48/25, 61/100, 0.2828404118585107}, {48/25, 31/50, 0.28214146467297535}, {48/25, 63/100, 0.2813697441799009}, {48/25, 16/25, 0.2805268430374487}, {48/25, 13/20, 0.2796142867495088}, {48/25, 33/50, 0.27863354319882494}, {48/25, 67/100, 0.277586031169894}, {48/25, 17/25, 0.27647312796911394}, {48/25, 69/100, 0.27529617623637576}, {48/25, 7/10, 0.2740564900308428}, {48/25, 71/100, 0.27275536026357233}, {48/25, 18/25, 0.27139405954100776}, {48/25, 73/100, 0.2699738464758866}, {48/25, 37/50, 0.2684959695154274}, {48/25, 3/4, 0.26696167033106577}, {48/25, 19/25, 0.2653166362116192}, {48/25, 77/100, 0.26340921061587835}, {48/25, 39/50, 0.26145848115904236}, {48/25, 79/100, 0.25946551343028196}, {48/25, 4/5, 0.25743138161772855}, {48/25, 81/100, 0.2553571696794444}, {48/25, 41/50, 0.2532439722906304}, {48/25, 83/100, 0.2510928955856616}, {48/25, 21/25, 0.2489050577119184}, {48/25, 17/20, 0.24668158921056724}, {48/25, 43/50, 0.2444236332383193}, {48/25, 87/100, 0.24213234564280028}, {48/25, 22/25, 0.23980889490316826}, {48/25, 89/100, 0.23745446194676317}, {48/25, 9/10, 0.23507023985165756}, {48/25, 91/100, 0.2326574334443221}, {48/25, 23/25, 0.23021725880098584}, {48/25, 93/100, 0.22775094266072857}, {48/25, 47/50, 0.2252597217578052}, {48/25, 19/20, 0.22274484208033574}, {48/25, 24/25, 0.22020755806202685}, {48/25, 97/100, 0.21764913171332925}, {48/25, 49/50, 0.2150708316980246}, {48/25, 99/100, 0.21247393236107404}, {48/25, 1, 0.20985971271311318}}
{{49/25, 0, Indeterminate}, {49/25, 1/100, 9.651251025498004*^-28}, {49/25, 1/50, 7.193406998710092*^-16}, {49/25, 3/100, 4.47105779193317*^-11}, {49/25, 1/25, 1.911922536769427*^-8}, {49/25, 1/20, 8.491179045915425*^-7}, {49/25, 3/50, 0.000011320939635570058}, {49/25, 7/100, 0.00007219721085587657}, {49/25, 2/25, 0.00028736358608290097}, {49/25, 9/100, 0.0008368827100841996}, {49/25, 1/10, 0.0019579508427771575}, {49/25, 11/100, 0.0038702704251086183}, {49/25, 3/25, 0.006753536915904992}, {49/25, 13/100, 0.010651850638069811}, {49/25, 7/50, 0.015613919923987158}, {49/25, 3/20, 0.021636811304909787}, {49/25, 4/25, 0.02858113289385941}, {49/25, 17/100, 0.036359674511290775}, {49/25, 9/50, 0.04489527970298166}, {49/25, 19/100, 0.05386016447739554}, {49/25, 1/5, 0.06331459468189456}, {49/25, 21/100, 0.07303047839244477}, {49/25, 11/50, 0.08256110824099423}, {49/25, 23/100, 0.09221524208838516}, {49/25, 6/25, 0.10175514934334055}, {49/25, 1/4, 0.11088690230121294}, {49/25, 13/50, 0.11992398901041125}, {49/25, 27/100, 0.1288360113898694}, {49/25, 7/25, 0.1375988057101705}, {49/25, 29/100, 0.14619329827018648}, {49/25, 3/10, 0.1537911558979515}, {49/25, 31/100, 0.16108020595917247}, {49/25, 8/25, 0.16813092287654757}, {49/25, 33/100, 0.1749427006824898}, {49/25, 17/50, 0.18149249745110105}, {49/25, 7/20, 0.18724217667810863}, {49/25, 9/25, 0.19274851529520712}, {49/25, 37/100, 0.19801695366415925}, {49/25, 19/50, 0.2030530225429343}, {49/25, 39/100, 0.20738906151059078}, {49/25, 2/5, 0.21080557933484254}, {49/25, 41/100, 0.21401236486043643}, {49/25, 21/50, 0.2170173530405546}, {49/25, 43/100, 0.21982797841703808}, {49/25, 11/25, 0.22245120345675579}, {49/25, 9/20, 0.22489354851728185}, {49/25, 23/50, 0.22716112234157454}, {49/25, 47/100, 0.22925965230246506}, {49/25, 12/25, 0.23119451385830267}, {49/25, 49/100, 0.23297075885951177}, {49/25, 1/2, 0.23459314247812654}, {49/25, 51/100, 0.23606614862872036}, {49/25, 13/25, 0.23739401381940198}, {49/25, 53/100, 0.23858074942124838}, {49/25, 27/50, 0.23898110322508628}, {49/25, 11/20, 0.23894566346187113}, {49/25, 14/25, 0.23880624934583927}, {49/25, 57/100, 0.23856625642962634}, {49/25, 29/50, 0.2382288955840347}, {49/25, 59/100, 0.23779721281617647}, {49/25, 3/5, 0.23727410709941865}, {49/25, 61/100, 0.23666234641215642}, {49/25, 31/50, 0.23596458216193708}, {49/25, 63/100, 0.2351833621531289}, {49/25, 16/25, 0.2343211422397117}, {49/25, 13/20, 0.23338029678983166}, {49/25, 33/50, 0.2323631280755393}, {49/25, 67/100, 0.23127187468912214}, {49/25, 17/25, 0.23010871907697583}, {49/25, 69/100, 0.22887579427239105}, {49/25, 7/10, 0.22735519219123496}, {49/25, 71/100, 0.22574623771478353}, {49/25, 18/25, 0.22408281690114912}, {49/25, 73/100, 0.22236676965229113}, {49/25, 37/50, 0.22059991027906561}, {49/25, 3/4, 0.21878403080332645}, {49/25, 19/25, 0.21692090382024848}, {49/25, 77/100, 0.21501228496082828}, {49/25, 39/50, 0.21305991499044027}, {49/25, 79/100, 0.21106552157617978}, {49/25, 4/5, 0.20903082075248844}, {49/25, 81/100, 0.20695751811199012}, {49/25, 41/50, 0.20484730974606455}, {49/25, 83/100, 0.20270188295756747}, {49/25, 21/25, 0.200522916766299}, {49/25, 17/20, 0.19831208222607627}, {49/25, 43/50, 0.19607104257079344}, {49/25, 87/100, 0.1938014532056257}, {49/25, 22/25, 0.1915049615581815}, {49/25, 89/100, 0.1891832068034667}, {49/25, 9/10, 0.1868378194755175}, {49/25, 91/100, 0.18447042097764835}, {49/25, 23/25, 0.18208262304713183}, {49/25, 93/100, 0.17967603071711682}, {49/25, 47/50, 0.17725224421147337}, {49/25, 19/20, 0.17481285235006913}, {49/25, 24/25, 0.17235943100746387}, {49/25, 97/100, 0.1698908865539456}, {49/25, 49/50, 0.16741104801475565}, {49/25, 99/100, 0.16492196379815982}, {49/25, 1, 0.1624251448903614}}
{{2, 0, Indeterminate}, {2, 1/100, 4.1294233437478985*^-30}, {2, 1/50, 2.2279415253589047*^-17}, {2, 3/100, 3.726584226550524*^-12}, {2, 1/25, 2.8215015140727484*^-9}, {2, 1/20, 1.836837098499824*^-7}, {2, 3/50, 3.1757211158341762*^-6}, {2, 7/100, 0.000024491682866460016}, {2, 2/25, 0.00011340888910306142}, {2, 9/100, 0.000373793503600511}, {2, 1/10, 0.0009567502654293524}, {2, 11/100, 0.002037626054383987}, {2, 3/25, 0.0037562965627030665}, {2, 13/100, 0.0062456482502344386}, {2, 7/50, 0.009592651410207138}, {2, 3/20, 0.013774489447883509}, {2, 4/25, 0.018815602432126797}, {2, 17/100, 0.02460494389166919}, {2, 9/50, 0.03107023281536929}, {2, 19/100, 0.0381522898003462}, {2, 1/5, 0.04544036797743608}, {2, 21/100, 0.053106498383473213}, {2, 11/50, 0.06092769966679693}, {2, 23/100, 0.06871552026501547}, {2, 6/25, 0.07660335284968216}, {2, 1/4, 0.08453801818516411}, {2, 13/50, 0.09247362278252366}, {2, 27/100, 0.10006711071085575}, {2, 7/25, 0.10721171311425726}, {2, 29/100, 0.11420593879246924}, {2, 3/10, 0.12103276113087846}, {2, 31/100, 0.1276658428730169}, {2, 8/25, 0.13366179823245647}, {2, 33/100, 0.13944104091905757}, {2, 17/50, 0.14500099562274504}, {2, 7/20, 0.1503405248887182}, {2, 9/25, 0.15469878445942617}, {2, 37/100, 0.15863665315371372}, {2, 19/50, 0.16235001856232908}, {2, 39/100, 0.16584502820197397}, {2, 2/5, 0.16912781936536228}, {2, 41/100, 0.1722044590490523}, {2, 21/50, 0.17508090104711288}, {2, 43/100, 0.1777629564089685}, {2, 11/25, 0.1802562742354469}, {2, 9/20, 0.18256633041181047}, {2, 23/50, 0.18469842237763942}, {2, 47/100, 0.18665766843445983}, {2, 12/25, 0.18844901041180326}, {2, 49/100, 0.18977127291881}, {2, 1/2, 0.19040378541541028}, {2, 51/100, 0.19090215113702835}, {2, 13/25, 0.1912714129379098}, {2, 53/100, 0.1915163580866816}, {2, 27/50, 0.19164154025436195}, {2, 11/20, 0.19165129986407498}, {2, 14/25, 0.19154978285928034}, {2, 57/100, 0.19134095796124947}, {2, 29/50, 0.19102863249483754}, {2, 59/100, 0.19061646686583045}, {2, 3/5, 0.19010798777448334}, {2, 61/100, 0.1895066002490871}, {2, 31/50, 0.1888155985811582}, {2, 63/100, 0.18803817624079952}, {2, 16/25, 0.18696086265389203}, {2, 13/20, 0.18580183646705695}, {2, 33/50, 0.18457381430672073}, {2, 67/100, 0.18327958010653497}, {2, 17/25, 0.18192184652771487}, {2, 69/100, 0.18050326092440608}, {2, 7/10, 0.17902641071844697}, {2, 71/100, 0.1774938298439638}, {2, 18/25, 0.17590800314365201}, {2, 73/100, 0.17427136842518073}, {2, 37/50, 0.1725863194948862}, {2, 3/4, 0.17085520883433405}, {2, 19/25, 0.16908034988895476}, {2, 77/100, 0.16726401900435944}, {2, 39/50, 0.1654084570431847}, {2, 79/100, 0.16351587071271972}, {2, 4/5, 0.16158843363118386}, {2, 81/100, 0.15962828715843153}, {2, 41/50, 0.15763754101490518}, {2, 83/100, 0.15561827371083395}, {2, 21/25, 0.15357253280612948}, {2, 17/20, 0.15150233501982582}, {2, 43/50, 0.14940966620666082}, {2, 87/100, 0.14729648121703182}, {2, 22/25, 0.14516380919053856}, {2, 89/100, 0.14301244720632988}, {2, 9/10, 0.14084638669362534}, {2, 91/100, 0.13866745194441088}, {2, 23/25, 0.1364774342806108}, {2, 93/100, 0.13427809149981648}, {2, 47/50, 0.13207114728995503}, {2, 19/20, 0.12985829062187917}, {2, 24/25, 0.12764117512818188}, {2, 97/100, 0.1254214184758991}, {2, 49/50, 0.12320060174018319}, {2, 99/100, 0.12098026878542502}, {2, 1, 0.11876192565982911}}
{{51/25, 0, Indeterminate}, {51/25, 1/100, 1.3908697369094934*^-32}, {51/25, 1/50, 5.745953945760439*^-19}, {51/25, 3/100, 2.630035202605085*^-13}, {51/25, 1/25, 3.5651690714087747*^-10}, {51/25, 1/20, 3.430769452026322*^-8}, {51/25, 3/50, 7.726386975829988*^-7}, {51/25, 7/100, 7.308156626334184*^-6}, {51/25, 2/25, 0.0000399242804353226}, {51/25, 9/100, 0.00014829904311031416}, {51/25, 1/10, 0.000418070139016555}, {51/25, 11/100, 0.0009574320610506264}, {51/25, 3/25, 0.0018900723227728157}, {51/25, 13/100, 0.0033302011264369677}, {51/25, 7/50, 0.0053551415854792145}, {51/25, 3/20, 0.008033165047509854}, {51/25, 4/25, 0.01134241401304954}, {51/25, 17/100, 0.015310399132603009}, {51/25, 9/50, 0.01978526202161799}, {51/25, 19/100, 0.024745386234002974}, {51/25, 1/5, 0.03011469813976337}, {51/25, 21/100, 0.03571924443433632}, {51/25, 11/50, 0.041614296198560524}, {51/25, 23/100, 0.04774090152923324}, {51/25, 6/25, 0.054043798871258555}, {51/25, 1/4, 0.0601347026938379}, {51/25, 13/50, 0.06617206528901365}, {51/25, 27/100, 0.07219297951749037}, {51/25, 7/25, 0.0781657028529955}, {51/25, 29/100, 0.0838241462989429}, {51/25, 3/10, 0.08928487518490519}, {51/25, 31/100, 0.09460630618243138}, {51/25, 8/25, 0.09977521350768696}, {51/25, 33/100, 0.10415322722783588}, {51/25, 17/50, 0.1082639190093602}, {51/25, 7/20, 0.11217711717407598}, {51/25, 9/25, 0.11589280615380615}, {51/25, 37/100, 0.11941193846832389}, {51/25, 19/50, 0.12273623841780065}, {51/25, 39/100, 0.12586804044746827}, {51/25, 2/5, 0.12881015666106008}, {51/25, 41/100, 0.1315657687007097}, {51/25, 21/50, 0.13413833989881846}, {51/25, 43/100, 0.13653154422638084}, {51/25, 11/25, 0.13874920910725733}, {51/25, 9/20, 0.1403564445461963}, {51/25, 23/50, 0.14155727235228177}, {51/25, 47/100, 0.14260624123232682}, {51/25, 12/25, 0.14350884901643693}, {51/25, 49/100, 0.1442704167656109}, {51/25, 1/2, 0.14489609276886772}, {51/25, 51/100, 0.1453908580677058}, {51/25, 13/25, 0.14575953301114705}, {51/25, 53/100, 0.14600678445469914}, {51/25, 27/50, 0.14613713330451142}, {51/25, 11/20, 0.14615496217821056}, {51/25, 14/25, 0.14606452300953174}, {51/25, 57/100, 0.14586994446814844}, {51/25, 29/50, 0.1454773869019419}, {51/25, 59/100, 0.14489760787358738}, {51/25, 3/5, 0.14423232186642443}, {51/25, 61/100, 0.14348525551062524}, {51/25, 31/50, 0.14266002567990843}, {51/25, 63/100, 0.14176014641472406}, {51/25, 16/25, 0.1407890352268032}, {51/25, 13/20, 0.13975001881665708}, {51/25, 33/50, 0.13864633823729744}, {51/25, 67/100, 0.13748115353811927}, {51/25, 17/25, 0.13625754792315814}, {51/25, 69/100, 0.13497853145739394}, {51/25, 7/10, 0.1336470443541315}, {51/25, 71/100, 0.13226595987543893}, {51/25, 18/25, 0.13083808687648427}, {51/25, 73/100, 0.12936617202325815}, {51/25, 37/50, 0.12785290171187033}, {51/25, 3/4, 0.12630090371617486}, {51/25, 19/25, 0.12471274858907679}, {51/25, 77/100, 0.12309095084148727}, {51/25, 39/50, 0.12143796992152474}, {51/25, 79/100, 0.11975621101522661}, {51/25, 4/5, 0.11804798045022473}, {51/25, 81/100, 0.11631307255759926}, {51/25, 41/50, 0.11455641401653342}, {51/25, 83/100, 0.11278019521035078}, {51/25, 21/25, 0.11098655418473306}, {51/25, 17/20, 0.10917757676304199}, {51/25, 43/50, 0.10735529659804523}, {51/25, 87/100, 0.10552169517238594}, {51/25, 22/25, 0.10367870175920256}, {51/25, 89/100, 0.10182819335340944}, {51/25, 9/10, 0.09997199458333329}, {51/25, 91/100, 0.09811187761161087}, {51/25, 23/25, 0.09624956203347686}, {51/25, 93/100, 0.094386714779854}, {51/25, 47/50, 0.09252495003199446}, {51/25, 19/20, 0.0906658291537246}, {51/25, 24/25, 0.08881086064675164}, {51/25, 97/100, 0.08696150013389131}, {51/25, 49/50, 0.08511915037450267}, {51/25, 99/100, 0.08328516131588855}, {51/25, 1, 0.0814608301839061}}
{{52/25, 0, Indeterminate}, {52/25, 1/100, 3.4968613358103953*^-35}, {52/25, 1/50, 1.221717341340544*^-20}, {52/25, 3/100, 1.5610290367844648*^-14}, {52/25, 1/25, 3.8414571662023006*^-11}, {52/25, 1/20, 5.490617575511368*^-9}, {52/25, 3/50, 1.6346563065419877*^-7}, {52/25, 7/100, 1.9220604637176927*^-6}, {52/25, 2/25, 0.000012353336984275772}, {52/25, 9/100, 0.00005200008365107283}, {52/25, 1/10, 0.00016146002431765923}, {52/25, 11/100, 0.00040341457497086855}, {52/25, 3/25, 0.000856486607322812}, {52/25, 13/100, 0.0016020333907798719}, {52/25, 7/50, 0.0027158416494821587}, {52/25, 3/20, 0.004250785600601156}, {52/25, 4/25, 0.006242114818811502}, {52/25, 17/100, 0.008658074594475436}, {52/25, 9/50, 0.011527803888822089}, {52/25, 19/100, 0.014738910113969028}, {52/25, 1/5, 0.018323429835408397}, {52/25, 21/100, 0.02224380920454474}, {52/25, 11/50, 0.026458538247194956}, {52/25, 23/100, 0.03070687782885339}, {52/25, 6/25, 0.03509962265555928}, {52/25, 1/4, 0.03960932126042552}, {52/25, 13/50, 0.04415408781873125}, {52/25, 27/100, 0.04858693108519625}, {52/25, 7/25, 0.05300958544090652}, {52/25, 29/100, 0.05739652176728557}, {52/25, 3/10, 0.061398245898654974}, {52/25, 31/100, 0.06516737142225881}, {52/25, 8/25, 0.06881340907313031}, {52/25, 33/100, 0.07232682692263273}, {52/25, 17/50, 0.07570011799590061}, {52/25, 7/20, 0.07892752405908142}, {52/25, 9/25, 0.08200478975133584}, {52/25, 37/100, 0.08492894595695542}, {52/25, 19/50, 0.08769812046991608}, {52/25, 39/100, 0.09031137356900538}, {52/25, 2/5, 0.092768555959175}, {52/25, 41/100, 0.09479418379014086}, {52/25, 21/50, 0.09643326895423779}, {52/25, 43/100, 0.09792179976806571}, {52/25, 11/25, 0.09926378245087861}, {52/25, 9/20, 0.10046333996800406}, {52/25, 23/50, 0.1015246727765277}, {52/25, 47/100, 0.10245202712481986}, {52/25, 12/25, 0.1032496695794447}, {52/25, 49/100, 0.10392186666921027}, {52/25, 1/2, 0.10447286871972741}, {52/25, 51/100, 0.10490689710724013}, {52/25, 13/25, 0.10522813429133764}, {52/25, 53/100, 0.10535406316990473}, {52/25, 27/50, 0.10531197080384357}, {52/25, 11/20, 0.10517425300375519}, {52/25, 14/25, 0.10494503032845091}, {52/25, 57/100, 0.1046283305716634}, {52/25, 29/50, 0.10422808980939514}, {52/25, 59/100, 0.10374815374588174}, {52/25, 3/5, 0.10319227925037114}, {52/25, 61/100, 0.10256413600046567}, {52/25, 31/50, 0.10186730816696635}, {52/25, 63/100, 0.1011052960907839}, {52/25, 16/25, 0.10028151791519022}, {52/25, 13/20, 0.09939931114689878}, {52/25, 33/50, 0.09846193412777891}, {52/25, 67/100, 0.09747256740556764}, {52/25, 17/25, 0.0964343149972904}, {52/25, 69/100, 0.09535020554320091}, {52/25, 7/10, 0.09422319335236945}, {52/25, 71/100, 0.09305615934352877}, {52/25, 18/25, 0.09185191188670341}, {52/25, 73/100, 0.09061306519151552}, {52/25, 37/50, 0.08934034958528152}, {52/25, 3/4, 0.08803852998563602}, {52/25, 19/25, 0.08671012928276911}, {52/25, 77/100, 0.08535760067595438}, {52/25, 39/50, 0.08398332810507375}, {52/25, 79/100, 0.08258962664182731}, {52/25, 4/5, 0.08117874284957971}, {52/25, 81/100, 0.07975285512039698}, {52/25, 41/50, 0.07831407387609315}, {52/25, 83/100, 0.07686443890043057}, {52/25, 21/25, 0.0754059194697306}, {52/25, 17/20, 0.07394041785341147}, {52/25, 43/50, 0.07246976988100239}, {52/25, 87/100, 0.07099574536536205}, {52/25, 22/25, 0.0695200485441456}, {52/25, 89/100, 0.06804431854385842}, {52/25, 9/10, 0.06657012987037708}, {52/25, 91/100, 0.06509899292935317}, {52/25, 23/25, 0.06363235457949298}, {52/25, 93/100, 0.062171598721259914}, {52/25, 47/50, 0.06071804692313536}, {52/25, 19/20, 0.059272959087161944}, {52/25, 24/25, 0.0578375341551107}, {52/25, 97/100, 0.0564129108562183}, {52/25, 49/50, 0.05504132870976999}, {52/25, 99/100, 0.05371339157451037}, {52/25, 1, 0.05239445685977182}}
{{53/25, 0, Indeterminate}, {53/25, 1/100, 6.426615848181687*^-38}, {53/25, 1/50, 2.114702962850676*^-22}, {53/25, 3/100, 7.658605914750319*^-16}, {53/25, 1/25, 3.5156850462511043*^-12}, {53/25, 1/20, 7.468587594698704*^-10}, {53/25, 3/50, 2.985355389328965*^-8}, {53/25, 7/100, 4.404802879887758*^-7}, {53/25, 2/25, 3.338014735291463*^-6}, {53/25, 9/100, 0.000015989214132962107}, {53/25, 1/10, 0.00005541386701977653}, {53/25, 11/100, 0.00015181571339930767}, {53/25, 3/25, 0.00034788207211563084}, {53/25, 13/100, 0.0006943024056997859}, {53/25, 7/50, 0.001244034171254708}, {53/25, 3/20, 0.0020360757294211286}, {53/25, 4/25, 0.0031043844292914704}, {53/25, 17/100, 0.0044601810385255175}, {53/25, 9/50, 0.006109595181926017}, {53/25, 19/100, 0.008062376155000387}, {53/25, 1/5, 0.010309394572461739}, {53/25, 21/100, 0.012741314845657959}, {53/25, 11/50, 0.01538243110084788}, {53/25, 23/100, 0.01821590907314548}, {53/25, 6/25, 0.02116385435311077}, {53/25, 1/4, 0.02418231034024734}, {53/25, 13/50, 0.0272854883356631}, {53/25, 27/100, 0.03037270945272447}, {53/25, 7/25, 0.033296357479351835}, {53/25, 29/100, 0.03619834662028211}, {53/25, 3/10, 0.03906097213886164}, {53/25, 31/100, 0.04186878146708685}, {53/25, 8/25, 0.04460843193410974}, {53/25, 33/100, 0.047268528990792306}, {53/25, 17/50, 0.049839456662446734}, {53/25, 7/20, 0.05231320833899376}, {53/25, 9/25, 0.05468322327911116}, {53/25, 37/100, 0.05690961178043802}, {53/25, 19/50, 0.05871581622774972}, {53/25, 39/100, 0.060399521720912785}, {53/25, 2/5, 0.061960875040236583}, {53/25, 41/100, 0.06340062534308107}, {53/25, 21/50, 0.06472003119748071}, {53/25, 43/100, 0.06592077998976435}, {53/25, 11/25, 0.0670049182367935}, {53/25, 9/20, 0.06797479144727288}, {53/25, 23/50, 0.0688329923028275}, {53/25, 47/100, 0.06958231605807083}, {53/25, 12/25, 0.07020569463958236}, {53/25, 49/100, 0.07063465077720578}, {53/25, 1/2, 0.07096660983155209}, {53/25, 51/100, 0.07120513688213598}, {53/25, 13/25, 0.07135381523468444}, {53/25, 53/100, 0.07141623147008219}, {53/25, 27/50, 0.07139596281312025}, {53/25, 11/20, 0.07129656646167536}, {53/25, 14/25, 0.07112157057152337}, {53/25, 57/100, 0.07087446663873312}, {53/25, 29/50, 0.07055870306155022}, {53/25, 59/100, 0.0701776796977151}, {53/25, 3/5, 0.06973474326220899}, {53/25, 61/100, 0.06923318343503021}, {53/25, 31/50, 0.06867622956956398}, {53/25, 63/100, 0.06806704790980712}, {53/25, 16/25, 0.06740873923977471}, {53/25, 13/20, 0.06670433690104877}, {53/25, 33/50, 0.06595680512520065}, {53/25, 67/100, 0.06516820661902661}, {53/25, 17/25, 0.064341333581429}, {53/25, 69/100, 0.06347988391448386}, {53/25, 7/10, 0.06258653279929925}, {53/25, 71/100, 0.06166388116811547}, {53/25, 18/25, 0.06071445524513573}, {53/25, 73/100, 0.059740706213593696}, {53/25, 37/50, 0.058745009998037945}, {53/25, 3/4, 0.057729667152875426}, {53/25, 19/25, 0.05669690284991109}, {53/25, 77/100, 0.05564886695900413}, {53/25, 39/50, 0.054587634217032686}, {53/25, 79/100, 0.053515204481243375}, {53/25, 4/5, 0.05243350306370849}, {53/25, 81/100, 0.05134438114414828}, {53/25, 41/50, 0.0502496162587207}, {53/25, 83/100, 0.04915091286265886}, {53/25, 21/25, 0.048049902964798344}, {53/25, 17/20, 0.0469481468321251}, {53/25, 43/50, 0.04584713376251907}, {53/25, 87/100, 0.044748282923838}, {53/25, 22/25, 0.04365294425744682}, {53/25, 89/100, 0.04257003442422309}, {53/25, 9/10, 0.041547558148546625}, {53/25, 91/100, 0.040527974244733284}, {53/25, 23/25, 0.03951251236103314}, {53/25, 93/100, 0.03850233911518754}, {53/25, 47/50, 0.03749855887398731}, {53/25, 19/20, 0.03650221461438047}, {53/25, 24/25, 0.03551428886177888}, {53/25, 97/100, 0.034535704701200695}, {53/25, 49/50, 0.033567326856823176}, {53/25, 99/100, 0.03260996283551703}, {53/25, 1, 0.03166436412989582}}
{{54/25, 0, Indeterminate}, {54/25, 1/100, 8.706560135472919*^-41}, {54/25, 1/50, 2.9262294922908265*^-24}, {54/25, 3/100, 3.069608167495329*^-17}, {54/25, 1/25, 2.654536970578719*^-13}, {54/25, 1/20, 8.550969134245538*^-11}, {54/25, 3/50, 4.663144770947328*^-9}, {54/25, 7/100, 8.597184432616493*^-8}, {54/25, 2/25, 7.742251053731512*^-7}, {54/25, 9/100, 4.260467973781889*^-6}, {54/25, 1/10, 0.000016609001293098593}, {54/25, 11/100, 0.000050113681081332526}, {54/25, 3/25, 0.00012447988622363488}, {54/25, 13/100, 0.00026654666853551817}, {54/25, 7/50, 0.0005035415334838026}, {54/25, 3/20, 0.0008671743060274196}, {54/25, 4/25, 0.0013767529183226878}, {54/25, 17/100, 0.0020590142859372614}, {54/25, 9/50, 0.0029303760045691282}, {54/25, 19/100, 0.003977070221145857}, {54/25, 1/5, 0.005197600854073367}, {54/25, 21/100, 0.006596273233224699}, {54/25, 11/50, 0.00813979200458539}, {54/25, 23/100, 0.009809921908263056}, {54/25, 6/25, 0.011604479234827202}, {54/25, 1/4, 0.013428306093069409}, {54/25, 13/50, 0.015276864937026588}, {54/25, 27/100, 0.01716977172783649}, {54/25, 7/25, 0.019089981582301428}, {54/25, 29/100, 0.021021558369932455}, {54/25, 3/10, 0.022949821197605524}, {54/25, 31/100, 0.024861420403174368}, {54/25, 8/25, 0.026744360237496285}, {54/25, 33/100, 0.028587982384985555}, {54/25, 17/50, 0.03031450853779507}, {54/25, 7/20, 0.03184915751702341}, {54/25, 9/25, 0.03331037126257687}, {54/25, 37/100, 0.034694209405339564}, {54/25, 19/50, 0.03599763817814427}, {54/25, 39/100, 0.03721843272357439}, {54/25, 2/5, 0.038355086190580784}, {54/25, 41/100, 0.039406726041894234}, {54/25, 21/50, 0.04037303763532862}, {54/25, 43/100, 0.04125419489952524}, {54/25, 11/25, 0.042022348907286615}, {54/25, 9/20, 0.042661811843055196}, {54/25, 23/50, 0.04321975195423026}, {54/25, 47/100, 0.04369808212034667}, {54/25, 12/25, 0.044098911974303726}, {54/25, 49/100, 0.04442451405794729}, {54/25, 1/2, 0.04467729399572478}, {54/25, 51/100, 0.04485976422875699}, {54/25, 13/25, 0.044974520896484814}, {54/25, 53/100, 0.045024223496152545}, {54/25, 27/50, 0.04501157699091261}, {54/25, 11/20, 0.04493931607475441}, {54/25, 14/25, 0.044810191336663606}, {54/25, 57/100, 0.044626957097281116}, {54/25, 29/50, 0.04439236071903486}, {54/25, 59/100, 0.044109133215395724}, {54/25, 3/5, 0.043779981006778386}, {54/25, 61/100, 0.04340715892335948}, {54/25, 31/50, 0.042992897515364295}, {54/25, 63/100, 0.042540675358005035}, {54/25, 16/25, 0.04205303718791942}, {54/25, 13/20, 0.041532474720180644}, {54/25, 33/50, 0.04098142303952203}, {54/25, 67/100, 0.040402257494846626}, {54/25, 17/25, 0.03979729104594904}, {54/25, 69/100, 0.03916877201780989}, {54/25, 7/10, 0.03851888222334678}, {54/25, 71/100, 0.03784973542031518}, {54/25, 18/25, 0.03716337607215293}, {54/25, 73/100, 0.036461778386108375}, {54/25, 37/50, 0.03574684560502404}, {54/25, 3/4, 0.035020409531760596}, {54/25, 19/25, 0.034284230267471086}, {54/25, 77/100, 0.03353999614684041}, {54/25, 39/50, 0.032789323855037335}, {54/25, 79/100, 0.032033758712515535}, {54/25, 4/5, 0.03127477511498795}, {54/25, 81/100, 0.030513777116907868}, {54/25, 41/50, 0.029798157748010663}, {54/25, 83/100, 0.029082819479486068}, {54/25, 21/25, 0.028365966134496014}, {54/25, 17/20, 0.027648836456531545}, {54/25, 43/50, 0.026932606078116584}, {54/25, 87/100, 0.02621838816305359}, {54/25, 22/25, 0.025507234172978004}, {54/25, 89/100, 0.024800134748858445}, {54/25, 9/10, 0.024098020698450053}, {54/25, 91/100, 0.0234017640810375}, {54/25, 23/25, 0.022712179380922324}, {54/25, 93/100, 0.02203002474654491}, {54/25, 47/50, 0.021356003308463278}, {54/25, 19/20, 0.020690764598712066}, {54/25, 24/25, 0.020034906005213786}, {54/25, 97/100, 0.01938897427457958}, {54/25, 49/50, 0.01875346705931951}, {54/25, 99/100, 0.018128834502929743}, {54/25, 1, 0.017515480856577833}}
{{11/5, 0, Indeterminate}, {11/5, 1/100, 9.181751079837352*^-44}, {11/5, 1/50, 3.2426651207162795*^-26}, {11/5, 3/100, 9.97672175951855*^-19}, {11/5, 1/25, 1.6357424958771165*^-14}, {11/5, 1/20, 8.126457819319389*^-12}, {11/5, 3/50, 6.101708634495922*^-10}, {11/5, 7/100, 1.4188474435309745*^-8}, {11/5, 2/25, 1.5249504154478473*^-7}, {11/5, 9/100, 9.766109220962955*^-7}, {11/5, 1/10, 4.300075376586821*^-6}, {11/5, 11/100, 0.00001435823880869287}, {11/5, 3/25, 0.000038924522035358716}, {11/5, 13/100, 0.00008897303660670372}, {11/5, 7/50, 0.0001790238497271206}, {11/5, 3/20, 0.0003244256872979554}, {11/5, 4/25, 0.0005426827138932084}, {11/5, 17/100, 0.0008476075021304657}, {11/5, 9/50, 0.0012446221141631834}, {11/5, 19/100, 0.0017467148756232368}, {11/5, 1/5, 0.0023532137111292955}, {11/5, 21/100, 0.003060008494983561}, {11/5, 11/50, 0.0038699936422233773}, {11/5, 23/100, 0.004741763297155345}, {11/5, 6/25, 0.00568117132492647}, {11/5, 1/4, 0.006686700202256375}, {11/5, 13/50, 0.007747912384505439}, {11/5, 27/100, 0.008853984486375215}, {11/5, 7/25, 0.009994038642181007}, {11/5, 29/100, 0.011157407015934317}, {11/5, 3/10, 0.012333834946786543}, {11/5, 31/100, 0.01348399351926907}, {11/5, 8/25, 0.014555709674811236}, {11/5, 33/100, 0.015603898798455619}, {11/5, 17/50, 0.016622245161289288}, {11/5, 7/20, 0.017605247023237625}, {11/5, 9/25, 0.01854818225973798}, {11/5, 37/100, 0.019447065277845267}, {11/5, 19/50, 0.02029859861917097}, {11/5, 39/100, 0.02110012177745953}, {11/5, 2/5, 0.021840158086333255}, {11/5, 41/100, 0.022493268681023398}, {11/5, 21/50, 0.023091154149574453}, {11/5, 43/100, 0.023633519546922124}, {11/5, 11/25, 0.024120434327772635}, {11/5, 9/20, 0.024552289321082776}, {11/5, 23/50, 0.024929757070670803}, {11/5, 47/100, 0.025253755463866632}, {11/5, 12/25, 0.025525414515196916}, {11/5, 49/100, 0.025746046137431696}, {11/5, 1/2, 0.025917116712571395}, {11/5, 51/100, 0.026040222266491733}, {11/5, 13/25, 0.02611706604988267}, {11/5, 53/100, 0.0261494383324014}, {11/5, 27/50, 0.026139198224836117}, {11/5, 11/20, 0.026088257354232113}, {11/5, 14/25, 0.025998006980921962}, {11/5, 57/100, 0.025870726444781406}, {11/5, 29/50, 0.025708691101034065}, {11/5, 59/100, 0.025513892405216898}, {11/5, 3/5, 0.025288314873449062}, {11/5, 61/100, 0.025033927879125048}, {11/5, 31/50, 0.024752678400376357}, {11/5, 63/100, 0.02444648463122622}, {11/5, 16/25, 0.02411723037769872}, {11/5, 13/20, 0.023766760167730456}, {11/5, 33/50, 0.023396875010584055}, {11/5, 67/100, 0.02300932874765017}, {11/5, 17/25, 0.022605824942059705}, {11/5, 69/100, 0.02218801425949716}, {11/5, 7/10, 0.021757492296704952}, {11/5, 71/100, 0.021315797811806668}, {11/5, 18/25, 0.020864411334439087}, {11/5, 73/100, 0.020404754124036802}, {11/5, 37/50, 0.0199407847858987}, {11/5, 3/4, 0.019503633005223595}, {11/5, 19/25, 0.019059696788897604}, {11/5, 77/100, 0.01861021343174437}, {11/5, 39/50, 0.01815636514796321}, {11/5, 79/100, 0.017699278756050693}, {11/5, 4/5, 0.017240025591381974}, {11/5, 81/100, 0.016779621627643432}, {11/5, 41/50, 0.016319027789423957}, {11/5, 83/100, 0.015859150439284285}, {11/5, 21/25, 0.015400842023582766}, {11/5, 17/20, 0.014944901862201732}, {11/5, 43/50, 0.014492077068136662}, {11/5, 87/100, 0.014043063583680593}, {11/5, 22/25, 0.013598507320645117}, {11/5, 89/100, 0.013159005392742642}, {11/5, 9/10, 0.012725107428900794}, {11/5, 91/100, 0.012297316956885691}, {11/5, 23/25, 0.011876092847203826}, {11/5, 93/100, 0.0114618508078119}, {11/5, 47/50, 0.011054964920704452}, {11/5, 19/20, 0.010655769211974007}, {11/5, 24/25, 0.010262656671881917}, {11/5, 97/100, 0.009876138355002765}, {11/5, 49/50, 0.009498421301394128}, {11/5, 99/100, 0.009129677322206174}, {11/5, 1, 0.008770046678877801}}
{{56/25, 0, Indeterminate}, {56/25, 1/100, 7.245110822217105*^-47}, {56/25, 1/50, 2.803136493039035*^-28}, {56/25, 3/100, 2.610312914870515*^-20}, {56/25, 1/25, 8.177697804714166*^-16}, {56/25, 1/20, 6.408722798446959*^-13}, {56/25, 3/50, 6.605204829913683*^-11}, {56/25, 7/100, 1.946563249135458*^-9}, {56/25, 2/25, 2.548363040104601*^-8}, {56/25, 9/100, 1.9047020368975664*^-7}, {56/25, 1/10, 9.53718637004394*^-7}, {56/25, 11/100, 3.548342533968761*^-6}, {56/25, 3/25, 0.00001045046363443391}, {56/25, 13/100, 0.000025799616097225433}, {56/25, 7/50, 0.00005545570639778591}, {56/25, 3/20, 0.00010703643273338593}, {56/25, 4/25, 0.0001877388780969706}, {56/25, 17/100, 0.0003057004117564828}, {56/25, 9/50, 0.0004685431486269037}, {56/25, 19/100, 0.0006798925626497503}, {56/25, 1/5, 0.0009459853576151612}, {56/25, 21/100, 0.001259820533693467}, {56/25, 11/50, 0.0016233304017228322}, {56/25, 23/100, 0.0020377096921159825}, {56/25, 6/25, 0.002500143875817718}, {56/25, 1/4, 0.003006703844750812}, {56/25, 13/50, 0.0035525911624956132}, {56/25, 27/100, 0.004132377746239108}, {56/25, 7/25, 0.004739838133001309}, {56/25, 29/100, 0.00532901535296067}, {56/25, 3/10, 0.00592721226974106}, {56/25, 31/100, 0.006528845234598354}, {56/25, 8/25, 0.007128646372993455}, {56/25, 33/100, 0.007721724377630171}, {56/25, 17/50, 0.008303604527648362}, {56/25, 7/20, 0.008870251554368895}, {56/25, 9/25, 0.009418078674596276}, {56/25, 37/100, 0.009928913162506133}, {56/25, 19/50, 0.010408391989684114}, {56/25, 39/100, 0.010860061924026882}, {56/25, 2/5, 0.011282264609243016}, {56/25, 41/100, 0.011673708025869808}, {56/25, 21/50, 0.012033438500947203}, {56/25, 43/100, 0.012360812314586422}, {56/25, 11/25, 0.012655467528210458}, {56/25, 9/20, 0.01291729649648046}, {56/25, 23/50, 0.013146419394299284}, {56/25, 47/100, 0.013343158986744756}, {56/25, 12/25, 0.013508016788690177}, {56/25, 49/100, 0.013641650698189905}, {56/25, 1/2, 0.013744854139936567}, {56/25, 51/100, 0.013818275193866296}, {56/25, 13/25, 0.013862965157526075}, {56/25, 53/100, 0.013880246794392486}, {56/25, 27/50, 0.013871278685716642}, {56/25, 11/20, 0.01383727227553235}, {56/25, 14/25, 0.013779479410746516}, {56/25, 57/100, 0.013699181054835436}, {56/25, 29/50, 0.013597677101227869}, {56/25, 59/100, 0.01347627721347951}, {56/25, 3/5, 0.013336292621357607}, {56/25, 61/100, 0.013179028804631166}, {56/25, 31/50, 0.013005778999464847}, {56/25, 63/100, 0.012817818465671978}, {56/25, 16/25, 0.012616399456536743}, {56/25, 13/20, 0.012402746836393287}, {56/25, 33/50, 0.012178054294560862}, {56/25, 67/100, 0.011943481107544325}, {56/25, 17/25, 0.011713547603806268}, {56/25, 69/100, 0.011484596847023246}, {56/25, 7/10, 0.011247514863350253}, {56/25, 71/100, 0.011003319226040765}, {56/25, 18/25, 0.010752989877007546}, {56/25, 73/100, 0.010497467591033512}, {56/25, 37/50, 0.010237652773766495}, {56/25, 3/4, 0.009974404566056768}, {56/25, 19/25, 0.009708540228742485}, {56/25, 77/100, 0.009440834783457948}, {56/25, 39/50, 0.009172020886440067}, {56/25, 79/100, 0.008902788913641223}, {56/25, 4/5, 0.008633787236724031}, {56/25, 81/100, 0.008365622670719596}, {56/25, 41/50, 0.00809886107528139}, {56/25, 83/100, 0.007834028092558912}, {56/25, 21/25, 0.007571610005762365}, {56/25, 17/20, 0.007312054703482781}, {56/25, 43/50, 0.007055772735788103}, {56/25, 87/100, 0.0068031384490212605}, {56/25, 22/25, 0.006552093030603627}, {56/25, 89/100, 0.006305314197079429}, {56/25, 9/10, 0.006063335969226759}, {56/25, 91/100, 0.005826387974688663}, {56/25, 23/25, 0.005594670247398999}, {56/25, 93/100, 0.0053683546518347265}, {56/25, 47/50, 0.005147586311282389}, {56/25, 19/20, 0.004932485033399179}, {56/25, 24/25, 0.004723146726958682}, {56/25, 97/100, 0.004519644804242861}, {56/25, 49/50, 0.004322031564092738}, {56/25, 99/100, 0.004130339551147776}, {56/25, 1, 0.003944582887300985}}
{{57/25, 0, Indeterminate}, {57/25, 1/100, 4.323270399685122*^-50}, {57/25, 1/50, 1.8838460172847547*^-30}, {57/25, 3/100, 5.409715141370726*^-22}, {57/25, 1/25, 3.3134173205014047*^-17}, {57/25, 1/20, 4.141316969728504*^-14}, {57/25, 3/50, 5.917531257671748*^-12}, {57/25, 7/100, 2.241929279891161*^-10}, {57/25, 2/25, 3.58719822523543*^-9}, {57/25, 9/100, 3.16036457853787*^-8}, {57/25, 1/10, 1.8119372353008333*^-7}, {57/25, 11/100, 7.486705625767356*^-7}, {57/25, 3/25, 2.4222942285950804*^-6}, {57/25, 13/100, 6.498321571408422*^-6}, {57/25, 7/50, 0.000015058161748175372}, {57/25, 3/20, 0.00003070734632231757}, {57/25, 4/25, 0.000056970015541109596}, {57/25, 17/100, 0.00009727898264911617}, {57/25, 9/50, 0.0001554365244165154}, {57/25, 19/100, 0.00023374433833489374}, {57/25, 1/5, 0.0003339716209665542}, {57/25, 21/100, 0.0004589717138991685}, {57/25, 11/50, 0.0006099379932787898}, {57/25, 23/100, 0.000787270683613766}, {57/25, 6/25, 0.0009905988601446702}, {57/25, 1/4, 0.0012188431458896574}, {57/25, 13/50, 0.0014644359851402806}, {57/25, 27/100, 0.001721876596700521}, {57/25, 7/25, 0.0019940842319109654}, {57/25, 29/100, 0.002278164299604894}, {57/25, 3/10, 0.002571123932554939}, {57/25, 31/100, 0.002869954892214659}, {57/25, 8/25, 0.003171703193793326}, {57/25, 33/100, 0.0034735256255291657}, {57/25, 17/50, 0.003764871765265415}, {57/25, 7/20, 0.004049539341539719}, {57/25, 9/25, 0.004326043680861518}, {57/25, 37/100, 0.004592439354632733}, {57/25, 19/50, 0.004847017987389013}, {57/25, 39/100, 0.005088307356884709}, {57/25, 2/5, 0.005315066197572561}, {57/25, 41/100, 0.0055262756983706415}, {57/25, 21/50, 0.005721128541342912}, {57/25, 43/100, 0.005899016192957196}, {57/25, 11/25, 0.006059515037242831}, {57/25, 9/20, 0.006202371831861052}, {57/25, 23/50, 0.006327488873964598}, {57/25, 47/100, 0.006434667694503055}, {57/25, 12/25, 0.00652431467684778}, {57/25, 49/100, 0.0065967191280725075}, {57/25, 1/2, 0.006652262341623123}, {57/25, 51/100, 0.006691411012696436}, {57/25, 13/25, 0.006714705078547416}, {57/25, 53/100, 0.006722746330500693}, {57/25, 27/50, 0.006716187816760101}, {57/25, 11/20, 0.006695724039507051}, {57/25, 14/25, 0.006662081937691981}, {57/25, 57/100, 0.0066160126377282575}, {57/25, 29/50, 0.00655828394744246}, {57/25, 59/100, 0.006489673563677551}, {57/25, 3/5, 0.0064109629605027104}, {57/25, 61/100, 0.006322931922757158}, {57/25, 31/50, 0.006233258100561304}, {57/25, 63/100, 0.006141871007366635}, {57/25, 16/25, 0.0060426512787084136}, {57/25, 13/20, 0.005936319263013607}, {57/25, 33/50, 0.005823580886391488}, {57/25, 67/100, 0.0057051246927601685}, {57/25, 17/25, 0.005581619297603838}, {57/25, 69/100, 0.005453711226594829}, {57/25, 7/10, 0.005322023111021954}, {57/25, 71/100, 0.005187152212812093}, {57/25, 18/25, 0.005049669252892851}, {57/25, 73/100, 0.004910117517673208}, {57/25, 37/50, 0.004769012219512444}, {57/25, 3/4, 0.004626840088161637}, {57/25, 19/25, 0.004484059171306759}, {57/25, 77/100, 0.0043410988234816135}, {57/25, 39/50, 0.004198359863761634}, {57/25, 79/100, 0.00405621488377258}, {57/25, 4/5, 0.003914021069107591}, {57/25, 81/100, 0.0037724503060982094}, {57/25, 41/50, 0.0036325808952405807}, {57/25, 83/100, 0.0034946708209943425}, {57/25, 21/25, 0.003358952964781569}, {57/25, 17/20, 0.003225636041851382}, {57/25, 43/50, 0.0030949055831335647}, {57/25, 87/100, 0.0029669249519371785}, {57/25, 22/25, 0.0028418363862062175}, {57/25, 89/100, 0.0027197620578642005}, {57/25, 9/10, 0.002600805141554953}, {57/25, 91/100, 0.0024850508858265783}, {57/25, 23/25, 0.0023725676805031676}, {57/25, 93/100, 0.0022634081146499885}, {57/25, 47/50, 0.0021576100201591755}, {57/25, 19/20, 0.0020552715509899694}, {57/25, 24/25, 0.001958136414809466}, {57/25, 97/100, 0.0018641851479462453}, {57/25, 49/50, 0.0017734212982140965}, {57/25, 99/100, 0.001685837967077623}, {57/25, 1, 0.0016014186743496502}}
{{58/25, 0, Indeterminate}, {58/25, 1/100, 1.9343726012174816*^-53}, {58/25, 1/50, 9.734152200556546*^-33}, {58/25, 3/100, 8.797193803569978*^-24}, {58/25, 1/25, 1.0833478545140082*^-18}, {58/25, 1/20, 2.162729638096336*^-15}, {58/25, 3/50, 4.32912336099445*^-13}, {58/25, 7/100, 2.141995230880297*^-11}, {58/25, 2/25, 4.231575197527085*^-10}, {58/25, 9/100, 4.421246634378805*^-9}, {58/25, 1/10, 2.8940499857679414*^-8}, {58/25, 11/100, 1.343629977734412*^-7}, {58/25, 3/25, 4.818431677009101*^-7}, {58/25, 13/100, 1.4116136667268686*^-6}, {58/25, 7/50, 3.5038399932281982*^-6}, {58/25, 3/20, 7.658827977816981*^-6}, {58/25, 4/25, 0.00001501919846100067}, {58/25, 17/100, 0.000027010374059610262}, {58/25, 9/50, 0.000044790604473144095}, {58/25, 19/100, 0.00007003807550368108}, {58/25, 1/5, 0.00010417307916425887}, {58/25, 21/100, 0.00014843243586342637}, {58/25, 11/50, 0.00020378979009676832}, {58/25, 23/100, 0.0002709012898572616}, {58/25, 6/25, 0.00034777455510182363}, {58/25, 1/4, 0.0004346029119053721}, {58/25, 13/50, 0.0005315846067616278}, {58/25, 27/100, 0.0006379321295163634}, {58/25, 7/25, 0.0007526402136632153}, {58/25, 29/100, 0.0008745332702178553}, {58/25, 3/10, 0.001002312874410237}, {58/25, 31/100, 0.0011322616672913414}, {58/25, 8/25, 0.0012643586110116132}, {58/25, 33/100, 0.0013976681375300456}, {58/25, 17/50, 0.0015308465604282353}, {58/25, 7/20, 0.0016626150613343522}, {58/25, 9/25, 0.0017917783637957515}, {58/25, 37/100, 0.0019172386070194587}, {58/25, 19/50, 0.00203800493158137}, {58/25, 39/100, 0.0021531993266047924}, {58/25, 2/5, 0.0022620592894205347}, {58/25, 41/100, 0.002363937825982094}, {58/25, 21/50, 0.0024582987137134883}, {58/25, 43/100, 0.00254461569188221}, {58/25, 11/25, 0.002622671123223632}, {58/25, 9/20, 0.0026922441751429348}, {58/25, 23/50, 0.0027532050460187616}, {58/25, 47/100, 0.002805507599091114}, {58/25, 12/25, 0.0028491817599195857}, {58/25, 49/100, 0.002884325847235664}, {58/25, 1/2, 0.0029110989743930176}, {58/25, 51/100, 0.0029297136302594063}, {58/25, 13/25, 0.0029404285240119013}, {58/25, 53/100, 0.00294354175754339}, {58/25, 27/50, 0.0029393843716973324}, {58/25, 11/20, 0.0029283142979328334}, {58/25, 14/25, 0.0029107107349361865}, {58/25, 57/100, 0.002893271646577149}, {58/25, 29/50, 0.002870344501078384}, {58/25, 59/100, 0.0028417550024252315}, {58/25, 3/5, 0.0028079010521071843}, {58/25, 61/100, 0.0027691848134256845}, {58/25, 31/50, 0.002726009270187193}, {58/25, 63/100, 0.002678775148954835}, {58/25, 16/25, 0.002627878190228466}, {58/25, 13/20, 0.002573706752056981}, {58/25, 33/50, 0.0025166397282611317}, {58/25, 67/100, 0.002457044762567053}, {58/25, 17/25, 0.0023952767394502185}, {58/25, 69/100, 0.0023316765322942347}, {58/25, 7/10, 0.002266569989529053}, {58/25, 71/100, 0.002200267139677665}, {58/25, 18/25, 0.002133061596669528}, {58/25, 73/100, 0.0020646698912881265}, {58/25, 37/50, 0.001995531888244276}, {58/25, 3/4, 0.0019263567710603355}, {58/25, 19/25, 0.0018573667901985926}, {58/25, 77/100, 0.001788766967005824}, {58/25, 39/50, 0.0017207453970384979}, {58/25, 79/100, 0.001653473638762342}, {58/25, 4/5, 0.0015871071752637923}, {58/25, 81/100, 0.0015217859375071302}, {58/25, 41/50, 0.001457634878547202}, {58/25, 83/100, 0.0013947645889601618}, {58/25, 21/25, 0.0013332719445782568}, {58/25, 17/20, 0.0012732407784069384}, {58/25, 43/50, 0.0012147425693608222}, {58/25, 87/100, 0.0011583199327916908}, {58/25, 22/25, 0.0011041891863749023}, {58/25, 89/100, 0.0010516078907612412}, {58/25, 9/10, 0.0010006138555803453}, {58/25, 91/100, 0.000951235793323378}, {58/25, 23/25, 0.000903493961923246}, {58/25, 93/100, 0.000857400796177088}, {58/25, 47/50, 0.0008129615249398045}, {58/25, 19/20, 0.0007701747714608708}, {58/25, 24/25, 0.0007290331346476771}, {58/25, 97/100, 0.0006895237494201084}, {58/25, 49/50, 0.0006516288246705805}, {58/25, 99/100, 0.0006153261576653924}, {58/25, 1, 0.0005805896240156003}}
{{59/25, 0, Indeterminate}, {59/25, 1/100, 6.369224135586653*^-57}, {59/25, 1/50, 3.8628578181977685*^-35}, {59/25, 3/100, 1.1143923657838974*^-25}, {59/25, 1/25, 2.8186653827745474*^-20}, {59/25, 1/20, 9.073934987975763*^-17}, {59/25, 3/50, 2.5884158435238128*^-14}, {59/25, 7/100, 1.685317065097888*^-12}, {59/25, 2/25, 4.137474969658413*^-11}, {59/25, 9/100, 5.128392378608497*^-10}, {59/25, 1/10, 3.88228054990788*^-9}, {59/25, 11/100, 2.0453015151871326*^-8}, {59/25, 3/25, 8.152290226973808*^-8}, {59/25, 13/100, 2.6063635800772463*^-7}, {59/25, 7/50, 7.014263027430156*^-7}, {59/25, 3/20, 1.6415369785976696*^-6}, {59/25, 4/25, 3.407996064383796*^-6}, {59/25, 17/100, 6.42746145404514*^-6}, {59/25, 9/50, 0.00001123493510804506}, {59/25, 19/100, 0.000018415196300495453}, {59/25, 1/5, 0.00002857306778235218}, {59/25, 21/100, 0.00004229153995106559}, {59/25, 11/50, 0.000059631410432427715}, {59/25, 23/100, 0.00008100547974260133}, {59/25, 6/25, 0.00010673178168412974}, {59/25, 1/4, 0.00013689567486905923}, {59/25, 13/50, 0.0001714505300339259}, {59/25, 27/100, 0.00021022339988699791}, {59/25, 7/25, 0.0002525903661277098}, {59/25, 29/100, 0.0002979858246750625}, {59/25, 3/10, 0.0003462460446034677}, {59/25, 31/100, 0.0003968394282147147}, {59/25, 8/25, 0.0004491968036901553}, {59/25, 33/100, 0.0005027291064293136}, {59/25, 17/50, 0.000556843415605985}, {59/25, 7/20, 0.0006109570093387258}, {59/25, 9/25, 0.0006645092743235358}, {59/25, 37/100, 0.0007169714394094006}, {59/25, 19/50, 0.0007678542010504998}, {59/25, 39/100, 0.0008166861846429722}, {59/25, 2/5, 0.0008630864608367043}, {59/25, 41/100, 0.0009067218908503351}, {59/25, 21/50, 0.000947301217739927}, {59/25, 43/100, 0.0009845850692369953}, {59/25, 11/25, 0.001018384720503381}, {59/25, 9/20, 0.0010485600849964296}, {59/25, 23/50, 0.0010750171042982384}, {59/25, 47/100, 0.0010977046891958422}, {59/25, 12/25, 0.0011166113454316477}, {59/25, 49/100, 0.0011317615991480396}, {59/25, 1/2, 0.0011432123196389462}, {59/25, 51/100, 0.001151049020916592}, {59/25, 13/25, 0.0011579502628835787}, {59/25, 53/100, 0.0011618421207666258}, {59/25, 27/50, 0.0011624097484604645}, {59/25, 11/20, 0.001159800014118863}, {59/25, 14/25, 0.0011541742667007721}, {59/25, 57/100, 0.0011457054204004457}, {59/25, 29/50, 0.0011345752337692829}, {59/25, 59/100, 0.0011209717944081204}, {59/25, 3/5, 0.0011050872151290778}, {59/25, 61/100, 0.0010871155433293742}, {59/25, 31/50, 0.001067250881892983}, {59/25, 63/100, 0.001045685717155545}, {59/25, 16/25, 0.0010226094472510375}, {59/25, 13/20, 0.0009982071024333809}, {59/25, 33/50, 0.0009726582476637062}, {59/25, 67/100, 0.0009456672860364616}, {59/25, 17/25, 0.0009178732362982612}, {59/25, 69/100, 0.0008894709215223744}, {59/25, 7/10, 0.0008606095200770552}, {59/25, 71/100, 0.0008314293636912273}, {59/25, 18/25, 0.0008020617322553405}, {59/25, 73/100, 0.0007726287486539463}, {59/25, 37/50, 0.0007432433626072992}, {59/25, 3/4, 0.0007140094130126462}, {59/25, 19/25, 0.0006850217588373268}, {59/25, 77/100, 0.0006563664692097297}, {59/25, 39/50, 0.0006281210639681388}, {59/25, 79/100, 0.0006003641219115812}, {59/25, 4/5, 0.0005738006530023629}, {59/25, 81/100, 0.0005477576463521261}, {59/25, 41/50, 0.0005222858719592578}, {59/25, 83/100, 0.0004974292573158}, {59/25, 21/25, 0.00047322524616762667}, {59/25, 17/20, 0.00044970516816533404}, {59/25, 43/50, 0.00042689461505500116}, {59/25, 87/100, 0.0004048138195338584}, {59/25, 22/25, 0.00038347803334730406}, {59/25, 89/100, 0.0003628979016295411}, {59/25, 9/10, 0.00034307983088907384}, {59/25, 91/100, 0.00032402634841261385}, {59/25, 23/25, 0.00030573645120633746}, {59/25, 93/100, 0.0002883324931225613}, {59/25, 47/50, 0.0002716990110297463}, {59/25, 19/20, 0.0002557882359842356}, {59/25, 24/25, 0.00024058997896694186}, {59/25, 97/100, 0.00022609197568637752}, {59/25, 49/50, 0.00021228014841577234}, {59/25, 99/100, 0.00019913885251720865}, {59/25, 1, 0.000186651107527671}}
{{12/5, 0, Indeterminate}, {12/5, 1/100, 1.554331490835588*^-60}, {12/5, 1/50, 1.159667709312874*^-37}, {12/5, 3/100, 1.0919567063088277*^-27}, {12/5, 1/25, 5.743256395096479*^-22}, {12/5, 1/20, 3.0184744839589244*^-18}, {12/5, 3/50, 1.246662385748631*^-15}, {12/5, 7/100, 1.0791100316895094*^-13}, {12/5, 2/25, 3.3105908610692*^-12}, {12/5, 9/100, 4.91948172735434*^-11}, {12/5, 1/10, 4.3489050272903825*^-10}, {12/5, 11/100, 2.607683321778511*^-9}, {12/5, 3/25, 1.1585812036752245*^-8}, {12/5, 13/100, 4.0769031114036495*^-8}, {12/5, 7/50, 1.194095682211661*^-7}, {12/5, 3/20, 2.977527539132624*^-7}, {12/5, 4/25, 6.592867727179149*^-7}, {12/5, 17/100, 1.322825183463966*^-6}, {12/5, 9/50, 2.4434679440585903*^-6}, {12/5, 19/100, 4.207934289570512*^-6}, {12/5, 1/5, 6.777591026260314*^-6}, {12/5, 21/100, 0.000010333673666283386}, {12/5, 11/50, 0.000015078379257815156}, {12/5, 23/100, 0.00002117433261950178}, {12/5, 6/25, 0.000028751372930367993}, {12/5, 1/4, 0.00003789837190489659}, {12/5, 13/50, 0.00004852719700848596}, {12/5, 27/100, 0.000060690481741540786}, {12/5, 7/25, 0.0000743396669714215}, {12/5, 29/100, 0.00008937228852381634}, {12/5, 3/10, 0.00010564853157801093}, {12/5, 31/100, 0.00012299747014108352}, {12/5, 8/25, 0.00014122392810463747}, {12/5, 33/100, 0.00016011552639001313}, {12/5, 17/50, 0.00017944956312197934}, {12/5, 7/20, 0.00019899857404787158}, {12/5, 9/25, 0.00021852862260926192}, {12/5, 37/100, 0.00023783088134793579}, {12/5, 19/50, 0.00025669916717624056}, {12/5, 39/100, 0.00027494205270571953}, {12/5, 2/5, 0.0002923855110100173}, {12/5, 41/100, 0.0003088748103426379}, {12/5, 21/50, 0.0003242757241681709}, {12/5, 43/100, 0.00033847513232667135}, {12/5, 11/25, 0.00035138109408631047}, {12/5, 9/20, 0.0003629224745414728}, {12/5, 23/50, 0.00037304820339983225}, {12/5, 47/100, 0.0003821148630613572}, {12/5, 12/25, 0.00039043159730876}, {12/5, 49/100, 0.0003972841684636722}, {12/5, 1/2, 0.0004026779471125759}, {12/5, 51/100, 0.0004066325670146359}, {12/5, 13/25, 0.00040918038223944835}, {12/5, 53/100, 0.0004103649055205292}, {12/5, 27/50, 0.00041023925911214804}, {12/5, 11/20, 0.0004088646638598935}, {12/5, 14/25, 0.0004063089871040582}, {12/5, 57/100, 0.00040264536545873774}, {12/5, 29/50, 0.00039795091445291123}, {12/5, 59/100, 0.00039230553347141886}, {12/5, 3/5, 0.00038579081137073606}, {12/5, 61/100, 0.00037832444260177444}, {12/5, 31/50, 0.0003701094687236748}, {12/5, 63/100, 0.0003612863601529176}, {12/5, 16/25, 0.000351934833021183}, {12/5, 13/20, 0.000342132178301467}, {12/5, 33/50, 0.0003319527846838433}, {12/5, 67/100, 0.00032146774725297725}, {12/5, 17/25, 0.0003107445558157456}, {12/5, 69/100, 0.0002998468564896962}, {12/5, 7/10, 0.00028883428006608487}, {12/5, 71/100, 0.0002777623306804153}, {12/5, 18/25, 0.00026668232843733843}, {12/5, 73/100, 0.00025595355707733853}, {12/5, 37/50, 0.000245285071922587}, {12/5, 3/4, 0.00023470472824654694}, {12/5, 19/25, 0.00022424904154527177}, {12/5, 77/100, 0.00021395073605391386}, {12/5, 39/50, 0.00020383886610542262}, {12/5, 79/100, 0.00019393895745766483}, {12/5, 4/5, 0.00018427316466557107}, {12/5, 81/100, 0.00017486044091510327}, {12/5, 41/50, 0.00016571671707217624}, {12/5, 83/100, 0.00015685508702782564}, {12/5, 21/25, 0.00014828599673790896}, {12/5, 17/20, 0.0001400947607198363}, {12/5, 43/50, 0.00013220883952521744}, {12/5, 87/100, 0.0001246222521506683}, {12/5, 22/25, 0.00011733759407557989}, {12/5, 89/100, 0.00011035571102355066}, {12/5, 9/10, 0.00010367586837570369}, {12/5, 91/100, 0.00009729591434276582}, {12/5, 23/25, 0.00009121243616282422}, {12/5, 93/100, 0.00008542090875686004}, {12/5, 47/50, 0.00007991583542325816}, {12/5, 19/20, 0.00007469088028543158}, {12/5, 24/25, 0.00006973899232477247}, {12/5, 97/100, 0.00006505252093480529}, {12/5, 49/50, 0.000060647065930004156}, {12/5, 99/100, 0.00005651400101304007}, {12/5, 1, 0.00005261339768085652}}
{{61/25, 0, Indeterminate}, {61/25, 1/100, 2.7019367493850805*^-64}, {61/25, 1/50, 2.6031064950688236*^-40}, {61/25, 3/100, 8.254109111045202*^-30}, {61/25, 1/25, 9.132429409355697*^-24}, {61/25, 1/20, 7.985262141299374*^-20}, {61/25, 3/50, 4.8292807183843135*^-17}, {61/25, 7/100, 5.6030952690905285*^-15}, {61/25, 2/25, 2.1616267997383133*^-13}, {61/25, 9/100, 3.8888907474446356*^-12}, {61/25, 1/10, 4.039200164871764*^-11}, {61/25, 11/100, 2.767417171987345*^-10}, {61/25, 3/25, 1.3800583266337683*^-9}, {61/25, 13/100, 5.365416224450505*^-9}, {61/25, 7/50, 1.6974114707256808*^-8}, {61/25, 3/20, 4.5951580269501484*^-8}, {61/25, 4/25, 1.0943408052719413*^-7}, {61/25, 17/100, 2.3425159007712875*^-7}, {61/25, 9/50, 4.565187362620493*^-7}, {61/25, 19/100, 8.184455554537947*^-7}, {61/25, 1/5, 1.3760993436697111*^-6}, {61/25, 21/100, 2.1891769223278107*^-6}, {61/25, 11/50, 3.3193469206907025*^-6}, {61/25, 23/100, 4.824373378792168*^-6}, {61/25, 6/25, 6.738727703223529*^-6}, {61/25, 1/4, 9.113123073914086*^-6}, {61/25, 13/50, 0.000011975293301328122}, {61/25, 27/100, 0.00001533851867502362}, {61/25, 7/25, 0.000019200777668268204}, {61/25, 29/100, 0.00002354479372492397}, {61/25, 3/10, 0.000028338863819331835}, {61/25, 31/100, 0.00003353831710418467}, {61/25, 8/25, 0.00003908708707739613}, {61/25, 33/100, 0.000044918813772317164}, {61/25, 17/50, 0.000050964119686282636}, {61/25, 7/20, 0.00005714790970108128}, {61/25, 9/25, 0.00006339328478649995}, {61/25, 37/100, 0.00006962364273167553}, {61/25, 19/50, 0.00007576454590182772}, {61/25, 39/100, 0.00008174532091518125}, {61/25, 2/5, 0.00008750037356373255}, {61/25, 41/100, 0.00009297021727758123}, {61/25, 21/50, 0.00009810222503930328}, {61/25, 43/100, 0.0001029993819329794}, {61/25, 11/25, 0.00010766199650677713}, {61/25, 9/20, 0.0001118852030596022}, {61/25, 23/50, 0.00011564174994765703}, {61/25, 47/100, 0.00011891181096390652}, {61/25, 12/25, 0.00012168268103392892}, {61/25, 49/100, 0.00012394836405553363}, {61/25, 1/2, 0.00012570907816353651}, {61/25, 51/100, 0.00012697070154331233}, {61/25, 13/25, 0.00012774417948826412}, {61/25, 53/100, 0.00012804491084349002}, {61/25, 27/50, 0.00012789212941412896}, {61/25, 11/20, 0.0001273045959456849}, {61/25, 14/25, 0.00012623424674410038}, {61/25, 57/100, 0.0001247892187989811}, {61/25, 29/50, 0.00012299867106216472}, {61/25, 59/100, 0.00012089271003965124}, {61/25, 3/5, 0.00011850194515128758}, {61/25, 61/100, 0.00011585708888006567}, {61/25, 31/50, 0.00011298860218967102}, {61/25, 63/100, 0.00010992638476372177}, {61/25, 16/25, 0.00010669950886850487}, {61/25, 13/20, 0.00010333599504607512}, {61/25, 33/50, 0.00009990479014931723}, {61/25, 67/100, 0.00009647819813186694}, {61/25, 17/25, 0.00009297814009208151}, {61/25, 69/100, 0.00008942723705198268}, {61/25, 7/10, 0.00008584657081277615}, {61/25, 71/100, 0.00008225563904978412}, {61/25, 18/25, 0.00007867233371865111}, {61/25, 73/100, 0.00007511294001211906}, {61/25, 37/50, 0.00007159215320079611}, {61/25, 3/4, 0.00006812311081434312}, {61/25, 19/25, 0.00006471743776445371}, {61/25, 77/100, 0.0000613974427801783}, {61/25, 39/50, 0.00005818634932140313}, {61/25, 79/100, 0.00005506002652508081}, {61/25, 4/5, 0.00005202502536744812}, {61/25, 81/100, 0.00004908673102024987}, {61/25, 41/50, 0.00004624944126718223}, {61/25, 83/100, 0.000043516446346951093}, {61/25, 21/25, 0.0000408901091409699}, {61/25, 17/20, 0.000038371944770088025}, {61/25, 43/50, 0.00003596269880222362}, {61/25, 87/100, 0.000033662423400669855}, {61/25, 22/25, 0.000031470550860820014}, {61/25, 89/100, 0.000029386804621193515}, {61/25, 9/10, 0.00002743409922975951}, {61/25, 91/100, 0.00002558107034817894}, {61/25, 23/25, 0.00002382572524876786}, {61/25, 93/100, 0.00002216574472170701}, {61/25, 47/50, 0.00002059853449368168}, {61/25, 19/20, 0.000019121272909737972}, {61/25, 24/25, 0.000017730954884520018}, {61/25, 97/100, 0.00001642443216968254}, {61/25, 49/50, 0.000015198450018472862}, {61/25, 99/100, 0.000014049680356747711}, {61/25, 1, 0.000012974751592542021}}
{{62/25, 0, Indeterminate}, {62/25, 1/100, 3.350713875875017*^-68}, {62/25, 1/50, 4.2976471494029525*^-43}, {62/25, 3/100, 4.7318312242587273*^-32}, {62/25, 1/25, 1.1088706723079032*^-25}, {62/25, 1/20, 1.648746801461666*^-21}, {62/25, 3/50, 1.4773377272524105*^-18}, {62/25, 7/100, 2.311699382213192*^-16}, {62/25, 2/25, 1.134886840686134*^-14}, {62/25, 9/100, 2.5036897105506634*^-13}, {62/25, 1/10, 3.061220075481622*^-12}, {62/25, 11/100, 2.4148132218131653*^-11}, {62/25, 3/25, 1.3565234539785391*^-10}, {62/25, 13/100, 5.814710671187135*^-10}, {62/25, 7/50, 2.0281889665969822*^-9}, {62/25, 3/20, 5.982811294360272*^-9}, {62/25, 4/25, 1.537222514503365*^-8}, {62/25, 17/100, 3.479675294753579*^-8}, {62/25, 9/50, 7.147412847631812*^-8}, {62/25, 19/100, 1.3534433905405143*^-7}, {62/25, 1/5, 2.390382135856693*^-7}, {62/25, 21/100, 3.9734523269115486*^-7}, {62/25, 11/50, 6.249259820492265*^-7}, {62/25, 23/100, 9.391587424272523*^-7}, {62/25, 6/25, 1.3560513544911594*^-6}, {62/25, 1/4, 1.8899464619278013*^-6}, {62/25, 13/50, 2.552520105259124*^-6}, {62/25, 27/100, 3.3519626046758253*^-6}, {62/25, 7/25, 4.2923966992593214*^-6}, {62/25, 29/100, 5.373557676605531*^-6}, {62/25, 3/10, 6.590351237605954*^-6}, {62/25, 31/100, 7.934028632666168*^-6}, {62/25, 8/25, 9.391720086415374*^-6}, {62/25, 33/100, 0.000010947186653952433}, {62/25, 17/50, 0.000012581473087942199}, {62/25, 7/20, 0.000014273607855417563}, {62/25, 9/25, 0.00001600132198356863}, {62/25, 37/100, 0.000017741751330323}, {62/25, 19/50, 0.000019472094033993776}, {62/25, 39/100, 0.000021184987012049087}, {62/25, 2/5, 0.000022908160714258462}, {62/25, 41/100, 0.000024566179803739353}, {62/25, 21/50, 0.00002614027630526191}, {62/25, 43/100, 0.000027613750105946762}, {62/25, 11/25, 0.000028972173460068506}, {62/25, 9/20, 0.000030203514816529547}, {62/25, 23/50, 0.00003129818954056901}, {62/25, 47/100, 0.00003224904633756448}, {62/25, 12/25, 0.00003305129882365221}, {62/25, 49/100, 0.00003370241183849359}, {62/25, 1/2, 0.000034201951866833015}, {62/25, 51/100, 0.00003453009691404102}, {62/25, 13/25, 0.000034708961672315274}, {62/25, 53/100, 0.000034746470770762036}, {62/25, 27/50, 0.0000346489085970703}, {62/25, 11/20, 0.00003442362430866587}, {62/25, 14/25, 0.000034078824580406256}, {62/25, 57/100, 0.000033623375675022096}, {62/25, 29/50, 0.00003306661759704808}, {62/25, 59/100, 0.00003241819235899502}, {62/25, 3/5, 0.00003169190687502225}, {62/25, 61/100, 0.000030936267228715796}, {62/25, 31/50, 0.000030114446288972757}, {62/25, 63/100, 0.000029235805024504476}, {62/25, 16/25, 0.000028309446774959743}, {62/25, 13/20, 0.00002734413589900969}, {62/25, 33/50, 0.000026348230991063017}, {62/25, 67/100, 0.000025329631787663246}, {62/25, 17/25, 0.000024295738760569666}, {62/25, 69/100, 0.000023253424311948698}, {62/25, 7/10, 0.000022209652182233776}, {62/25, 71/100, 0.000021184669514000313}, {62/25, 18/25, 0.00002016671290470569}, {62/25, 73/100, 0.00001916053735841747}, {62/25, 37/50, 0.000018170368082416093}, {62/25, 3/4, 0.000017199915594944082}, {62/25, 19/25, 0.00001625239516965729}, {62/25, 77/100, 0.000015330549758500958}, {62/25, 39/50, 0.000014436675607298188}, {62/25, 79/100, 0.000013572649852963277}, {62/25, 4/5, 0.000012739959466128524}, {62/25, 81/100, 0.000011939730976656423}, {62/25, 41/50, 0.000011182838801940665}, {62/25, 83/100, 0.000010459751591095337}, {62/25, 21/25, 9.76904798435666*^-6}, {62/25, 17/20, 9.110856806636957*^-6}, {62/25, 43/50, 8.485085493813734*^-6}, {62/25, 87/100, 7.891445814272464*^-6}, {62/25, 22/25, 7.3294783912087665*^-6}, {62/25, 89/100, 6.798575896311095*^-6}, {62/25, 9/10, 6.298004822129354*^-6}, {62/25, 91/100, 5.8269257727884885*^-6}, {62/25, 23/25, 5.384412240942154*^-6}, {62/25, 93/100, 4.969467863182194*^-6}, {62/25, 47/50, 4.581042166796516*^-6}, {62/25, 19/20, 4.218044838063804*^-6}, {62/25, 24/25, 3.879358556478328*^-6}, {62/25, 97/100, 3.5638504506899947*^-6}, {62/25, 49/50, 3.270382240819685*^-6}, {62/25, 99/100, 2.997819138429193*^-6}, {62/25, 1, 2.74503758006631*^-6}}
{{63/25, 0, Indeterminate}, {63/25, 1/100, 2.925255336675435*^-72}, {63/25, 1/50, 5.153115562696257*^-46}, {63/25, 3/100, 2.0261577235673294*^-34}, {63/25, 1/25, 1.0300045264979214*^-27}, {63/25, 1/20, 2.6458600285059868*^-23}, {63/25, 3/50, 3.539438723290491*^-20}, {63/25, 7/100, 7.542684970867104*^-18}, {63/25, 2/25, 4.7991026522052*^-16}, {63/25, 9/100, 1.293649005555994*^-14}, {63/25, 1/10, 1.882785336364687*^-13}, {63/25, 11/100, 1.7158476398620791*^-12}, {63/25, 3/25, 1.0877018898458048*^-11}, {63/25, 13/100, 5.236225309997288*^-11}, {63/25, 7/50, 2.021446060617096*^-10}, {63/25, 3/20, 6.49022697794838*^-10}, {63/25, 4/25, 1.7803011088098057*^-9}, {63/25, 17/100, 4.320598064065874*^-9}, {63/25, 9/50, 9.456866578013138*^-9}, {63/25, 19/100, 1.8957723578478367*^-8}, {63/25, 1/5, 3.5112002013602215*^-8}, {63/25, 21/100, 6.093821293145936*^-8}, {63/25, 11/50, 9.995666188185164*^-8}, {63/25, 23/100, 1.560522560643592*^-7}, {63/25, 6/25, 2.3325270220588426*^-7}, {63/25, 1/4, 3.3546730491634665*^-7}, {63/25, 13/50, 4.662169424586552*^-7}, {63/25, 27/100, 6.283600891161757*^-7}, {63/25, 7/25, 8.239077567815723*^-7}, {63/25, 29/100, 1.0538880916346484*^-6}, {63/25, 3/10, 1.3182113452767713*^-6}, {63/25, 31/100, 1.6156589801992231*^-6}, {63/25, 8/25, 1.943919184876144*^-6}, {63/25, 33/100, 2.2996763640962805*^-6}, {63/25, 17/50, 2.6787438272605377*^-6}, {63/25, 7/20, 3.0762276084595345*^-6}, {63/25, 9/25, 3.4947799926046988*^-6}, {63/25, 37/100, 3.9276574093110505*^-6}, {63/25, 19/50, 4.364285865333376*^-6}, {63/25, 39/100, 4.798595101740071*^-6}, {63/25, 2/5, 5.224644692671985*^-6}, {63/25, 41/100, 5.636774801401215*^-6}, {63/25, 21/50, 6.02973382821728*^-6}, {63/25, 43/100, 6.398781127114497*^-6}, {63/25, 11/25, 6.739764349920341*^-6}, {63/25, 9/20, 7.049172103274497*^-6}, {63/25, 23/50, 7.32251458006066*^-6}, {63/25, 47/100, 7.555144842672968*^-6}, {63/25, 12/25, 7.749616933443567*^-6}, {63/25, 49/100, 7.905172088457237*^-6}, {63/25, 1/2, 8.021652003370609*^-6}, {63/25, 51/100, 8.099449534327007*^-6}, {63/25, 13/25, 8.139452602981692*^-6}, {63/25, 53/100, 8.142983736554641*^-6}, {63/25, 27/50, 8.111737402562608*^-6}, {63/25, 11/20, 8.052510345074596*^-6}, {63/25, 14/25, 7.97102003931902*^-6}, {63/25, 57/100, 7.860672073827023*^-6}, {63/25, 29/50, 7.723947421319471*^-6}, {63/25, 59/100, 7.56342918312212*^-6}, {63/25, 3/5, 7.381754690450977*^-6}, {63/25, 61/100, 7.181572408266463*^-6}, {63/25, 31/50, 6.965503862513676*^-6}, {63/25, 63/100, 6.736110657367457*^-6}, {63/25, 16/25, 6.496906380883838*^-6}, {63/25, 13/20, 6.253216168236446*^-6}, {63/25, 33/50, 6.0027400322849864*^-6}, {63/25, 67/100, 5.7475769994620335*^-6}, {63/25, 17/25, 5.489677838339215*^-6}, {63/25, 69/100, 5.230837500410759*^-6}, {63/25, 7/10, 4.972690802363239*^-6}, {63/25, 71/100, 4.716710967940654*^-6}, {63/25, 18/25, 4.464210651167531*^-6}, {63/25, 73/100, 4.216345073988845*^-6}, {63/25, 37/50, 3.974116928621205*^-6}, {63/25, 3/4, 3.7426726611635722*^-6}, {63/25, 19/25, 3.517845667111757*^-6}, {63/25, 77/100, 3.3002568059391066*^-6}, {63/25, 39/50, 3.0904166371645164*^-6}, {63/25, 79/100, 2.8887232711927942*^-6}, {63/25, 4/5, 2.695471361442446*^-6}, {63/25, 81/100, 2.510861215113012*^-6}, {63/25, 41/50, 2.3350078742479503*^-6}, {63/25, 83/100, 2.167950042026672*^-6}, {63/25, 21/25, 2.0096587509314377*^-6}, {63/25, 17/20, 1.860045689424059*^-6}, {63/25, 43/50, 1.7189711219395*^-6}, {63/25, 87/100, 1.5862513533291259*^-6}, {63/25, 22/25, 1.461665703370487*^-6}, {63/25, 89/100, 1.3449629696552571*^-6}, {63/25, 9/10, 1.235867368144732*^-6}, {63/25, 91/100, 1.1340839500393175*^-6}, {63/25, 23/25, 1.0393035014575437*^-6}, {63/25, 93/100, 9.512069388789413*^-7}, {63/25, 47/50, 8.694692185011768*^-7}, {63/25, 19/20, 7.937627817213487*^-7}, {63/25, 24/25, 7.237605619989447*^-7}, {63/25, 97/100, 6.591385805175613*^-7}, {63/25, 49/50, 5.995781594470409*^-7}, {63/25, 99/100, 5.447677823309695*^-7}, {63/25, 1, 4.944046312838582*^-7}}
{{64/25, 0, Indeterminate}, {64/25, 1/100, 1.7869647383852596*^-76}, {64/25, 1/50, 4.487189861785652*^-49}, {64/25, 3/100, 6.431644098582517*^-37}, {64/25, 1/25, 7.252889324527327*^-30}, {64/25, 1/20, 3.259993439482941*^-25}, {64/25, 3/50, 6.59012212858735*^-22}, {64/25, 7/100, 1.944346670354945*^-19}, {64/25, 2/25, 1.5974337302794208*^-17}, {64/25, 9/100, 5.355329954115903*^-16}, {64/25, 1/10, 9.307069913930322*^-15}, {64/25, 11/100, 9.830857792571267*^-14}, {64/25, 3/25, 7.159050568828326*^-13}, {64/25, 13/100, 3.8872354830481815*^-12}, {64/25, 7/50, 1.6515347763692873*^-11}, {64/25, 3/20, 5.761242615163706*^-11}, {64/25, 4/25, 1.7170617407346516*^-10}, {64/25, 17/100, 4.48661203771599*^-10}, {64/25, 9/50, 1.0461950327647695*^-9}, {64/25, 19/100, 2.216433369043472*^-9}, {64/25, 1/5, 4.330419715082546*^-9}, {64/25, 21/100, 7.888095649817713*^-9}, {64/25, 11/50, 1.3517622662508556*^-8}, {64/25, 23/100, 2.1957691026154423*^-8}, {64/25, 6/25, 3.4023923417736367*^-8}, {64/25, 1/4, 5.055913612646764*^-8}, {64/25, 13/50, 7.238449191201965*^-8}, {64/25, 27/100, 1.0023827999404094*^-7}, {64/25, 7/25, 1.3472121936631918*^-7}, {64/25, 29/100, 1.7625002930502036*^-7}, {64/25, 3/10, 2.2502216508088247*^-7}, {64/25, 31/100, 2.8099433468666963*^-7}, {64/25, 8/25, 3.4387554827710225*^-7}, {64/25, 33/100, 4.1437105779017215*^-7}, {64/25, 17/50, 4.91403320737994*^-7}, {64/25, 7/20, 5.736575978326535*^-7}, {64/25, 9/25, 6.600379838987543*^-7}, {64/25, 37/100, 7.493170206814173*^-7}, {64/25, 19/50, 8.401801491708246*^-7}, {64/25, 39/100, 9.312705997387356*^-7}, {64/25, 2/5, 1.0212325395860382*^-6}, {64/25, 41/100, 1.1087507220589095*^-6}, {64/25, 21/50, 1.192268971878889*^-6}, {64/25, 43/100, 1.270211401056681*^-6}, {64/25, 11/25, 1.3422507954074791*^-6}, {64/25, 9/20, 1.407544593801579*^-6}, {64/25, 23/50, 1.465406154660053*^-6}, {64/25, 47/100, 1.5153092109665805*^-6}, {64/25, 12/25, 1.5568873242646114*^-6}, {64/25, 49/100, 1.5899290278697167*^-6}, {64/25, 1/2, 1.6148545919285312*^-6}, {64/25, 51/100, 1.6337259426701848*^-6}, {64/25, 13/25, 1.6441948792669408*^-6}, {64/25, 53/100, 1.6465215815615615*^-6}, {64/25, 27/50, 1.6410628632917138*^-6}, {64/25, 11/20, 1.6282566320999892*^-6}, {64/25, 14/25, 1.6086063685220888*^-6}, {64/25, 57/100, 1.5826660254853217*^-6}, {64/25, 29/50, 1.5510256719509373*^-6}, {64/25, 59/100, 1.5153963971776962*^-6}, {64/25, 3/5, 1.475466031816105*^-6}, {64/25, 61/100, 1.4315811981654886*^-6}, {64/25, 31/50, 1.3843515650744366*^-6}, {64/25, 63/100, 1.3343709447616882*^-6}, {64/25, 16/25, 1.2822102489126023*^-6}, {64/25, 13/20, 1.2284117441800271*^-6}, {64/25, 33/50, 1.1734845406101548*^-6}, {64/25, 67/100, 1.1179012277062313*^-6}, {64/25, 17/25, 1.0627804542867944*^-6}, {64/25, 69/100, 1.0083641806068775*^-6}, {64/25, 7/10, 9.543095253183123*^-7}, {64/25, 71/100, 9.009372237500416*^-7}, {64/25, 18/25, 8.485291554290066*^-7}, {64/25, 73/100, 7.973293687955896*^-7}, {64/25, 37/50, 7.475455448382552*^-7}, {64/25, 3/4, 6.993508093985895*^-7}, {64/25, 19/25, 6.528858113297235*^-7}, {64/25, 77/100, 6.082609916992046*^-7}, {64/25, 39/50, 5.655589775050139*^-7}, {64/25, 79/100, 5.248370416667372*^-7}, {64/25, 4/5, 4.861295791591966*^-7}, {64/25, 81/100, 4.494505569186475*^-7}, {64/25, 41/50, 4.1479590245117045*^-7}, {64/25, 83/100, 3.8214580283100347*^-7}, {64/25, 21/25, 3.51466891937856*^-7}, {64/25, 17/20, 3.2271430932148397*^-7}, {64/25, 43/50, 2.95833618991236*^-7}, {64/25, 87/100, 2.7076258071746154*^-7}, {64/25, 22/25, 2.474327701232463*^-7}, {64/25, 89/100, 2.2577104697058993*^-7}, {64/25, 9/10, 2.0570087364307942*^-7}, {64/25, 91/100, 1.871434879410897*^-7}, {64/25, 23/25, 1.7001893598063681*^-7}, {64/25, 93/100, 1.5424697226955232*^-7}, {64/25, 47/50, 1.3974783497134628*^-7}, {64/25, 19/20, 1.2644290500180012*^-7}, {64/25, 24/25, 1.142552579791371*^-7}, {64/25, 97/100, 1.0311011820512472*^-7}, {64/25, 49/50, 9.293522382849343*^-8}, {64/25, 99/100, 8.366111216712632*^-8}, {64/25, 1, 7.522133387191769*^-8}}
{{13/5, 0, Indeterminate}, {13/5, 1/100, 7.45338205559049*^-81}, {13/5, 1/50, 2.8025991949644444*^-52}, {13/5, 3/100, 1.4927312889840023*^-39}, {13/5, 1/25, 3.838504563146063*^-32}, {13/5, 1/20, 3.0570903273522082*^-27}, {13/5, 3/50, 9.441070552866642*^-24}, {13/5, 7/100, 3.9072669174019075*^-21}, {13/5, 2/25, 4.2063063506749*^-19}, {13/5, 9/100, 1.75914196073389*^-17}, {13/5, 1/10, 3.657674063578449*^-16}, {13/5, 11/100, 4.564916858107836*^-15}, {13/5, 3/25, 3.8374065950631486*^-14}, {13/5, 13/100, 2.3291103262553507*^-13}, {13/5, 7/50, 1.0974313174484808*^-12}, {13/5, 3/20, 4.218545831805235*^-12}, {13/5, 4/25, 1.3691687783058407*^-11}, {13/5, 17/100, 3.845041041803191*^-11}, {13/5, 9/50, 9.589063091375709*^-11}, {13/5, 19/100, 2.161018803810399*^-10}, {13/5, 1/5, 4.463811190612604*^-10}, {13/5, 21/100, 8.550167346700794*^-10}, {13/5, 11/50, 1.5334018452996467*^-9}, {13/5, 23/100, 2.5954910704361944*^-9}, {13/5, 6/25, 4.174939971439862*^-9}, {13/5, 1/4, 6.4187591773288724*^-9}, {13/5, 13/50, 9.478897355943476*^-9}, {13/5, 27/100, 1.3502196682677103*^-8}, {13/5, 7/25, 1.86197757434857*^-8}, {13/5, 29/100, 2.4936882671680133*^-8}, {13/5, 3/10, 3.26076212187296*^-8}, {13/5, 31/100, 4.169684011951365*^-8}, {13/5, 8/25, 5.215036271095435*^-8}, {13/5, 33/100, 6.391531199371702*^-8}, {13/5, 17/50, 7.68909984400184*^-8}, {13/5, 7/20, 9.093226073380747*^-8}, {13/5, 9/25, 1.0585499915416308*^-7}, {13/5, 37/100, 1.2144339042128374*^-7}, {13/5, 19/50, 1.3745822302202312*^-7}, {13/5, 39/100, 1.5350759716574303*^-7}, {13/5, 2/5, 1.6944495738823694*^-7}, {13/5, 41/100, 1.8501886838825274*^-7}, {13/5, 21/50, 1.9998675735530403*^-7}, {13/5, 43/100, 2.1412405229248794*^-7}, {13/5, 11/25, 2.2722956291466528*^-7}, {13/5, 9/20, 2.3912956548348435*^-7}, {13/5, 23/50, 2.499557021562573*^-7}, {13/5, 47/100, 2.5956318101410117*^-7}, {13/5, 12/25, 2.676414948484034*^-7}, {13/5, 49/100, 2.7413309410006025*^-7}, {13/5, 1/2, 2.790110432774091*^-7}, {13/5, 51/100, 2.822770867894511*^-7}, {13/5, 13/25, 2.839591428817901*^-7}, {13/5, 53/100, 2.841083838701632*^-7}, {13/5, 27/50, 2.830536872537308*^-7}, {13/5, 11/20, 2.8063265622748*^-7}, {13/5, 14/25, 2.769233851341632*^-7}, {13/5, 57/100, 2.720349512212087*^-7}, {13/5, 29/50, 2.66084076373005*^-7}, {13/5, 59/100, 2.591922325747873*^-7}, {13/5, 3/5, 2.5148300084110065*^-7}, {13/5, 61/100, 2.430797153303471*^-7}, {13/5, 31/50, 2.3424895983345057*^-7}, {13/5, 63/100, 2.251175214354554*^-7}, {13/5, 16/25, 2.1560778588111408*^-7}, {13/5, 13/20, 2.0582493925290278*^-7}, {13/5, 33/50, 1.9586717496506716*^-7}, {13/5, 67/100, 1.8582500448939983*^-7}, {13/5, 17/25, 1.75780801821961*^-7}, {13/5, 69/100, 1.6580855675363709*^-7}, {13/5, 7/10, 1.5597381094540636*^-7}, {13/5, 71/100, 1.4633375066329558*^-7}, {13/5, 18/25, 1.369374306218147*^-7}, {13/5, 73/100, 1.2782610455487302*^-7}, {13/5, 37/50, 1.1903363973182676*^-7}, {13/5, 3/4, 1.1058699453302812*^-7}, {13/5, 19/25, 1.0250674028222374*^-7}, {13/5, 77/100, 9.480761070736909*^-8}, {13/5, 39/50, 8.749906458964065*^-8}, {13/5, 79/100, 8.058584930099942*^-8}, {13/5, 4/5, 7.406855497556089*^-8}, {13/5, 81/100, 6.794415097493448*^-8}, {13/5, 41/50, 6.220649806788255*^-8}, {13/5, 83/100, 5.684683133605406*^-8}, {13/5, 21/25, 5.185421023246028*^-8}, {13/5, 17/20, 4.7215933457436966*^-8}, {13/5, 43/50, 4.291791738181649*^-8}, {13/5, 87/100, 3.8945037646875605*^-8}, {13/5, 22/25, 3.528143431581412*^-8}, {13/5, 89/100, 3.191078155436014*^-8}, {13/5, 9/10, 2.881652329202249*^-8}, {13/5, 91/100, 2.5982076674539494*^-8}, {13/5, 23/25, 2.3391005376071517*^-8}, {13/5, 93/100, 2.1027165010290937*^-8}, {13/5, 47/50, 1.8874822975723703*^-8}, {13/5, 19/20, 1.691875510456968*^-8}, {13/5, 24/25, 1.5144321466998546*^-8}, {13/5, 97/100, 1.3537523624583636*^-8}, {13/5, 49/50, 1.208504553624986*^-8}, {13/5, 99/100, 1.077428020569546*^-8}, {13/5, 1, 9.593480551066201*^-9}}
{{66/25, 0, Indeterminate}, {66/25, 1/100, 2.1219008818945298*^-85}, {66/25, 1/50, 1.2548285787058778*^-55}, {66/25, 3/100, 2.5324096305008034*^-42}, {66/25, 1/25, 1.514144625793619*^-34}, {66/25, 1/20, 2.1674344345333907*^-29}, {66/25, 3/50, 1.0447864107807947*^-25}, {66/25, 7/100, 6.088432340417221*^-23}, {66/25, 2/25, 8.670568135631464*^-21}, {66/25, 9/100, 4.51859616512473*^-19}, {66/25, 1/10, 1.1502795596371447*^-17}, {66/25, 11/100, 1.7055884447617892*^-16}, {66/25, 3/25, 1.637015379257027*^-15}, {66/25, 13/100, 1.127094339233136*^-14}, {66/25, 7/50, 5.951537218587432*^-14}, {66/25, 3/20, 2.522322918239396*^-13}, {66/25, 4/25, 8.914265031496774*^-13}, {66/25, 17/100, 2.7111277406068345*^-12}, {66/25, 9/50, 7.261222949177228*^-12}, {66/25, 19/100, 1.7447041899400398*^-11}, {66/25, 1/5, 3.8180502421379404*^-11}, {66/25, 21/100, 7.704136937086315*^-11}, {66/25, 11/50, 1.4483491660459257*^-10}, {66/25, 23/100, 2.558781003799866*^-10}, {66/25, 6/25, 4.279140132530229*^-10}, {66/25, 1/4, 6.815851250849906*^-10}, {66/25, 13/50, 1.0394672588412808*^-9}, {66/25, 27/100, 1.5259402769022068*^-9}, {66/25, 7/25, 2.1717374164885954*^-9}, {66/25, 29/100, 2.9937927056566683*^-9}, {66/25, 3/10, 4.009398902092451*^-9}, {66/25, 31/100, 5.230199153213756*^-9}, {66/25, 8/25, 6.661017818168476*^-9}, {66/25, 33/100, 8.29911589354253*^-9}, {66/25, 17/50, 1.0133915218708964*^-8}, {66/25, 7/20, 1.214315705995082*^-8}, {66/25, 9/25, 1.4294797475792965*^-8}, {66/25, 37/100, 1.65645603735013*^-8}, {66/25, 19/50, 1.891638298085157*^-8}, {66/25, 39/100, 2.131099025862339*^-8}, {66/25, 2/5, 2.3707398297693372*^-8}, {66/25, 41/100, 2.606440112389441*^-8}, {66/25, 21/50, 2.837613352613828*^-8}, {66/25, 43/100, 3.060457219721287*^-8}, {66/25, 11/25, 3.2687768285344754*^-8}, {66/25, 9/20, 3.459439880311197*^-8}, {66/25, 23/50, 3.629793739107551*^-8}, {66/25, 47/100, 3.7777086565284036*^-8}, {66/25, 12/25, 3.901599075558115*^-8}, {66/25, 49/100, 4.0030096730118365*^-8}, {66/25, 1/2, 4.080597917091069*^-8}, {66/25, 51/100, 4.1325494380744936*^-8}, {66/25, 13/25, 4.159233314932123*^-8}, {66/25, 53/100, 4.161432028785219*^-8}, {66/25, 27/50, 4.140286120456766*^-8}, {66/25, 11/20, 4.0972354460444124*^-8}, {66/25, 14/25, 4.0339593960278786*^-8}, {66/25, 57/100, 3.957485643285877*^-8}, {66/25, 29/50, 3.865031260501742*^-8}, {66/25, 59/100, 3.7577620246605786*^-8}, {66/25, 3/5, 3.6377279981245855*^-8}, {66/25, 61/100, 3.506975623093674*^-8}, {66/25, 31/50, 3.3675104178383116*^-8}, {66/25, 63/100, 3.221265451665026*^-8}, {66/25, 16/25, 3.0700755683428285*^-8}, {66/25, 13/20, 2.9156571593437655*^-8}, {66/25, 33/50, 2.7595931579183443*^-8}, {66/25, 67/100, 2.6033228298401054*^-8}, {66/25, 17/25, 2.4481358729327205*^-8}, {66/25, 69/100, 2.2951703011121414*^-8}, {66/25, 7/10, 2.145413575361349*^-8}, {66/25, 71/100, 1.9997064495855613*^-8}, {66/25, 18/25, 1.8587490196648238*^-8}, {66/25, 73/100, 1.7231084955690814*^-8}, {66/25, 37/50, 1.5932282558367964*^-8}, {66/25, 3/4, 1.4694377882119896*^-8}, {66/25, 19/25, 1.3519631673733204*^-8}, {66/25, 77/100, 1.2409377685034503*^-8}, {66/25, 39/50, 1.1364129623594318*^-8}, {66/25, 79/100, 1.0383685823145995*^-8}, {66/25, 4/5, 9.467229956659113*^-9}, {66/25, 81/100, 8.613426497436797*^-9}, {66/25, 41/50, 7.820509976623109*^-9}, {66/25, 83/100, 7.086367387546817*^-9}, {66/25, 21/25, 6.4086133483133685*^-9}, {66/25, 17/20, 5.7846578552205795*^-9}, {66/25, 43/50, 5.21176664302477*^-9}, {66/25, 87/100, 4.687114316561486*^-9}, {66/25, 22/25, 4.207830534917739*^-9}, {66/25, 89/100, 3.771039617632219*^-9}, {66/25, 9/10, 3.373894005760512*^-9}, {66/25, 91/100, 3.0136020524532997*^-9}, {66/25, 23/25, 2.6876776008893325*^-9}, {66/25, 93/100, 2.393232464650079*^-9}, {66/25, 47/50, 2.1277583592939685*^-9}, {66/25, 19/20, 1.8888770979896497*^-9}, {66/25, 24/25, 1.6743367842709748*^-9}, {66/25, 97/100, 1.482016053260318*^-9}, {66/25, 49/50, 1.3099259543003112*^-9}, {66/25, 99/100, 1.1562098516002905*^-9}, {66/25, 1, 1.0191416856409084*^-9}}
{{67/25, 0, Indeterminate}, {67/25, 1/100, 4.092531741855*^-90}, {67/25, 1/50, 3.950891274173903*^-59}, {67/25, 3/100, 3.116471452884302*^-45}, {67/25, 1/25, 4.420334044934203*^-37}, {67/25, 1/20, 1.1496029226141616*^-31}, {67/25, 3/50, 8.738070800481772*^-28}, {67/25, 7/100, 7.286862030187605*^-25}, {67/25, 2/25, 1.372116016349218*^-22}, {67/25, 9/100, 9.149910541983186*^-21}, {67/25, 1/10, 2.8698090036134967*^-19}, {67/25, 11/100, 4.9983321055112966*^-18}, {67/25, 3/25, 5.582483957208799*^-17}, {67/25, 13/100, 4.396089289856308*^-16}, {67/25, 7/50, 2.599383744395489*^-15}, {67/25, 3/20, 1.2197170622781906*^-14}, {67/25, 4/25, 4.728460612257146*^-14}, {67/25, 17/100, 1.5617407112376262*^-13}, {67/25, 9/50, 4.503447739893997*^-13}, {67/25, 19/100, 1.1562476669681567*^-12}, {67/25, 1/5, 2.6860123500821533*^-12}, {67/25, 21/100, 5.720847859891157*^-12}, {67/25, 11/50, 1.1294481013933971*^-11}, {67/25, 23/100, 2.085979940927923*^-11}, {67/25, 6/25, 3.632067791230482*^-11}, {67/25, 1/4, 6.018335109841244*^-11}, {67/25, 13/50, 9.539165099063437*^-11}, {67/25, 27/100, 1.4494559904770596*^-10}, {67/25, 7/25, 2.1202692697385593*^-10}, {67/25, 29/100, 2.996813355552117*^-10}, {67/25, 3/10, 4.1058301777308824*^-10}, {67/25, 31/100, 5.468071818250823*^-10}, {67/25, 8/25, 7.093342639671813*^-10}, {67/25, 33/100, 8.980451374369933*^-10}, {67/25, 17/50, 1.1125695908579235*^-9}, {67/25, 7/20, 1.3510986073887523*^-9}, {67/25, 9/25, 1.6108199760804305*^-9}, {67/25, 37/100, 1.8880212269929186*^-9}, {67/25, 19/50, 2.179270489567409*^-9}, {67/25, 39/100, 2.483498056684296*^-9}, {67/25, 2/5, 2.7915042567511974*^-9}, {67/25, 41/100, 3.0976697979239653*^-9}, {67/25, 21/50, 3.3963941804720125*^-9}, {67/25, 43/100, 3.6822928005956058*^-9}, {67/25, 11/25, 3.950370865458926*^-9}, {67/25, 9/20, 4.2004040779254696*^-9}, {67/25, 23/50, 4.425364797459165*^-9}, {67/25, 47/100, 4.6213678491444705*^-9}, {67/25, 12/25, 4.7859678332825734*^-9}, {67/25, 49/100, 4.917497943877061*^-9}, {67/25, 1/2, 5.015057320892147*^-9}, {67/25, 51/100, 5.07847398542681*^-9}, {67/25, 13/25, 5.11505585861723*^-9}, {67/25, 53/100, 5.120542451608747*^-9}, {67/25, 27/50, 5.094727158837328*^-9}, {67/25, 11/20, 5.039540030973071*^-9}, {67/25, 14/25, 4.957273210782227*^-9}, {67/25, 57/100, 4.850492745550062*^-9}, {67/25, 29/50, 4.7219537144838185*^-9}, {67/25, 59/100, 4.57452093734967*^-9}, {67/25, 3/5, 4.4110969469128834*^-9}, {67/25, 61/100, 4.234558363699569*^-9}, {67/25, 31/50, 4.0477013237500585*^-9}, {67/25, 63/100, 3.85319618845571*^-9}, {67/25, 16/25, 3.6535514148212664*^-9}, {67/25, 13/20, 3.451086184763885*^-9}, {67/25, 33/50, 3.24791118021074*^-9}, {67/25, 67/100, 3.0459167413076424*^-9}, {67/25, 17/25, 2.846767550950847*^-9}, {67/25, 69/100, 2.6519029423055316*^-9}, {67/25, 7/10, 2.4625419188405123*^-9}, {67/25, 71/100, 2.2796920007930026*^-9}, {67/25, 18/25, 2.1041610604419006*^-9}, {67/25, 73/100, 1.936571374360731*^-9}, {67/25, 37/50, 1.7773751980502613*^-9}, {67/25, 3/4, 1.626871251958156*^-9}, {67/25, 19/25, 1.4852215937277922*^-9}, {67/25, 77/100, 1.352468436260207*^-9}, {67/25, 39/50, 1.2285505522720193*^-9}, {67/25, 79/100, 1.1133189816418295*^-9}, {67/25, 4/5, 1.006551826700406*^-9}, {67/25, 81/100, 9.079679820040676*^-10}, {67/25, 41/50, 8.172396987006419*^-10}, {67/25, 83/100, 7.340039293727364*^-10}, {67/25, 21/25, 6.579339747942608*^-10}, {67/25, 17/20, 5.885514745253747*^-10}, {67/25, 43/50, 5.254433387397156*^-10}, {67/25, 87/100, 4.68196375074602*^-10}, {67/25, 22/25, 4.1640070556319*^-10}, {67/25, 89/100, 3.6965435111060294*^-10}, {67/25, 9/10, 3.2756693627973214*^-10}, {67/25, 91/100, 2.897626029172736*^-10}, {67/25, 23/25, 2.558822209440579*^-10}, {67/25, 93/100, 2.2558498240849736*^-10}, {67/25, 47/50, 1.9854946114013638*^-10}, {67/25, 19/20, 1.7447421545482865*^-10}, {67/25, 24/25, 1.5307800571256125*^-10}, {67/25, 97/100, 1.3409969241303383*^-10}, {67/25, 49/50, 1.172978741795231*^-10}, {67/25, 99/100, 1.0245031862803844*^-10}, {67/25, 1, 8.935323290184383*^-11}}
{{68/25, 0, Indeterminate}, {68/25, 1/100, 5.3045871895296765*^-95}, {68/25, 1/50, 8.645194171646585*^-63}, {68/25, 3/100, 2.7539157784261035*^-48}, {68/25, 1/25, 9.39779865345141*^-40}, {68/25, 1/20, 4.575212826953506*^-34}, {68/25, 3/50, 5.53624967366477*^-30}, {68/25, 7/100, 6.63398571447909*^-27}, {68/25, 2/25, 1.6829791409730034*^-24}, {68/25, 9/100, 1.4491378620641835*^-22}, {68/25, 1/10, 5.544692100344079*^-21}, {68/25, 11/100, 1.1574056676545797*^-19}, {68/25, 3/25, 1.5157792605884002*^-18}, {68/25, 13/100, 1.3629720069249112*^-17}, {68/25, 7/50, 9.094953941467541*^-17}, {68/25, 3/20, 4.752725726994944*^-16}, {68/25, 4/25, 2.027284228859904*^-15}, {68/25, 17/100, 7.29159566258542*^-15}, {68/25, 9/50, 2.269271930633276*^-14}, {68/25, 19/100, 6.240185665159715*^-14}, {68/25, 1/5, 1.5421924954776954*^-13}, {68/25, 21/100, 3.4736839127105567*^-13}, {68/25, 11/50, 7.214505703561359*^-13}, {68/25, 23/100, 1.4007068884617873*^-12}, {68/25, 6/25, 2.5571063832718628*^-12}, {68/25, 1/4, 4.411707724473243*^-12}, {68/25, 13/50, 7.236707495778955*^-12}, {68/25, 27/100, 1.1345066273142423*^-11}, {68/25, 7/25, 1.7074851066074187*^-11}, {68/25, 29/100, 2.4763036142234*^-11}, {68/25, 3/10, 3.469645545749497*^-11}, {68/25, 31/100, 4.715888009455644*^-11}, {68/25, 8/25, 6.23426557292653*^-11}, {68/25, 33/100, 8.034611802223118*^-11}, {68/25, 17/50, 1.0115867370110483*^-10}, {68/25, 7/20, 1.248248022829006*^-10}, {68/25, 9/25, 1.51177681687438*^-10}, {68/25, 37/100, 1.797413365224244*^-10}, {68/25, 19/50, 2.1007000570343949*^-10}, {68/25, 39/100, 2.416356922339717*^-10}, {68/25, 2/5, 2.738507574895899*^-10}, {68/25, 41/100, 3.063860154015669*^-10}, {68/25, 21/50, 3.384759685058101*^-10}, {68/25, 43/100, 3.694026481343008*^-10}, {68/25, 11/25, 3.98576554196856*^-10}, {68/25, 9/20, 4.2546272352478483*^-10}, {68/25, 23/50, 4.4959637977572366*^-10}, {68/25, 47/100, 4.708596784341402*^-10}, {68/25, 12/25, 4.893137781124394*^-10}, {68/25, 49/100, 5.041557136708138*^-10}, {68/25, 1/2, 5.152535839837714*^-10}, {68/25, 51/100, 5.22563757158958*^-10}, {68/25, 13/25, 5.261248548339765*^-10}, {68/25, 53/100, 5.26049568186124*^-10}, {68/25, 27/50, 5.225149264450766*^-10}, {68/25, 11/20, 5.157516108019463*^-10}, {68/25, 14/25, 5.060328534574352*^-10}, {68/25, 57/100, 4.936633913302893*^-10}, {68/25, 29/50, 4.789688640268177*^-10}, {68/25, 59/100, 4.622859623210153*^-10}, {68/25, 3/5, 4.4395355166002405*^-10}, {68/25, 61/100, 4.2430491888734676*^-10}, {68/25, 31/50, 4.036612221071293*^-10}, {68/25, 63/100, 3.823261649942305*^-10}, {68/25, 16/25, 3.605818686180776*^-10}, {68/25, 13/20, 3.386858760237043*^-10}, {68/25, 33/50, 3.1686919690123*^-10}, {68/25, 67/100, 2.9533528080828104*^-10}, {68/25, 17/25, 2.742597964822788*^-10}, {68/25, 69/100, 2.537910905672402*^-10}, {68/25, 7/10, 2.3405120033089376*^-10}, {68/25, 71/100, 2.1513730044812893*^-10}, {68/25, 18/25, 1.9712347255476698*^-10}, {68/25, 73/100, 1.8006269702827913*^-10}, {68/25, 37/50, 1.6398897846645825*^-10}, {68/25, 3/4, 1.489195288920164*^-10}, {68/25, 19/25, 1.348609019234548*^-10}, {68/25, 77/100, 1.2180769484425622*^-10}, {68/25, 39/50, 1.0972835253810987*^-10}, {68/25, 79/100, 9.859430167841995*^-11}, {68/25, 4/5, 8.837011154821345*^-11}, {68/25, 81/100, 7.901507942706248*^-11}, {68/25, 41/50, 7.048464936335938*^-11}, {68/25, 83/100, 6.273166325927842*^-11}, {68/25, 21/25, 5.570744760078973*^-11}, {68/25, 17/20, 4.936274257775898*^-11}, {68/25, 43/50, 4.364848286674825*^-11}, {68/25, 87/100, 3.851644110621905*^-11}, {68/25, 22/25, 3.3919746192750175*^-11}, {68/25, 89/100, 2.981328907846199*^-11}, {68/25, 9/10, 2.6154028855416135*^-11}, {68/25, 91/100, 2.290121166668982*^-11}, {68/25, 23/25, 2.0016514468975968*^-11}, {68/25, 93/100, 1.7464124961053755*^-11}, {68/25, 47/50, 1.5210768148559808*^-11}, {68/25, 19/20, 1.322568909033076*^-11}, {68/25, 24/25, 1.1480600408049252*^-11}, {68/25, 97/100, 9.949602173127303*^-12}, {68/25, 49/50, 8.609080839305906*^-12}, {68/25, 99/100, 7.437592986129899*^-12}, {68/25, 1, 6.415738791418069*^-12}}
{{69/25, 0, Indeterminate}, {69/25, 1/100, 4.5245290989609687*^-100}, {69/25, 1/50, 1.3053705159231804*^-66}, {69/25, 3/100, 1.7346326503558337*^-51}, {69/25, 1/25, 1.4511541845738166*^-42}, {69/25, 1/20, 1.3373049598123197*^-36}, {69/25, 3/50, 2.6262789905051667*^-32}, {69/25, 7/100, 4.562160515991013*^-29}, {69/25, 2/25, 1.5901697605884667*^-26}, {69/25, 9/100, 1.757152359232808*^-24}, {69/25, 1/10, 8.346037442069452*^-23}, {69/25, 11/100, 2.1062268113361596*^-21}, {69/25, 3/25, 3.229060620327249*^-20}, {69/25, 13/100, 3.3504841475480505*^-19}, {69/25, 7/50, 2.5352869019664862*^-18}, {69/25, 3/20, 1.4804997298986946*^-17}, {69/25, 4/25, 6.969356679296135*^-17}, {69/25, 17/100, 2.7372325259798046*^-16}, {69/25, 9/50, 9.218220374113497*^-16}, {69/25, 19/100, 2.7212885390983844*^-15}, {69/25, 1/5, 7.169809547208626*^-15}, {69/25, 21/100, 1.7182076512460283*^-14}, {69/25, 11/50, 3.7834184926113646*^-14}, {69/25, 23/100, 7.716096108697535*^-14}, {69/25, 6/25, 1.4703985502689234*^-13}, {69/25, 1/4, 2.637833096789156*^-13}, {69/25, 13/50, 4.4835119975207673*^-13}, {69/25, 27/100, 7.253459077612558*^-13}, {69/25, 7/25, 1.1229510080784845*^-12}, {69/25, 29/100, 1.6712853191128507*^-12}, {69/25, 3/10, 2.399901164522142*^-12}, {69/25, 31/100, 3.33561559900195*^-12}, {69/25, 8/25, 4.507323701403363*^-12}, {69/25, 33/100, 5.933601643264645*^-12}, {69/25, 17/50, 7.616729833188395*^-12}, {69/25, 7/20, 9.552828921342176*^-12}, {69/25, 9/25, 1.1726827364355274*^-11}, {69/25, 37/100, 1.4118305153118344*^-11}, {69/25, 19/50, 1.6703716737005774*^-11}, {69/25, 39/100, 1.9425931419106536*^-11}, {69/25, 2/5, 2.2233056658663627*^-11}, {69/25, 41/100, 2.506848035678465*^-11}, {69/25, 21/50, 2.787335182188347*^-11}, {69/25, 43/100, 3.0614576248447254*^-11}, {69/25, 11/25, 3.325210675053823*^-11}, {69/25, 9/20, 3.5699864192966596*^-11}, {69/25, 23/50, 3.791105536442638*^-11}, {69/25, 47/100, 3.9846343690958104*^-11}, {69/25, 12/25, 4.147478211800341*^-11}, {69/25, 49/100, 4.2774310582741663*^-11}, {69/25, 1/2, 4.373184503175546*^-11}, {69/25, 51/100, 4.434300383472248*^-11}, {69/25, 13/25, 4.4611530211447203*^-11}, {69/25, 53/100, 4.4548476269851554*^-11}, {69/25, 27/50, 4.4171216143939254*^-11}, {69/25, 11/20, 4.350235343137915*^-11}, {69/25, 14/25, 4.256858265605954*^-11}, {69/25, 57/100, 4.1399556810055146*^-11}, {69/25, 29/50, 4.002680406920262*^-11}, {69/25, 59/100, 3.8482727311979436*^-11}, {69/25, 3/5, 3.679971073819339*^-11}, {69/25, 61/100, 3.50093491650584*^-11}, {69/25, 31/50, 3.314180780779553*^-11}, {69/25, 63/100, 3.122531373317915*^-11}, {69/25, 16/25, 2.928577479737708*^-11}, {69/25, 13/20, 2.7346517745486756*^-11}, {69/25, 33/50, 2.5428134192366576*^-11}, {69/25, 67/100, 2.3548421309701406*^-11}, {69/25, 17/25, 2.1722403070788868*^-11}, {69/25, 69/100, 1.9962417696668324*^-11}, {69/25, 7/10, 1.8280243629642204*^-11}, {69/25, 71/100, 1.6681050010520228*^-11}, {69/25, 18/25, 1.5170000771645972*^-11}, {69/25, 73/100, 1.3750464185447388*^-11}, {69/25, 37/50, 1.2424099305341648*^-11}, {69/25, 3/4, 1.1191085769968827*^-11}, {69/25, 19/25, 1.0050347799990772*^-11}, {69/25, 77/100, 8.999767637217287*^-12}, {69/25, 39/50, 8.036384916135112*^-12}, {69/25, 79/100, 7.156579556493755*^-12}, {69/25, 4/5, 6.356236713421049*^-12}, {69/25, 81/100, 5.6308931176252254*^-12}, {69/25, 41/50, 4.975864787973854*^-12}, {69/25, 83/100, 4.386356611898041*^-12}, {69/25, 21/25, 3.857554678412731*^-12}, {69/25, 17/20, 3.384702528464512*^-12}, {69/25, 43/50, 2.963162672986988*^-12}, {69/25, 87/100, 2.5884648354148433*^-12}, {69/25, 22/25, 2.256342416861909*^-12}, {69/25, 89/100, 1.9627586719473235*^-12}, {69/25, 9/10, 1.703924033351548*^-12}, {69/25, 91/100, 1.4763059440739982*^-12}, {69/25, 23/25, 1.2766324570915775*^-12}, {69/25, 93/100, 1.1018907502572135*^-12}, {69/25, 47/50, 9.49321586017839*^-13}, {69/25, 19/20, 8.164106258239521*^-13}, {69/25, 24/25, 7.008773917753512*^-13}, {69/25, 97/100, 6.006625559237144*^-13}, {69/25, 49/50, 5.139141327549875*^-13}, {69/25, 99/100, 4.389730539926071*^-13}, {69/25, 1, 3.743585177365005*^-13}}
{{14/5, 0, Indeterminate}, {14/5, 1/100, 2.5177819744848675*^-105}, {14/5, 1/50, 1.3462633109095923*^-70}, {14/5, 3/100, 7.738151081154504*^-55}, {14/5, 1/25, 1.622957130124466*^-45}, {14/5, 1/20, 2.878877697839336*^-39}, {14/5, 3/50, 9.188388781987829*^-35}, {14/5, 7/100, 2.377346381109379*^-31}, {14/5, 2/25, 1.1391332179519457*^-28}, {14/5, 9/100, 1.6316943575711788*^-26}, {14/5, 1/10, 9.743762454251756*^-25}, {14/5, 11/100, 2.969811909096122*^-23}, {14/5, 3/25, 5.392885400415212*^-22}, {14/5, 13/100, 6.485213564079805*^-21}, {14/5, 7/50, 5.586023413911464*^-20}, {14/5, 3/20, 3.6572899888778557*^-19}, {14/5, 4/25, 1.9060147538436957*^-18}, {14/5, 17/100, 8.197929503813246*^-18}, {14/5, 9/50, 2.995098589110056*^-17}, {14/5, 19/100, 9.543004133500755*^-17}, {14/5, 1/5, 2.7041268462951715*^-16}, {14/5, 21/100, 6.893441743168016*^-16}, {14/5, 11/50, 1.6018068974279958*^-15}, {14/5, 23/100, 3.430300905511081*^-15}, {14/5, 6/25, 6.833456848775713*^-15}, {14/5, 1/4, 1.2745918902800188*^-14}, {14/5, 13/50, 2.2445694241185024*^-14}, {14/5, 27/100, 3.753769314587779*^-14}, {14/5, 7/25, 5.992078856941778*^-14}, {14/5, 29/100, 9.179668219444865*^-14}, {14/5, 3/10, 1.3562472397869976*^-13}, {14/5, 31/100, 1.9347703320163312*^-13}, {14/5, 8/25, 2.673051290320583*^-13}, {14/5, 33/100, 3.5861787319795*^-13}, {14/5, 17/50, 4.686859707928607*^-13}, {14/5, 7/20, 5.979081461445238*^-13}, {14/5, 9/25, 7.453813765720608*^-13}, {14/5, 37/100, 9.096103105551225*^-13}, {14/5, 19/50, 1.0882592135269817*^-12}, {14/5, 39/100, 1.2786986386378031*^-12}, {14/5, 2/5, 1.4795582837786774*^-12}, {14/5, 41/100, 1.6846227841774586*^-12}, {14/5, 21/50, 1.8894366394505595*^-12}, {14/5, 43/100, 2.0894569771276117*^-12}, {14/5, 11/25, 2.280251209352797*^-12}, {14/5, 9/20, 2.4576780167542878*^-12}, {14/5, 23/50, 2.618042129092841*^-12}, {14/5, 47/100, 2.7582163570090364*^-12}, {14/5, 12/25, 2.8757273566636357*^-12}, {14/5, 49/100, 2.9688044162986223*^-12}, {14/5, 1/2, 3.036392953631716*^-12}, {14/5, 51/100, 3.0781362944542374*^-12}, {14/5, 13/25, 3.0943306231422054*^-12}, {14/5, 53/100, 3.0858587679814836*^-12}, {14/5, 27/50, 3.054108762261599*^-12}, {14/5, 11/20, 3.0008829863133316*^-12}, {14/5, 14/25, 2.928303239507292*^-12}, {14/5, 57/100, 2.8387164104447645*^-12}, {14/5, 29/50, 2.7346045981525716*^-12}, {14/5, 59/100, 2.6185026656911737*^-12}, {14/5, 3/5, 2.492925344600105*^-12}, {14/5, 61/100, 2.360305202974133*^-12}, {14/5, 31/50, 2.222942075598502*^-12}, {14/5, 63/100, 2.0829680639892212*^-12}, {14/5, 16/25, 1.9425486901892588*^-12}, {14/5, 13/20, 1.8031116375695281*^-12}, {14/5, 33/50, 1.6661422505847653*^-12}, {14/5, 67/100, 1.5328981469824851*^-12}, {14/5, 17/25, 1.404414293656607*^-12}, {14/5, 69/100, 1.2815132565107302*^-12}, {14/5, 7/10, 1.1648193807241932*^-12}, {14/5, 71/100, 1.0547757561789195*^-12}, {14/5, 18/25, 9.516629472314139*^-13}, {14/5, 73/100, 8.556186050213085*^-13}, {14/5, 37/50, 7.666572246786619*^-13}, {14/5, 3/4, 6.846894517025699*^-13}, {14/5, 19/25, 6.095404759109844*^-13}, {14/5, 77/100, 5.409671738661713*^-13}, {14/5, 39/50, 4.786737691923804*^-13}, {14/5, 79/100, 4.223258735322227*^-13}, {14/5, 4/5, 3.7156284882668667*^-13}, {14/5, 81/100, 3.2600849463916895*^-13}, {14/5, 41/50, 2.852801133947459*^-13}, {14/5, 83/100, 2.489960430221623*^-13}, {14/5, 21/25, 2.1678177210342032*^-13}, {14/5, 17/20, 1.8827476887106767*^-13}, {14/5, 43/50, 1.6312816383678093*^-13}, {14/5, 87/100, 1.4101342800259527*^-13}, {14/5, 22/25, 1.2162218588409751*^-13}, {14/5, 89/100, 1.0466729619832981*^-13}, {14/5, 9/10, 8.98833241104696*^-14}, {14/5, 91/100, 7.702651829605782*^-14}, {14/5, 23/25, 6.587439450522285*^-14}, {14/5, 93/100, 5.622501540768978*^-14}, {14/5, 47/50, 4.7896044713543516*^-14}, {14/5, 19/20, 4.0723642249255493*^-14}, {14/5, 24/25, 3.4561256064030465*^-14}, {14/5, 97/100, 2.927835790673056*^-14}, {14/5, 49/50, 2.4759159639710276*^-14}, {14/5, 99/100, 2.0901340377818187*^-14}, {14/5, 1, 1.7614807353558167*^-14}}
{{71/25, 0, Indeterminate}, {71/25, 1/100, 9.080337244729449*^-111}, {71/25, 1/50, 9.480130645698913*^-75}, {71/25, 3/100, 2.3996722046943198*^-58}, {71/25, 1/25, 1.299891329392032*^-48}, {71/25, 1/20, 4.511727826702698*^-42}, {71/25, 3/50, 2.381948077919958*^-37}, {71/25, 7/100, 9.313458674029152*^-34}, {71/25, 2/25, 6.11963559559612*^-31}, {71/25, 9/100, 1.158701354246948*^-28}, {71/25, 1/10, 8.694415150470424*^-27}, {71/25, 11/100, 3.241558197028839*^-25}, {71/25, 3/25, 7.005855752282356*^-24}, {71/25, 13/100, 9.80566054632209*^-23}, {71/25, 7/50, 9.650110420404633*^-22}, {71/25, 3/20, 7.109065829627065*^-21}, {71/25, 4/25, 4.11452118009792*^-20}, {71/25, 17/100, 1.9444317480661237*^-19}, {71/25, 9/50, 7.7848219396723825*^-19}, {71/25, 19/100, 2.685308191160687*^-18}, {71/25, 1/5, 8.142824326225413*^-18}, {71/25, 21/100, 2.2070494879266207*^-17}, {71/25, 11/50, 5.420446283061593*^-17}, {71/25, 23/100, 1.2189714877456958*^-16}, {71/25, 6/25, 2.5386423429317947*^-16}, {71/25, 1/4, 4.937408306374365*^-16}, {71/25, 13/50, 9.032498832555716*^-16}, {71/25, 27/100, 1.5684920210503243*^-15}, {71/25, 7/25, 2.5926673138751763*^-15}, {71/25, 29/100, 4.096440436249746*^-15}, {71/25, 3/10, 6.212289156299663*^-15}, {71/25, 31/100, 9.082335374694996*^-15}, {71/25, 8/25, 1.2842975044373066*^-14}, {71/25, 33/100, 1.7598698478348463*^-14}, {71/25, 17/50, 2.3428330138638614*^-14}, {71/25, 7/20, 3.036890336621451*^-14}, {71/25, 9/25, 3.8461515254219785*^-14}, {71/25, 37/100, 4.7656277873087594*^-14}, {71/25, 19/50, 5.780662873651819*^-14}, {71/25, 39/100, 6.874544314397935*^-14}, {71/25, 2/5, 8.026071432822994*^-14}, {71/25, 41/100, 9.210542401964235*^-14}, {71/25, 21/50, 1.0400949315416611*^-13}, {71/25, 43/100, 1.1569281489883667*^-13}, {71/25, 11/25, 1.2687837518044945*^-13}, {71/25, 9/20, 1.3730456059365804*^-13}, {71/25, 23/50, 1.4673591542643374*^-13}, {71/25, 47/100, 1.5497181149154363*^-13}, {71/25, 12/25, 1.6185271058448483*^-13}, {71/25, 49/100, 1.6726390762127266*^-13}, {71/25, 1/2, 1.7113682611016148*^-13}, {71/25, 51/100, 1.7344808569891682*^-13}, {71/25, 13/25, 1.742166688096765*^-13}, {71/25, 53/100, 1.734995792845875*^-13}, {71/25, 27/50, 1.713864136466864*^-13}, {71/25, 11/20, 1.679932606471668*^-13}, {71/25, 14/25, 1.6345631421844365*^-13}, {71/25, 57/100, 1.5792553620438774*^-13}, {71/25, 29/50, 1.5157043579260567*^-13}, {71/25, 59/100, 1.445466562206491*^-13}, {71/25, 3/5, 1.3700168673842256*^-13}, {71/25, 61/100, 1.2908647453771248*^-13}, {71/25, 31/50, 1.2094232468367157*^-13}, {71/25, 63/100, 1.1269848518332883*^-13}, {71/25, 16/25, 1.044704893380069*^-13}, {71/25, 13/20, 9.635918747169628*^-14}, {71/25, 33/50, 8.845038329333971*^-14}, {71/25, 67/100, 8.081498092756714*^-14}, {71/25, 17/25, 7.350954581331079*^-14}, {71/25, 69/100, 6.657718492457592*^-14}, {71/25, 7/10, 6.004865783814471*^-14}, {71/25, 71/100, 5.394363888139407*^-14}, {71/25, 18/25, 4.827206090516987*^-14}, {71/25, 73/100, 4.303548227401137*^-14}, {71/25, 37/50, 3.8228429756485956*^-14}, {71/25, 3/4, 3.3839680606209735*^-14}, {71/25, 19/25, 2.985345687935919*^-14}, {71/25, 77/100, 2.625051370015464*^-14}, {71/25, 39/50, 2.3009110637347184*^-14}, {71/25, 79/100, 2.0105861556857487*^-14}, {71/25, 4/5, 1.7516463300905963*^-14}, {71/25, 81/100, 1.521630739302373*^-14}, {71/25, 41/50, 1.3180981793802242*^-14}, {71/25, 83/100, 1.1386671664382789*^-14}, {71/25, 21/25, 9.810469270533953*^-15}, {71/25, 17/20, 8.430603715344178*^-15}, {71/25, 43/50, 7.226601250812005*^-15}, {71/25, 87/100, 6.1793866046157374*^-15}, {71/25, 22/25, 5.271335170655197*^-15}, {71/25, 89/100, 4.486285138551478*^-15}, {71/25, 9/10, 3.809517751210715*^-15}, {71/25, 91/100, 3.22771293999178*^-15}, {71/25, 23/25, 2.728886640003326*^-15}, {71/25, 93/100, 2.302315168365402*^-15}, {71/25, 47/50, 1.9384511807425713*^-15}, {71/25, 19/20, 1.6288349225816664*^-15}, {71/25, 24/25, 1.3660037710966522*^-15}, {71/25, 97/100, 1.1434024265041366*^-15}, {71/25, 49/50, 9.552955566415789*^-16}, {71/25, 99/100, 7.966842251146368*^-16}, {71/25, 1, 6.632270346833606*^-16}}
{{72/25, 0, Indeterminate}, {72/25, 1/100, 2.108717493869337*^-116}, {72/25, 1/50, 4.498554035197884*^-79}, {72/25, 3/100, 5.175140587480844*^-62}, {72/25, 1/25, 7.393533330469575*^-52}, {72/25, 1/20, 5.067257847672711*^-45}, {72/25, 3/50, 4.558780790021681*^-40}, {72/25, 7/100, 2.671125425828993*^-36}, {72/25, 2/25, 2.4761840845214575*^-33}, {72/25, 9/100, 6.205330944443108*^-31}, {72/25, 1/10, 5.925605849442503*^-29}, {72/25, 11/100, 2.7172867174299506*^-27}, {72/25, 3/25, 7.023079587725332*^-26}, {72/25, 13/100, 1.1489471478933383*^-24}, {72/25, 7/50, 1.2970355522759127*^-23}, {72/25, 3/20, 1.0788255078716537*^-22}, {72/25, 4/25, 6.98852246342556*^-22}, {72/25, 17/100, 3.663770838716921*^-21}, {72/25, 9/50, 1.598695093885899*^-20}, {72/25, 19/100, 5.958729239067856*^-20}, {72/25, 1/5, 1.9375930103026648*^-19}, {72/25, 21/100, 5.585079736066781*^-19}, {72/25, 11/50, 1.450634185087852*^-18}, {72/25, 23/100, 3.436945328329761*^-18}, {72/25, 6/25, 7.509789511845362*^-18}, {72/25, 1/4, 1.53069217153937*^-17}, {72/25, 13/50, 2.922722209236387*^-17}, {72/25, 27/100, 5.262419194368306*^-17}, {72/25, 7/25, 8.988419467826417*^-17}, {72/25, 29/100, 1.4655347962676109*^-16}, {72/25, 3/10, 2.2872017706984846*^-16}, {72/25, 31/100, 3.4298905796053636*^-16}, {72/25, 8/25, 4.95907601489272*^-16}, {72/25, 33/100, 6.946534807301958*^-16}, {72/25, 17/50, 9.44183850192005*^-16}, {72/25, 7/20, 1.247263976970649*^-15}, {72/25, 9/25, 1.6047616231647662*^-15}, {72/25, 37/100, 2.014906875843649*^-15}, {72/25, 19/50, 2.473150472395032*^-15}, {72/25, 39/100, 2.9722336419012565*^-15}, {72/25, 2/5, 3.5024623196864768*^-15}, {72/25, 41/100, 4.0521580930668446*^-15}, {72/25, 21/50, 4.6082427153630255*^-15}, {72/25, 43/100, 5.156903738867409*^-15}, {72/25, 11/25, 5.6842859895615194*^-15}, {72/25, 9/20, 6.177156603796215*^-15}, {72/25, 23/50, 6.6234989427239216*^-15}, {72/25, 47/100, 7.013001358584496*^-15}, {72/25, 12/25, 7.337418923173828*^-15}, {72/25, 49/100, 7.59079841123494*^-15}, {72/25, 1/2, 7.769567912976197*^-15}, {72/25, 51/100, 7.872501631920903*^-15}, {72/25, 13/25, 7.90057726233043*^-15}, {72/25, 53/100, 7.85748213027995*^-15}, {72/25, 27/50, 7.74753193215752*^-15}, {72/25, 11/20, 7.576220917579036*^-15}, {72/25, 14/25, 7.350536866997484*^-15}, {72/25, 57/100, 7.078144784831275*^-15}, {72/25, 29/50, 6.767065098701197*^-15}, {72/25, 59/100, 6.425382832009214*^-15}, {72/25, 3/5, 6.060996001390572*^-15}, {72/25, 61/100, 5.681407951495376*^-15}, {72/25, 31/50, 5.293565241070497*^-15}, {72/25, 63/100, 4.903740137473512*^-15}, {72/25, 16/25, 4.517454800881686*^-15}, {72/25, 13/20, 4.139442834496612*^-15}, {72/25, 33/50, 3.773642997424566*^-15}, {72/25, 67/100, 3.423219453997965*^-15}, {72/25, 17/25, 3.0906028861114802*^-15}, {72/25, 69/100, 2.777547039333607*^-15}, {72/25, 7/10, 2.485195727813572*^-15}, {72/25, 71/100, 2.2141559137740766*^-15}, {72/25, 18/25, 1.964573141389226*^-15}, {72/25, 73/100, 1.7362062906032575*^-15}, {72/25, 37/50, 1.5284992840680474*^-15}, {72/25, 3/4, 1.3406480011713263*^-15}, {72/25, 19/25, 1.1716612081071194*^-15}, {72/25, 77/100, 1.0204147915273882*^-15}, {72/25, 39/50, 8.856989815534181*^-16}, {72/25, 79/100, 7.662585690281551*^-16}, {72/25, 4/5, 6.608263667351496*^-16}, {72/25, 81/100, 5.681503421961908*^-16}, {72/25, 41/50, 4.870149692692664*^-16}, {72/25, 83/100, 4.1625741633321453*^-16}, {72/25, 21/25, 3.547792195187335*^-16}, {72/25, 17/20, 3.0155408884687177*^-16}, {72/25, 43/50, 2.5563247108400964*^-16}, {72/25, 87/100, 2.1614345244209925*^-16}, {72/25, 22/25, 1.8229453272623887*^-16}, {72/25, 89/100, 1.5336974490163835*^-16}, {72/25, 9/10, 1.2872653408261842*^-16}, {72/25, 91/100, 1.0779175050546345*^-16}, {72/25, 23/25, 9.005705423613763*^-17}, {72/25, 93/100, 7.507397661333685*^-17}, {72/25, 47/50, 6.244883563261345*^-17}, {72/25, 19/20, 5.1837660093825715*^-17}, {72/25, 24/25, 4.294124048704011*^-17}, {72/25, 97/100, 3.550039315421479*^-17}, {72/25, 49/50, 2.9291497938051095*^-17}, {72/25, 99/100, 2.4122347898936766*^-17}, {72/25, 1, 1.982833226854881*^-17}}
{{73/25, 0, Indeterminate}, {73/25, 1/100, 3.140934204193169*^-122}, {73/25, 1/50, 1.4328638587616806*^-83}, {73/25, 3/100, 7.718022317747214*^-66}, {73/25, 1/25, 2.9661250052348706*^-55}, {73/25, 1/20, 4.10099215986868*^-48}, {73/25, 3/50, 6.355325301362029*^-43}, {73/25, 7/100, 5.6705531468014114*^-39}, {73/25, 2/25, 7.456324051804353*^-36}, {73/25, 9/100, 2.5000646536441357*^-33}, {73/25, 1/10, 3.0602690063301306*^-31}, {73/25, 11/100, 1.7354091319348857*^-29}, {73/25, 3/25, 5.389829891125453*^-28}, {73/25, 13/100, 1.0351809570494974*^-26}, {73/25, 7/50, 1.3456551834038914*^-25}, {73/25, 3/20, 1.278650546149017*^-24}, {73/25, 4/25, 9.28813798365494*^-24}, {73/25, 17/100, 5.375037023446962*^-23}, {73/25, 9/50, 2.5628299912960974*^-22}, {73/25, 19/100, 1.0330213118458652*^-21}, {73/25, 1/5, 3.604015389673744*^-21}, {73/25, 21/100, 1.1089556599097449*^-20}, {73/25, 11/50, 3.059200796683029*^-20}, {73/25, 23/100, 7.679374410012542*^-20}, {73/25, 6/25, 1.7676888886705637*^-19}, {73/25, 1/4, 3.7663204204048203*^-19}, {73/25, 13/50, 7.496945465491435*^-19}, {73/25, 27/100, 1.4031636636323642*^-18}, {73/25, 7/25, 2.482261717245274*^-18}, {73/25, 29/100, 4.172469518880796*^-18}, {73/25, 3/10, 6.705440279124993*^-18}, {73/25, 31/100, 1.0341212033821407*^-17}, {73/25, 8/25, 1.533920637167007*^-17}, {73/25, 33/100, 2.1954002837653337*^-17}, {73/25, 17/50, 3.040490610318317*^-17}, {73/25, 7/20, 4.0850797629304877*^-17}, {73/25, 9/25, 5.3367563092000044*^-17}, {73/25, 37/100, 6.793084054667734*^-17}, {73/25, 19/50, 8.440621046040638*^-17}, {73/25, 39/100, 1.0254804985137179*^-16}, {73/25, 2/5, 1.220072563286523*^-16}, {73/25, 41/100, 1.423470709449034*^-16}, {73/25, 21/50, 1.6306542128603535*^-16}, {73/25, 43/100, 1.8362165406483487*^-16}, {73/25, 11/25, 2.0346526621537516*^-16}, {73/25, 9/20, 2.22064266154052*^-16}, {73/25, 23/50, 2.3893105831312304*^-16}, {73/25, 47/100, 2.5364417818579855*^-16}, {73/25, 12/25, 2.658746477043313*^-16}, {73/25, 49/100, 2.7540276826574944*^-16}, {73/25, 1/2, 2.8204530740370274*^-16}, {73/25, 51/100, 2.857497776162889*^-16}, {73/25, 13/25, 2.865550020187157*^-16}, {73/25, 53/100, 2.845816133297007*^-16}, {73/25, 27/50, 2.800197502480087*^-16}, {73/25, 11/20, 2.7311502912601937*^-16}, {73/25, 14/25, 2.641538007831553*^-16}, {73/25, 57/100, 2.5344857549930706*^-16}, {73/25, 29/50, 2.4132433592143737*^-16}, {73/25, 59/100, 2.2810627797873745*^-16}, {73/25, 3/5, 2.1410934073337363*^-16}, {73/25, 61/100, 1.9962972016965016*^-16}, {73/25, 31/50, 1.849384179426779*^-16}, {73/25, 63/100, 1.7027675898403686*^-16}, {73/25, 16/25, 1.5585372332232804*^-16}, {73/25, 13/20, 1.41844876744472*^-16}, {73/25, 33/50, 1.2839264943632878*^-16}, {73/25, 67/100, 1.1560769782418408*^-16}, {73/25, 17/25, 1.0357108826629404*^-16}, {73/25, 69/100, 9.233705770569403*^-17}, {73/25, 7/10, 8.193613182155048*^-17}, {73/25, 71/100, 7.237841200178741*^-17}, {73/25, 18/25, 6.365687558517358*^-17}, {73/25, 73/100, 5.575056690250114*^-17}, {73/25, 37/50, 4.8627587913429376*^-17}, {73/25, 3/4, 4.2247825486221044*^-17}, {73/25, 19/25, 3.656537688433707*^-17}, {73/25, 77/100, 3.1530655489170715*^-17}, {73/25, 39/50, 2.7092175192037824*^-17}, {73/25, 79/100, 2.3198024445435743*^-17}, {73/25, 4/5, 1.979705003775453*^-17}, {73/25, 81/100, 1.683977669866295*^-17}, {73/25, 41/50, 1.4279092142225893*^-17}, {73/25, 83/100, 1.2070728599922677*^-17}, {73/25, 21/25, 1.0173571746583965*^-17}, {73/25, 17/20, 8.549826594673275*^-18}, {73/25, 43/50, 7.165067787838045*^-18}, {73/25, 87/100, 5.988199066404349*^-18}, {73/25, 22/25, 4.991343750975249*^-18}, {73/25, 89/100, 4.149685087206005*^-18}, {73/25, 9/10, 3.4412723582337038*^-18}, {73/25, 91/100, 2.8468059024780327*^-18}, {73/25, 23/25, 2.349411639863088*^-18}, {73/25, 93/100, 1.934413446952924*^-18}, {73/25, 47/50, 1.5891097468878797*^-18}, {73/25, 19/20, 1.3025589926998077*^-18}, {73/25, 24/25, 1.0653773100111316*^-18}, {73/25, 97/100, 8.69550406847417*^-19}, {73/25, 49/50, 7.082609291030013*^-19}, {73/25, 99/100, 5.757317126525044*^-19}, {73/25, 1, 4.670848292815019*^-19}}
{{74/25, 0, Indeterminate}, {74/25, 1/100, 2.962014422083877*^-128}, {74/25, 1/50, 3.027619353812579*^-88}, {74/25, 3/100, 7.897411602503405*^-70}, {74/25, 1/25, 8.31227273243369*^-59}, {74/25, 1/20, 2.381979183702172*^-51}, {74/25, 3/50, 6.3514175458578054*^-46}, {74/25, 7/100, 8.840043923876744*^-42}, {74/25, 2/25, 1.6603010196320954*^-38}, {74/25, 9/100, 7.524955789007592*^-36}, {74/25, 1/10, 1.1880956496255084*^-33}, {74/25, 11/100, 8.377534132244296*^-32}, {74/25, 3/25, 3.1420777897814857*^-30}, {74/25, 13/100, 7.126691338180347*^-29}, {74/25, 7/50, 1.081290882616782*^-27}, {74/25, 3/20, 1.1684302455530293*^-26}, {74/25, 4/25, 9.509488075971529*^-26}, {74/25, 17/100, 6.086772095477661*^-25}, {74/25, 9/50, 3.1731655807899355*^-24}, {74/25, 19/100, 1.38816353880834*^-23}, {74/25, 1/5, 5.2203731029506466*^-23}, {74/25, 21/100, 1.725634739767361*^-22}, {74/25, 11/50, 5.075220455757639*^-22}, {74/25, 23/100, 1.346286917315592*^-21}, {74/25, 6/25, 3.2645028450958644*^-21}, {74/25, 1/4, 7.29591148040375*^-21}, {74/25, 13/50, 1.5151203292105954*^-20}, {74/25, 27/100, 2.946377670638235*^-20}, {74/25, 7/25, 5.4118818138974764*^-20}, {74/25, 29/100, 9.414831010414663*^-20}, {74/25, 3/10, 1.5588622639452727*^-19}, {74/25, 31/100, 2.467217149000375*^-19}, {74/25, 8/25, 3.7468683619117423*^-19}, {74/25, 33/100, 5.478505105494872*^-19}, {74/25, 17/50, 7.735689930246315*^-19}, {74/25, 7/20, 1.0576724150799928*^-18}, {74/25, 9/25, 1.4036838550934788*^-18}, {74/25, 37/100, 1.812168847750643*^-18}, {74/25, 19/50, 2.280299327277971*^-18}, {74/25, 39/100, 2.801689759726328*^-18}, {74/25, 2/5, 3.3665296513989434*^-18}, {74/25, 41/100, 3.962001452819314*^-18}, {74/25, 21/50, 4.57294141325006*^-18}, {74/25, 43/100, 5.1826771961923655*^-18}, {74/25, 11/25, 5.774414135443668*^-18}, {74/25, 9/20, 6.331556271617476*^-18}, {74/25, 23/50, 6.8378981215819766*^-18}, {74/25, 47/100, 7.279800407133289*^-18}, {74/25, 12/25, 7.646220351158526*^-18}, {74/25, 49/100, 7.929101664960744*^-18}, {74/25, 1/2, 8.123560283722756*^-18}, {74/25, 51/100, 8.227876443453995*^-18}, {74/25, 13/25, 8.243316981864425*^-18}, {74/25, 53/100, 8.173820766542058*^-18}, {74/25, 27/50, 8.02558489257065*^-18}, {74/25, 11/20, 7.806590170649667*^-18}, {74/25, 14/25, 7.526102153281295*^-18}, {74/25, 57/100, 7.194179368637762*^-18}, {74/25, 29/50, 6.8212144165973336*^-18}, {74/25, 59/100, 6.417526923418823*^-18}, {74/25, 3/5, 5.993020714219703*^-18}, {74/25, 61/100, 5.556911449193033*^-18}, {74/25, 31/50, 5.117525718153081*^-18}, {74/25, 63/100, 4.682168384361263*^-18}, {74/25, 16/25, 4.257051869239548*^-18}, {74/25, 13/20, 3.8472790320292625*^-18}, {74/25, 33/50, 3.4568702103652865*^-18}, {74/25, 67/100, 3.0888246952965325*^-18}, {74/25, 17/25, 2.745207245319507*^-18}, {74/25, 69/100, 2.427251026591741*^-18}, {74/25, 7/10, 2.1354694418501285*^-18}, {74/25, 71/100, 1.8697705414061973*^-18}, {74/25, 18/25, 1.6295689842355958*^-18}, {74/25, 73/100, 1.413891750400315*^-18}, {74/25, 37/50, 1.2214749378459373*^-18}, {74/25, 3/4, 1.0508499692256628*^-18}, {74/25, 19/25, 9.004183686623417*^-19}, {74/25, 77/100, 7.685149397615745*^-19}, {74/25, 39/50, 6.534596910546331*^-19}, {74/25, 79/100, 5.535992270322624*^-19}, {74/25, 4/5, 4.673385701449229*^-19}, {74/25, 81/100, 3.931645217098881*^-19}, {74/25, 41/50, 3.2966172797888963*^-19}, {74/25, 83/100, 2.755226110133607*^-19}, {74/25, 21/25, 2.295522699700058*^-19}, {74/25, 17/20, 1.9066937202609336*^-19}, {74/25, 43/50, 1.5790394608747238*^-19}, {74/25, 87/100, 1.303928767059659*^-19}, {74/25, 22/25, 1.073737780605273*^-19}, {74/25, 89/100, 8.817781410917447*^-20}, {74/25, 9/10, 7.22219250109087*^-20}, {74/25, 91/100, 5.900082408577871*^-20}, {74/25, 23/25, 4.8079045210959706*^-20}, {74/25, 93/100, 3.9083248022865623*^-20}, {74/25, 47/50, 3.1694927350899344*^-20}, {74/25, 19/20, 2.5643623236921107*^-20}, {74/25, 24/25, 2.0700687705077693*^-20}, {74/25, 97/100, 1.6673633000132198*^-20}, {74/25, 49/50, 1.3401062113913934*^-20}, {74/25, 99/100, 1.0748164896602035*^-20}, {74/25, 1, 8.602750795105711*^-21}}
{{3, 0, Indeterminate}, {3, 1/100, 1.7428067484070562*^-134}, {3, 1/50, 4.202156346634042*^-93}, {3, 3/100, 5.476382501399076*^-74}, {3, 1/25, 1.612129739962257*^-62}, {3, 1/20, 9.79249898516402*^-55}, {3, 3/50, 4.58206007306548*^-49}, {3, 7/100, 9.99113768443501*^-45}, {3, 2/25, 2.7203087085099273*^-41}, {3, 9/100, 1.6786620286496317*^-38}, {3, 1/10, 3.440062409383883*^-36}, {3, 11/100, 3.0331095425060484*^-34}, {3, 3/25, 1.384886473767863*^-32}, {3, 13/100, 3.7523330364005475*^-31}, {3, 7/50, 6.6026168119016*^-30}, {3, 3/20, 8.135325507656236*^-29}, {3, 4/25, 7.427317781064438*^-28}, {3, 17/100, 5.271428035827306*^-27}, {3, 9/50, 3.0187626458560606*^-26}, {3, 19/100, 1.443604185359345*^-25}, {3, 1/5, 5.8821990512481095*^-25}, {3, 21/100, 2.0831864276009905*^-24}, {3, 11/50, 6.535962860993608*^-24}, {3, 23/100, 1.8392878928191035*^-23}, {3, 6/25, 4.697764126870719*^-23}, {3, 1/4, 1.1022750532683416*^-22}, {3, 13/50, 2.3970124315051427*^-22}, {3, 27/100, 4.859749016395152*^-22}, {3, 7/25, 9.24791850070142*^-22}, {3, 29/100, 1.6615538650175595*^-21}, {3, 3/10, 2.8331278433601163*^-21}, {3, 31/100, 4.60547436167786*^-21}, {3, 8/25, 7.166164916810171*^-21}, {3, 33/100, 1.0711638272960203*^-20}, {3, 17/50, 1.5429984222903097*^-20}, {3, 7/20, 2.1480934582036444*^-20}, {3, 9/25, 2.897539285103702*^-20}, {3, 37/100, 3.7957108197220435*^-20}, {3, 19/50, 4.8388944243247496*^-20}, {3, 39/100, 6.014564691951809*^-20}, {3, 2/5, 7.301801976119969*^-20}, {3, 41/100, 8.672349468034899*^-20}, {3, 21/50, 1.0089542896987902*^-19}, {3, 43/100, 1.1513159238845314*^-19}, {3, 11/25, 1.290086028867568*^-19}, {3, 9/20, 1.421066227032438*^-19}, {3, 23/50, 1.5403295593753733*^-19}, {3, 47/100, 1.6444268006768492*^-19}, {3, 12/25, 1.730549153993148*^-19}, {3, 49/100, 1.7966388831278053*^-19}, {3, 1/2, 1.8414450053577172*^-19}, {3, 51/100, 1.8645261586973601*^-19}, {3, 13/25, 1.866206753404626*^-19}, {3, 53/100, 1.8474952934253292*^-19}, {3, 27/50, 1.8099752696518963*^-19}, {3, 11/20, 1.7556793872044094*^-19}, {3, 14/25, 1.6869572947784445*^-19}, {3, 57/100, 1.6063456880641464*^-19}, {3, 29/50, 1.5164479246659792*^-19}, {3, 59/100, 1.419828358638768*^-19}, {3, 3/5, 1.3189246825655363*^-19}, {3, 61/100, 1.215979807982564*^-19}, {3, 31/50, 1.1129933228014898*^-19}, {3, 63/100, 1.0116913911122542*^-19}, {3, 16/25, 9.135131199500457*^-20}, {3, 13/20, 8.196108922272533*^-20}, {3, 33/50, 7.308619170044076*^-20}, {3, 67/100, 6.478882277280946*^-20}, {3, 17/25, 5.710825115561331*^-20}, {3, 69/100, 5.006374253769095*^-20}, {3, 7/10, 4.3657639868709104*^-20}, {3, 71/100, 3.7878429981759163*^-20}, {3, 18/25, 3.270367182934407*^-20}, {3, 73/100, 2.810269691742411*^-20}, {3, 37/50, 2.4039023967104172*^-20}, {3, 3/4, 2.0472456554802083*^-20}, {3, 19/25, 1.7360854158880313*^-20}, {3, 77/100, 1.466158376261606*^-20}, {3, 39/50, 1.2332671304023162*^-20}, {3, 79/100, 1.0333680372710752*^-20}, {3, 4/5, 8.626350273359657*^-21}, {3, 81/100, 7.175027565028127*^-21}, {3, 41/50, 5.946925079455506*^-21}, {3, 83/100, 4.9122407944691115*^-21}, {3, 21/25, 4.044166287398541*^-21}, {3, 17/20, 3.3188112305161944*^-21}, {3, 43/50, 2.7150668436028023*^-21}, {3, 87/100, 2.21442763692064*^-21}, {3, 22/25, 1.8007873404814675*^-21}, {3, 89/100, 1.460221742513003*^-21}, {3, 9/10, 1.1807683234866541*^-21}, {3, 91/100, 9.522101058458654*^-22}, {3, 23/25, 7.658690496485923*^-22}, {3, 93/100, 6.1441259626089*^-22}, {3, 47/50, 4.916755685496443*^-22}, {3, 19/20, 3.9249854129966365*^-22}, {3, 24/25, 3.125829608624155*^-22}, {3, 97/100, 2.483626787700108*^-22}, {3, 49/50, 1.968911323328651*^-22}, {3, 99/100, 1.5574312113726914*^-22}, {3, 1, 1.2292996076315585*^-22}}

Data points and their error bars are taken from Ref. [2]:
{35.7, {4.8, -3.1}}
{30.6, {3.1, -4.4}}
{23.3, {14.7, -5.5}}
{13.6, {4.1, -4.8}}
{13.7, {8.7, -3.2}}
{7.7, {2.2, -2.5}}
{31., {7.3, -5.7}}
{20., {4.9, -4.6}}
{11., {5.6, -1.7}}
{7.6, {1.4, -2.2}}
{50.7, {16.5, -10.5}}
{34., {9.3, -10.2}}
{35.1, {8.4, -5.9}}
{23.8, {5.2, -5.2}}
{30.6, {5.6, -3.}}
{25.3, {2.8, -4.1}}
{1.46, {0.12, -0.1}}
{1.27, {0.09, -0.09}}
{35.4, {7.5, -4.7}}
{26.7, {4.3, -5.2}}
{39.7, {11.2, -6.7}}
{29., {6.8, -7.7}}
{24.5, {5.1, -3.4}}
{18.3, {3.2, -3.5}}
{30., {4.7, -5.1}}
{8.3, {1.6, -0.9}}
{33.4, {12.4, -7.4}}
{23.4, {6.7, -6.3}}
{45.4, {13.6, -9.6}}
{30.9, {10.2, -9.6}}
{40.6, {10.4, -6.6}}
{31.4, {7.5, -8.2}}
{39.5, {10.9, -6.9}}
{31., {7.4, -7.3}}
{2., {0.6, -0.3}}
{1.4, {0.3, -0.3}}
{42.9, {9.2, -7.8}}
{28.5, {7.5, -7.9}}
{23., {5.4, -5.7}}
{12.5, {3.5, -2.5}}
{35.3, {9.6, -9.}}
{18.1, {7.3, -4.2}}
{36.9, {13.4, -7.3}}
{27.5, {8.2, -7.7}}
{36.4, {11.8, -7.8}}
{24.8, {6.9, -7.1}}
{64.5, {11.3, -13.2}}
{39.9, {11., -10.6}}
{91.4, {29.3, -17.5}}
{66.8, {20.7, -20.7}}
{42.1, {5.9, -4.9}}
{32.7, {5.4, -6.2}}
{36.2, {19.1, -9.5}}
{22.8, {12.7, -8.1}}
{67.2, {16., -12.6}}
{47.4, {-12.6, -16.6}}
{55.4, {15.8, -12.}}
{35., {11.6, -11.4}}
{35., {6.9, -5.7}}
{23.6, {5.2, -5.1}}
{53.6, {11.7, -7.8}}
{40.8, {8.3, -11.5}}
{64., {15.2, -15.2}}
{38.5, {12.5, -12.4}}
{11.5, {3.3, -1.7}}
{8.4, {1.4, -1.6}}
{17.5, {4.7, -2.3}}
{13.1, {2., -2.7}}
{13.3, {6.6, -3.}}
{7.8, {2.2, -2.2}}
{37.2, {9.4, -5.9}}
{28.8, {6.6, -7.9}}
{12.2, {7.1, -2.2}}
{8.1, {1.7, -2.6}}
{39.3, {11.8, -8.2}}
{28., {8.9, -8.4}}
{36.1, {10.2, -6.7}}
{26.7, {7.1, -7.6}}
{23.2, {1.1, -1.}}
{2.59, {0.08, -0.09}}
{31.8, {5.8, -3.9}}
{25.9, {4.4, -4.6}}
{23.8, {7.2, -7.}}
{10.2, {3.5, -2.1}}
{43.5, {7.6, -6.2}}
{35.1, {6.3, -7.}}
{34.9, {9.5, -6.2}}
{24.4, {5.5, -6.}}
{8.8, {7., -2.}}
{5., {1.3, -1.9}}
{64.7, {22.4, -18.9}}
{25.7, {14.4, -9.7}}
{12.3, {12.5, -2.3}}
{7.8, {1.7, -3.3}}

==> anc/data_fig6.txt <==
%%% start header data_fig6.txt
%%%
%%% Data for Fig. 6 of Boedeker et al. PRD 103 (2021) 063506
%%%
%%% doi: 10.1103/PhysRevD.103.063506
%%%
%%% column 1: black hole mass M_B > M_A in units of solar mass
%%% column 2: black hole mass ratio q = M_B/M_A (dimensionless)
%%% column 3: probability density of black hole merger detections with LIGO/Virgo for case iii (dimensionless)
%%% data points and their error bars are taken from Ref. [2].
%%%
%%% end header

{{-1, 0, Indeterminate}, {-1, 1/100, 7.547517342581409*^-9}, {-1, 1/50, 1.3370993415041107*^-8}, {-1, 3/100, 1.931520450408174*^-8}, {-1, 1/25, 2.5544818935862037*^-8}, {-1, 1/20, 3.1852873755105576*^-8}, {-1, 3/50, 3.811395580642094*^-8}, {-1, 7/100, 4.467984620896287*^-8}, {-1, 2/25, 5.1860820584010906*^-8}, {-1, 9/100, 5.997570440398181*^-8}, {-1, 1/10, 6.819214876678187*^-8}, {-1, 11/100, 7.65127731220436*^-8}, {-1, 3/25, 8.535773439674252*^-8}, {-1, 13/100, 9.431489118480588*^-8}, {-1, 7/50, 1.0337650752963535*^-7}, {-1, 3/20, 1.125651586120784*^-7}, {-1, 4/25, 1.2245652259806173*^-7}, {-1, 17/100, 1.3247968294212046*^-7}, {-1, 9/50, 1.4262886804389534*^-7}, {-1, 19/100, 1.528992798701733*^-7}, {-1, 1/5, 1.6328689375171652*^-7}, {-1, 21/100, 1.7397288435500357*^-7}, {-1, 11/50, 1.8499117737355175*^-7}, {-1, 23/100, 1.9613798372384005*^-7}, {-1, 6/25, 2.0741022389938167*^-7}, {-1, 1/4, 2.188051922403693*^-7}, {-1, 13/50, 2.3032049775207949*^-7}, {-1, 27/100, 2.41954015815372*^-7}, {-1, 7/25, 2.5370384851959726*^-7}, {-1, 29/100, 2.6556829187447857*^-7}, {-1, 3/10, 2.791443956340788*^-7}, {-1, 31/100, 2.934293865993466*^-7}, {-1, 8/25, 3.079184561948602*^-7}, {-1, 33/100, 3.2260805365895064*^-7}, {-1, 17/50, 3.37494887963464*^-7}, {-1, 7/20, 3.5257590136593433*^-7}, {-1, 9/25, 3.678482462112948*^-7}, {-1, 37/100, 3.8330926452157577*^-7}, {-1, 19/50, 3.990278602844151*^-7}, {-1, 39/100, 4.1565314521058374*^-7}, {-1, 2/5, 4.3249289897218795*^-7}, {-1, 41/100, 4.495445414981065*^-7}, {-1, 21/50, 4.6680563601770456*^-7}, {-1, 43/100, 4.842738774310635*^-7}, {-1, 11/25, 5.019470818336281*^-7}, {-1, 9/20, 5.198231770621285*^-7}, {-1, 23/50, 5.379001941457247*^-7}, {-1, 47/100, 5.561762595616011*^-7}, {-1, 12/25, 5.746495882066851*^-7}, {-1, 49/100, 5.934437999448022*^-7}, {-1, 1/2, 6.129820042111712*^-7}, {-1, 51/100, 6.327353736786163*^-7}, {-1, 13/25, 6.52702183685151*^-7}, {-1, 53/100, 6.728807800380135*^-7}, {-1, 27/50, 6.932695745087383*^-7}, {-1, 11/20, 7.138670406870603*^-7}, {-1, 14/25, 7.346717101605824*^-7}, {-1, 57/100, 7.556821689899032*^-7}, {-1, 29/50, 7.768970544524732*^-7}, {-1, 59/100, 7.983150520313316*^-7}, {-1, 3/5, 8.19934892626719*^-7}, {-1, 61/100, 8.417553499715316*^-7}, {-1, 31/50, 8.637752382328622*^-7}, {-1, 63/100, 8.875560758245817*^-7}, {-1, 16/25, 9.115907707452094*^-7}, {-1, 13/20, 9.358668954246174*^-7}, {-1, 33/50, 9.603831265767582*^-7}, {-1, 67/100, 9.851381791965385*^-7}, {-1, 17/25, 1.0101308047149308*^-6}, {-1, 69/100, 1.0353597892675176*^-6}, {-1, 7/10, 1.0608239520676766*^-6}, {-1, 71/100, 1.086522143877515*^-6}, {-1, 18/25, 1.1124532455691412*^-6}, {-1, 73/100, 1.138616166770426*^-6}, {-1, 37/50, 1.1650098445888893*^-6}, {-1, 3/4, 1.1916332424088599*^-6}, {-1, 19/25, 1.2184853487564329*^-6}, {-1, 77/100, 1.245565176228323*^-6}, {-1, 39/50, 1.2728717604795955*^-6}, {-1, 79/100, 1.3004041592670255*^-6}, {-1, 4/5, 1.328161451544263*^-6}, {-1, 81/100, 1.3564472604388814*^-6}, {-1, 41/50, 1.3850016593875416*^-6}, {-1, 83/100, 1.4137863582830223*^-6}, {-1, 21/25, 1.4428004829793755*^-6}, {-1, 17/20, 1.4720431772455981*^-6}, {-1, 43/50, 1.5015136020933445*^-6}, {-1, 87/100, 1.5312109351374946*^-6}, {-1, 22/25, 1.561134369988566*^-6}, {-1, 89/100, 1.5912831156744893*^-6}, {-1, 9/10, 1.6216563960902703*^-6}, {-1, 91/100, 1.652253449473912*^-6}, {-1, 23/25, 1.6830735279070239*^-6}, {-1, 93/100, 1.7141158968388183*^-6}, {-1, 47/50, 1.7453798346322037*^-6}, {-1, 19/20, 1.7768646321303958*^-6}, {-1, 24/25, 1.8085695922434578*^-6}, {-1, 97/100, 1.8404940295533815*^-6}, {-1, 49/50, 1.8726372699365515*^-6}, {-1, 99/100, 1.904998650203004*^-6}, {-1, 1, 1.9375775177513288*^-6}}
{{-24/25, 0, Indeterminate}, {-24/25, 1/100, 9.917772566338883*^-9}, {-24/25, 1/50, 1.768956610915547*^-8}, {-24/25, 3/100, 2.5786989520979014*^-8}, {-24/25, 1/25, 3.414446827927105*^-8}, {-24/25, 1/20, 4.2511929944664444*^-8}, {-24/25, 3/50, 5.078089142814591*^-8}, {-24/25, 7/100, 6.025556393136672*^-8}, {-24/25, 2/25, 7.065766893573328*^-8}, {-24/25, 9/100, 8.15265262292795*^-8}, {-24/25, 1/10, 9.251326860423734*^-8}, {-24/25, 11/100, 1.0421210294591377*^-7}, {-24/25, 3/25, 1.1605941688155066*^-7}, {-24/25, 13/100, 1.2804212851204086*^-7}, {-24/25, 7/50, 1.4045046987127066*^-7}, {-24/25, 3/20, 1.5354711741464366*^-7}, {-24/25, 4/25, 1.668156874001439*^-7}, {-24/25, 17/100, 1.8024786026601634*^-7}, {-24/25, 9/50, 1.9383683591189937*^-7}, {-24/25, 19/100, 2.0772040336709218*^-7}, {-24/25, 1/5, 2.221405513410152*^-7}, {-24/25, 21/100, 2.3673187821848539*^-7}, {-24/25, 11/50, 2.5148954970481213*^-7}, {-24/25, 23/100, 2.664093887920435*^-7}, {-24/25, 6/25, 2.814877621450277*^-7}, {-24/25, 1/4, 2.967214891614368*^-7}, {-24/25, 13/50, 3.1210776860098323*^-7}, {-24/25, 27/100, 3.285538194825127*^-7}, {-24/25, 7/25, 3.470840840123984*^-7}, {-24/25, 29/100, 3.65893405828154*^-7}, {-24/25, 3/10, 3.849760146709556*^-7}, {-24/25, 31/100, 4.043266137746997*^-7}, {-24/25, 8/25, 4.239403268678567*^-7}, {-24/25, 33/100, 4.438126522935297*^-7}, {-24/25, 17/50, 4.6393942314542246*^-7}, {-24/25, 7/20, 4.847554194756393*^-7}, {-24/25, 9/25, 5.064390569283757*^-7}, {-24/25, 37/100, 5.284120999174808*^-7}, {-24/25, 19/50, 5.506705738388636*^-7}, {-24/25, 39/100, 5.732107479053805*^-7}, {-24/25, 2/5, 5.960291136828226*^-7}, {-24/25, 41/100, 6.191223659251973*^-7}, {-24/25, 21/50, 6.424873854234092*^-7}, {-24/25, 43/100, 6.661212236217123*^-7}, {-24/25, 11/25, 6.900210887903582*^-7}, {-24/25, 9/20, 7.146051730205252*^-7}, {-24/25, 23/50, 7.399222312315895*^-7}, {-24/25, 47/100, 7.655294927631754*^-7}, {-24/25, 12/25, 7.914242954741107*^-7}, {-24/25, 49/100, 8.17604098656653*^-7}, {-24/25, 1/2, 8.440664745632534*^-7}, {-24/25, 51/100, 8.708091006655312*^-7}, {-24/25, 13/25, 8.978297525711501*^-7}, {-24/25, 53/100, 9.25126297533482*^-7}, {-24/25, 27/50, 9.526966884960432*^-7}, {-24/25, 11/20, 9.80538958619863*^-7}, {-24/25, 14/25, 1.0086512162482133*^-6}, {-24/25, 57/100, 1.0379431010214088*^-6}, {-24/25, 29/50, 1.0686668673069163*^-6}, {-24/25, 59/100, 1.0997186550528924*^-6}, {-24/25, 3/5, 1.1310963537019405*^-6}, {-24/25, 61/100, 1.1627979226170125*^-6}, {-24/25, 31/50, 1.1948213873422415*^-6}, {-24/25, 63/100, 1.2271648361153794*^-6}, {-24/25, 16/25, 1.2598264166125106*^-6}, {-24/25, 13/20, 1.2928043329064832*^-6}, {-24/25, 33/50, 1.3260968426227764*^-6}, {-24/25, 67/100, 1.3597022542773842*^-6}, {-24/25, 17/25, 1.393618924783485*^-6}, {-24/25, 69/100, 1.4278452571137274*^-6}, {-24/25, 7/10, 1.4623796981071795*^-6}, {-24/25, 71/100, 1.4972207364098742*^-6}, {-24/25, 18/25, 1.5323669005398032*^-6}, {-24/25, 73/100, 1.5678167570671017*^-6}, {-24/25, 37/50, 1.6039849049667368*^-6}, {-24/25, 3/4, 1.640492180120391*^-6}, {-24/25, 19/25, 1.6773102024403735*^-6}, {-24/25, 77/100, 1.7144376236351378*^-6}, {-24/25, 39/50, 1.7518731269686114*^-6}, {-24/25, 79/100, 1.789615425946369*^-6}, {-24/25, 4/5, 1.827663263073147*^-6}, {-24/25, 81/100, 1.8660154086769773*^-6}, {-24/25, 41/50, 1.9046706597960637*^-6}, {-24/25, 83/100, 1.943627839124196*^-6}, {-24/25, 21/25, 1.98288579401095*^-6}, {-24/25, 17/20, 2.0224433955135593*^-6}, {-24/25, 43/50, 2.062299537496794*^-6}, {-24/25, 87/100, 2.1024531357785085*^-6}, {-24/25, 22/25, 2.1429031273176215*^-6}, {-24/25, 89/100, 2.1836484694423673*^-6}, {-24/25, 9/10, 2.2246881391157965*^-6}, {-24/25, 91/100, 2.266021132237469*^-6}, {-24/25, 23/25, 2.3076464629779448*^-6}, {-24/25, 93/100, 2.3495631631450406*^-6}, {-24/25, 47/50, 2.391770281579776*^-6}, {-24/25, 19/20, 2.436256988833929*^-6}, {-24/25, 24/25, 2.481234487332102*^-6}, {-24/25, 97/100, 2.5265434254287682*^-6}, {-24/25, 49/50, 2.5721827947686843*^-6}, {-24/25, 99/100, 2.6181516032515146*^-6}, {-24/25, 1, 2.6644488745286323*^-6}}
{{-23/25, 0, Indeterminate}, {-23/25, 1/100, 1.3042794420307854*^-8}, {-23/25, 1/50, 2.3403844374984625*^-8}, {-23/25, 3/100, 3.43977334545055*^-8}, {-23/25, 1/25, 4.55972197011916*^-8}, {-23/25, 1/20, 5.6694576236201897*^-8}, {-23/25, 3/50, 6.849606119487662*^-8}, {-23/25, 7/100, 8.172090634274318*^-8}, {-23/25, 2/25, 9.61007120979355*^-8}, {-23/25, 9/100, 1.1063801796313431*^-7}, {-23/25, 1/10, 1.2602044933983862*^-7}, {-23/25, 11/100, 1.4169124364613002*^-7}, {-23/25, 3/25, 1.5753784419811503*^-7}, {-23/25, 13/100, 1.7416933175582787*^-7}, {-23/25, 7/50, 1.9150530256499176*^-7}, {-23/25, 3/20, 2.090655445052939*^-7}, {-23/25, 4/25, 2.26837928342208*^-7}, {-23/25, 17/100, 2.4481273118340565*^-7}, {-23/25, 9/50, 2.636262957470771*^-7}, {-23/25, 19/100, 2.8271904411232907*^-7}, {-23/25, 1/5, 3.020332827850671*^-7}, {-23/25, 21/100, 3.2156237068924235*^-7}, {-23/25, 11/50, 3.4130063930035773*^-7}, {-23/25, 23/100, 3.6124321453853167*^-7}, {-23/25, 6/25, 3.8138587606771496*^-7}, {-23/25, 1/4, 4.0420891041283974*^-7}, {-23/25, 13/50, 4.2857149734377415*^-7}, {-23/25, 27/100, 4.533095738553772*^-7}, {-23/25, 7/25, 4.784143705447692*^-7}, {-23/25, 29/100, 5.038779030414734*^-7}, {-23/25, 3/10, 5.296928774332733*^-7}, {-23/25, 31/100, 5.558526093064103*^-7}, {-23/25, 8/25, 5.829850261763602*^-7}, {-23/25, 33/100, 6.11214984701889*^-7}, {-23/25, 17/50, 6.398369306894932*^-7}, {-23/25, 7/20, 6.688446398948537*^-7}, {-23/25, 9/25, 6.9823231203044*^-7}, {-23/25, 37/100, 7.279945301026325*^-7}, {-23/25, 19/50, 7.58126224469176*^-7}, {-23/25, 39/100, 7.88622640982684*^-7}, {-23/25, 2/5, 8.194793126821167*^-7}, {-23/25, 41/100, 8.511476654325297*^-7}, {-23/25, 21/50, 8.838799259494775*^-7}, {-23/25, 43/100, 9.170049652491914*^-7}, {-23/25, 11/25, 9.505186012219674*^-7}, {-23/25, 9/20, 9.844168661190922*^-7}, {-23/25, 23/50, 1.0186959901452305*^-6}, {-23/25, 47/100, 1.0533523865947535*^-6}, {-23/25, 12/25, 1.0883826383625044*^-6}, {-23/25, 49/100, 1.1237834856812161*^-6}, {-23/25, 1/2, 1.1595518149550817*^-6}, {-23/25, 51/100, 1.1956846485754895*^-6}, {-23/25, 13/25, 1.233302588082476*^-6}, {-23/25, 53/100, 1.2728645440310159*^-6}, {-23/25, 27/50, 1.3128710526644529*^-6}, {-23/25, 11/20, 1.3533187955490295*^-6}, {-23/25, 14/25, 1.3942045784076187*^-6}, {-23/25, 57/100, 1.4355253238181586*^-6}, {-23/25, 29/50, 1.4772780644484591*^-6}, {-23/25, 59/100, 1.5194599367815636*^-6}, {-23/25, 3/5, 1.5620681752895812*^-6}, {-23/25, 61/100, 1.6051001070187897*^-6}, {-23/25, 31/50, 1.6485531465515434*^-6}, {-23/25, 63/100, 1.6924247913144365*^-6}, {-23/25, 16/25, 1.7367126172046071*^-6}, {-23/25, 13/20, 1.7814142745087806*^-6}, {-23/25, 33/50, 1.8265274840921466*^-6}, {-23/25, 67/100, 1.8722593763465064*^-6}, {-23/25, 17/25, 1.91877024410233*^-6}, {-23/25, 69/100, 1.965701716168098*^-6}, {-23/25, 7/10, 2.013051674652694*^-6}, {-23/25, 71/100, 2.060818058802634*^-6}, {-23/25, 18/25, 2.1089988623468134*^-6}, {-23/25, 73/100, 2.157592131000437*^-6}, {-23/25, 37/50, 2.206595960116505*^-6}, {-23/25, 3/4, 2.2560084924749305*^-6}, {-23/25, 19/25, 2.3058279161988868*^-6}, {-23/25, 77/100, 2.3560524627909313*^-6}, {-23/25, 39/50, 2.406680405279342*^-6}, {-23/25, 79/100, 2.4577100564684074*^-6}, {-23/25, 4/5, 2.509139767285135*^-6}, {-23/25, 81/100, 2.560967925216278*^-6}, {-23/25, 41/50, 2.613192952829689*^-6}, {-23/25, 83/100, 2.665813306374615*^-6}, {-23/25, 21/25, 2.7188274744558838*^-6}, {-23/25, 17/20, 2.772233976777338*^-6}, {-23/25, 43/50, 2.826590176658727*^-6}, {-23/25, 87/100, 2.883564595830813*^-6}, {-23/25, 22/25, 2.9409876626301944*^-6}, {-23/25, 89/100, 2.9988578004238083*^-6}, {-23/25, 9/10, 3.057173462143888*^-6}, {-23/25, 91/100, 3.115933129257788*^-6}, {-23/25, 23/25, 3.1751353107861756*^-6}, {-23/25, 93/100, 3.234778542365815*^-6}, {-23/25, 47/50, 3.2948613853554413*^-6}, {-23/25, 19/20, 3.355382425981682*^-6}, {-23/25, 24/25, 3.4163402745234913*^-6}, {-23/25, 97/100, 3.477733564531901*^-6}, {-23/25, 49/50, 3.539560952084997*^-6}, {-23/25, 99/100, 3.6018211150742437*^-6}, {-23/25, 1, 3.6645127525223643*^-6}}
{{-22/25, 0, Indeterminate}, {-22/25, 1/100, 1.7065894346314157*^-8}, {-22/25, 1/50, 3.1019674309218004*^-8}, {-22/25, 3/100, 4.568468859526186*^-8}, {-22/25, 1/25, 6.055571858398378*^-8}, {-22/25, 1/20, 7.516283976582252*^-8}, {-22/25, 3/50, 9.187667429443764*^-8}, {-22/25, 7/100, 1.1068078370552845*^-7}, {-22/25, 2/25, 1.2982579869792542*^-7}, {-22/25, 9/100, 1.4987115242888812*^-7}, {-22/25, 1/10, 1.704966566514681*^-7}, {-22/25, 11/100, 1.9135028073097407*^-7}, {-22/25, 3/25, 2.1337864694357756*^-7}, {-22/25, 13/100, 2.3620537399781703*^-7}, {-22/25, 7/50, 2.5932337418191423*^-7}, {-22/25, 3/20, 2.8271480047357063*^-7}, {-22/25, 4/25, 3.067532746042422*^-7}, {-22/25, 17/100, 3.3159973746323377*^-7}, {-22/25, 9/50, 3.567416367067154*^-7}, {-22/25, 19/100, 3.821680621380188*^-7}, {-22/25, 1/5, 4.078699097378226*^-7}, {-22/25, 21/100, 4.338395176946456*^-7}, {-22/25, 11/50, 4.60070385990322*^-7}, {-22/25, 23/100, 4.905176791950863*^-7}, {-22/25, 6/25, 5.223463699294007*^-7}, {-22/25, 1/4, 5.546795280061679*^-7}, {-22/25, 13/50, 5.875037036060984*^-7}, {-22/25, 27/100, 6.208067658606482*^-7}, {-22/25, 7/25, 6.545777312342958*^-7}, {-22/25, 29/100, 6.89235557803505*^-7}, {-22/25, 3/10, 7.257298384898851*^-7}, {-22/25, 31/100, 7.627551227764167*^-7}, {-22/25, 8/25, 8.003015108896139*^-7}, {-22/25, 33/100, 8.383598562103287*^-7}, {-22/25, 17/50, 8.769216861711552*^-7}, {-22/25, 7/20, 9.15979133154424*^-7}, {-22/25, 9/25, 9.555248739309507*^-7}, {-22/25, 37/100, 9.955520764194783*^-7}, {-22/25, 19/50, 1.0375143713249019*^-6}, {-22/25, 39/100, 1.0800472924447252*^-6}, {-22/25, 2/5, 1.1231050433509982*^-6}, {-22/25, 41/100, 1.1666813269305256*^-6}, {-22/25, 21/50, 1.2107702011454478*^-6}, {-22/25, 43/100, 1.2553660496557844*^-6}, {-22/25, 11/25, 1.3004635554136582*^-6}, {-22/25, 9/20, 1.3460576768802927*^-6}, {-22/25, 23/50, 1.3921436265621944*^-6}, {-22/25, 47/100, 1.4387168516038122*^-6}, {-22/25, 12/25, 1.4891130154853344*^-6}, {-22/25, 49/100, 1.5402380253914674*^-6}, {-22/25, 1/2, 1.5919597700760262*^-6}, {-22/25, 51/100, 1.6442731777529342*^-6}, {-22/25, 13/25, 1.6971733874073804*^-6}, {-22/25, 53/100, 1.7506557353152433*^-6}, {-22/25, 27/50, 1.804715742633282*^-6}, {-22/25, 11/20, 1.8593491039601585*^-6}, {-22/25, 14/25, 1.914551676779974*^-6}, {-22/25, 57/100, 1.9703194717080615*^-6}, {-22/25, 29/50, 2.0266486434681362*^-6}, {-22/25, 59/100, 2.0835354825360963*^-6}, {-22/25, 3/5, 2.140976407392923*^-6}, {-22/25, 61/100, 2.199137117902004*^-6}, {-22/25, 31/50, 2.25842487386728*^-6}, {-22/25, 63/100, 2.318278119942275*^-6}, {-22/25, 16/25, 2.378693571921425*^-6}, {-22/25, 13/20, 2.439668046625713*^-6}, {-22/25, 33/50, 2.501198456705012*^-6}, {-22/25, 67/100, 2.5632818057813807*^-6}, {-22/25, 17/25, 2.6259151839065136*^-6}, {-22/25, 69/100, 2.6890957633097085*^-6}, {-22/25, 7/10, 2.7528207944140877*^-6}, {-22/25, 71/100, 2.8170876021012313*^-6}, {-22/25, 18/25, 2.881893582205903*^-6}, {-22/25, 73/100, 2.9472361982238485*^-6}, {-22/25, 37/50, 3.0131129782178216*^-6}, {-22/25, 3/4, 3.079521511906745*^-6}, {-22/25, 19/25, 3.1464594479263324*^-6}, {-22/25, 77/100, 3.2139244912482216*^-6}, {-22/25, 39/50, 3.281914400746704*^-6}, {-22/25, 79/100, 3.353104031062577*^-6}, {-22/25, 4/5, 3.425768679880888*^-6}, {-22/25, 81/100, 3.499034939617378*^-6}, {-22/25, 41/50, 3.572900410897627*^-6}, {-22/25, 83/100, 3.6473627454414624*^-6}, {-22/25, 21/25, 3.722419644096752*^-6}, {-22/25, 17/20, 3.7980688549721287*^-6}, {-22/25, 43/50, 3.874308171663911*^-6}, {-22/25, 87/100, 3.951135431570409*^-6}, {-22/25, 22/25, 4.028548514289493*^-6}, {-22/25, 89/100, 4.106545340093391*^-6}, {-22/25, 9/10, 4.1851238684776145*^-6}, {-22/25, 91/100, 4.2642820967780635*^-6}, {-22/25, 23/25, 4.344018058854443*^-6}, {-22/25, 93/100, 4.424329823833907*^-6}, {-22/25, 47/50, 4.503850151997272*^-6}, {-22/25, 19/20, 4.583487405210564*^-6}, {-22/25, 24/25, 4.663659358147336*^-6}, {-22/25, 97/100, 4.7443643214054614*^-6}, {-22/25, 49/50, 4.825600633453059*^-6}, {-22/25, 99/100, 4.907366659729698*^-6}, {-22/25, 1, 4.98966079178718*^-6}}
{{-21/25, 0, Indeterminate}, {-21/25, 1/100, 2.226166685254315*^-8}, {-21/25, 1/50, 4.0864965306799715*^-8}, {-21/25, 3/100, 6.045258330234231*^-8}, {-21/25, 1/25, 7.996473046731186*^-8}, {-21/25, 1/20, 1.0037475443293739*^-7}, {-21/25, 3/50, 1.2376743737236224*^-7}, {-21/25, 7/100, 1.4885467459432228*^-7}, {-21/25, 2/25, 1.7474809234908071*^-7}, {-21/25, 9/100, 2.0175492488468365*^-7}, {-21/25, 1/10, 2.2905891638908472*^-7}, {-21/25, 11/100, 2.5789963501942257*^-7}, {-21/25, 3/25, 2.877928273070423*^-7}, {-21/25, 13/100, 3.1806296603720004*^-7}, {-21/25, 7/50, 3.486834566125133*^-7}, {-21/25, 3/20, 3.805967968388934*^-7}, {-21/25, 4/25, 4.1314097389493254*^-7}, {-21/25, 17/100, 4.4606304651579176*^-7}, {-21/25, 9/50, 4.79347816339642*^-7}, {-21/25, 19/100, 5.129828174066725*^-7}, {-21/25, 1/5, 5.469577298510538*^-7}, {-21/25, 21/100, 5.86143033551844*^-7}, {-21/25, 11/50, 6.274512685503216*^-7}, {-21/25, 23/100, 6.694369868291633*^-7}, {-21/25, 6/25, 7.120793056991194*^-7}, {-21/25, 1/4, 7.553595959516968*^-7}, {-21/25, 13/50, 7.992611639102121*^-7}, {-21/25, 27/100, 8.455723169487832*^-7}, {-21/25, 7/25, 8.931159166896141*^-7}, {-21/25, 29/100, 9.413642599872329*^-7}, {-21/25, 3/10, 9.903026477631414*^-7}, {-21/25, 31/100, 1.0399175966804282*^-6}, {-21/25, 8/25, 1.0901967021187526*^-6}, {-21/25, 33/100, 1.1411285196634504*^-6}, {-21/25, 17/50, 1.1931462926294768*^-6}, {-21/25, 7/20, 1.2473253252367777*^-6}, {-21/25, 9/25, 1.3022139007044235*^-6}, {-21/25, 37/100, 1.3578018043999625*^-6}, {-21/25, 19/50, 1.414079477835329*^-6}, {-21/25, 39/100, 1.4710379584558859*^-6}, {-21/25, 2/5, 1.528668826135985*^-6}, {-21/25, 41/100, 1.5869641555157896*^-6}, {-21/25, 21/50, 1.645916473439414*^-6}, {-21/25, 43/100, 1.7059674649707239*^-6}, {-21/25, 11/25, 1.770726877514069*^-6}, {-21/25, 9/20, 1.8362936113104527*^-6}, {-21/25, 23/50, 1.9026594539524612*^-6}, {-21/25, 47/100, 1.9698165838520816*^-6}, {-21/25, 12/25, 2.0377575424457584*^-6}, {-21/25, 49/100, 2.106475208833716*^-6}, {-21/25, 1/2, 2.1759627766045576*^-6}, {-21/25, 51/100, 2.2462137326258744*^-6}, {-21/25, 13/25, 2.3172218376062223*^-6}, {-21/25, 53/100, 2.3889811082552402*^-6}, {-21/25, 27/50, 2.461485800889126*^-6}, {-21/25, 11/20, 2.534730396343698*^-6}, {-21/25, 14/25, 2.609259178542614*^-6}, {-21/25, 57/100, 2.684943676231196*^-6}, {-21/25, 29/50, 2.7613821989910154*^-6}, {-21/25, 59/100, 2.8385697547536454*^-6}, {-21/25, 3/5, 2.9165015241530097*^-6}, {-21/25, 61/100, 2.995172850782131*^-6}, {-21/25, 31/50, 3.074579232143286*^-6}, {-21/25, 63/100, 3.154716311235016*^-6}, {-21/25, 16/25, 3.2355798687220196*^-6}, {-21/25, 13/20, 3.3171658156405513*^-6}, {-21/25, 33/50, 3.3994701865971293*^-6}, {-21/25, 67/100, 3.482489133419674*^-6}, {-21/25, 17/25, 3.566218919226786*^-6}, {-21/25, 69/100, 3.650655912881725*^-6}, {-21/25, 7/10, 3.735796583802538*^-6}, {-21/25, 71/100, 3.821637497100107*^-6}, {-21/25, 18/25, 3.911077013029444*^-6}, {-21/25, 73/100, 4.002955578945808*^-6}, {-21/25, 37/50, 4.095638639064619*^-6}, {-21/25, 3/4, 4.189122506626819*^-6}, {-21/25, 19/25, 4.283403584749945*^-6}, {-21/25, 77/100, 4.378478362586032*^-6}, {-21/25, 39/50, 4.474343411692446*^-6}, {-21/25, 79/100, 4.5709953826024415*^-6}, {-21/25, 4/5, 4.668431001581026*^-6}, {-21/25, 81/100, 4.76664706755608*^-6}, {-21/25, 41/50, 4.865640449211917*^-6}, {-21/25, 83/100, 4.965408082235351*^-6}, {-21/25, 21/25, 5.0659469667057025*^-6}, {-21/25, 17/20, 5.167254164618174*^-6}, {-21/25, 43/50, 5.267113446000435*^-6}, {-21/25, 87/100, 5.367611955846533*^-6}, {-21/25, 22/25, 5.468821865762952*^-6}, {-21/25, 89/100, 5.5707406501745326*^-6}, {-21/25, 9/10, 5.673365831053957*^-6}, {-21/25, 91/100, 5.776694976211204*^-6}, {-21/25, 23/25, 5.879642919278647*^-6}, {-21/25, 93/100, 5.982752964473925*^-6}, {-21/25, 47/50, 6.086527625919181*^-6}, {-21/25, 19/20, 6.190964789061484*^-6}, {-21/25, 24/25, 6.296062374670084*^-6}, {-21/25, 97/100, 6.401818337655325*^-6}, {-21/25, 49/50, 6.508230665942881*^-6}, {-21/25, 99/100, 6.615297379399756*^-6}, {-21/25, 1, 6.723016528808586*^-6}}
{{-4/5, 0, Indeterminate}, {-4/5, 1/100, 2.9159410896805865*^-8}, {-4/5, 1/50, 5.418159862355809*^-8}, {-4/5, 3/100, 8.019388239399708*^-8}, {-4/5, 1/25, 1.0586616877219719*^-7}, {-4/5, 1/20, 1.3439558458200635*^-7}, {-4/5, 3/50, 1.6723420282229852*^-7}, {-4/5, 7/100, 2.006962737676209*^-7}, {-4/5, 2/25, 2.3618446595756867*^-7}, {-4/5, 9/100, 2.7206809304042353*^-7}, {-4/5, 1/10, 3.097398131913958*^-7}, {-4/5, 11/100, 3.490183295216096*^-7}, {-4/5, 3/25, 3.887880837131023*^-7}, {-4/5, 13/100, 4.2908286931526535*^-7}, {-4/5, 7/50, 4.7133556477179624*^-7}, {-4/5, 3/20, 5.140993228258331*^-7}, {-4/5, 4/25, 5.573472023056378*^-7}, {-4/5, 17/100, 6.010577765390568*^-7}, {-4/5, 9/50, 6.452138192859911*^-7}, {-4/5, 19/100, 6.943567413249611*^-7}, {-4/5, 1/5, 7.480746748343664*^-7}, {-4/5, 21/100, 8.027118972514764*^-7}, {-4/5, 11/50, 8.582351590954745*^-7}, {-4/5, 23/100, 9.146151787104426*^-7}, {-4/5, 6/25, 9.720705444150058*^-7}, {-4/5, 1/4, 1.0331821854628802*^-6}, {-4/5, 13/50, 1.0952591524599977*^-6}, {-4/5, 27/100, 1.1582770051015062*^-6}, {-4/5, 7/25, 1.2222135878619468*^-6}, {-4/5, 29/100, 1.28704874499955*^-6}, {-4/5, 3/10, 1.3527640779340736*^-6}, {-4/5, 31/100, 1.4198500489637871*^-6}, {-4/5, 8/25, 1.4898546066245657*^-6}, {-4/5, 33/100, 1.5608134649126023*^-6}, {-4/5, 17/50, 1.63271067737743*^-6}, {-4/5, 7/20, 1.7055314381799233*^-6}, {-4/5, 9/25, 1.7792619678357872*^-6}, {-4/5, 37/100, 1.8538894127732133*^-6}, {-4/5, 19/50, 1.9294017567740527*^-6}, {-4/5, 39/100, 2.0057877426722567*^-6}, {-4/5, 2/5, 2.08815349098098*^-6}, {-4/5, 41/100, 2.1723188584053806*^-6}, {-4/5, 21/50, 2.2575623876339193*^-6}, {-4/5, 43/100, 2.343871752238323*^-6}, {-4/5, 11/25, 2.431235268717595*^-6}, {-4/5, 9/20, 2.5196418471901918*^-6}, {-4/5, 23/50, 2.6090809467202586*^-6}, {-4/5, 47/100, 2.699542534771368*^-6}, {-4/5, 12/25, 2.791017050343878*^-6}, {-4/5, 49/100, 2.883495370405994*^-6}, {-4/5, 1/2, 2.97696877927517*^-6}, {-4/5, 51/100, 3.0719873158816802*^-6}, {-4/5, 13/25, 3.1686869750964065*^-6}, {-4/5, 53/100, 3.266398582805642*^-6}, {-4/5, 27/50, 3.365114393263668*^-6}, {-4/5, 11/20, 3.4648269643696484*^-6}, {-4/5, 14/25, 3.5655291387809348*^-6}, {-4/5, 57/100, 3.667214026495754*^-6}, {-4/5, 29/50, 3.7698749887717453*^-6}, {-4/5, 59/100, 3.873505623260793*^-6}, {-4/5, 3/5, 3.9780997502506*^-6}, {-4/5, 61/100, 4.083651399917758*^-6}, {-4/5, 31/50, 4.190154800503981*^-6}, {-4/5, 63/100, 4.297604367336938*^-6}, {-4/5, 16/25, 4.405994692625095*^-6}, {-4/5, 13/20, 4.5153205359614004*^-6}, {-4/5, 33/50, 4.630972921398995*^-6}, {-4/5, 67/100, 4.74819411280565*^-6}, {-4/5, 17/25, 4.8664927766047425*^-6}, {-4/5, 69/100, 4.985863278585643*^-6}, {-4/5, 7/10, 5.106300140071745*^-6}, {-4/5, 71/100, 5.227798030593554*^-6}, {-4/5, 18/25, 5.350351761004451*^-6}, {-4/5, 73/100, 5.473956277009096*^-6}, {-4/5, 37/50, 5.5986066530732*^-6}, {-4/5, 3/4, 5.7242980866902146*^-6}, {-4/5, 19/25, 5.851025892977488*^-6}, {-4/5, 77/100, 5.978785499582215*^-6}, {-4/5, 39/50, 6.106260897265398*^-6}, {-4/5, 79/100, 6.233101157553642*^-6}, {-4/5, 4/5, 6.3608935036452335*^-6}, {-4/5, 81/100, 6.4896340845746314*^-6}, {-4/5, 41/50, 6.619319133107047*^-6}, {-4/5, 83/100, 6.749944962355814*^-6}, {-4/5, 21/25, 6.880047926747928*^-6}, {-4/5, 17/20, 7.0104645087274756*^-6}, {-4/5, 43/50, 7.141766987019652*^-6}, {-4/5, 87/100, 7.27395221118825*^-6}, {-4/5, 22/25, 7.407017090942071*^-6}, {-4/5, 89/100, 7.540958593883305*^-6}, {-4/5, 9/10, 7.675773743371823*^-6}, {-4/5, 91/100, 7.811459616497477*^-6}, {-4/5, 23/25, 7.95090109954246*^-6}, {-4/5, 93/100, 8.093916157068456*^-6}, {-4/5, 47/50, 8.23789735781821*^-6}, {-4/5, 19/20, 8.382841591035958*^-6}, {-4/5, 24/25, 8.528745798670942*^-6}, {-4/5, 97/100, 8.675606973622716*^-6}, {-4/5, 49/50, 8.823422158068118*^-6}, {-4/5, 99/100, 8.972188441862752*^-6}, {-4/5, 1, 9.121902961015346*^-6}}
{{-19/25, 0, Indeterminate}, {-19/25, 1/100, 3.825436971147287*^-8}, {-19/25, 1/50, 7.157465079002834*^-8}, {-19/25, 3/100, 1.0596285917250537*^-7}, {-19/25, 1/25, 1.4063130395698748*^-7}, {-19/25, 1/20, 1.8111610913143057*^-7}, {-19/25, 3/50, 2.2482606754765234*^-7}, {-19/25, 7/100, 2.705812645910054*^-7}, {-19/25, 2/25, 3.1759804217159255*^-7}, {-19/25, 9/100, 3.6638124885836085*^-7}, {-19/25, 1/10, 4.178161897523428*^-7}, {-19/25, 11/100, 4.698933831445314*^-7}, {-19/25, 3/25, 5.229340268816746*^-7}, {-19/25, 13/100, 5.782737824301716*^-7}, {-19/25, 7/50, 6.342697237703736*^-7}, {-19/25, 3/20, 6.908826352962838*^-7}, {-19/25, 4/25, 7.480820731767097*^-7}, {-19/25, 17/100, 8.07698908489405*^-7}, {-19/25, 9/50, 8.772045543746203*^-7}, {-19/25, 19/100, 9.479656580408283*^-7}, {-19/25, 1/5, 1.0199280145472582*^-6}, {-19/25, 21/100, 1.0930446113229808*^-6}, {-19/25, 11/50, 1.1680061976542777*^-6}, {-19/25, 23/100, 1.247394746809458*^-6}, {-19/25, 6/25, 1.3280772220922762*^-6}, {-19/25, 1/4, 1.41001599903982*^-6}, {-19/25, 13/50, 1.4931773140654359*^-6}, {-19/25, 27/100, 1.5775307432950935*^-6}, {-19/25, 7/25, 1.6630487648878096*^-6}, {-19/25, 29/100, 1.752740521019377*^-6}, {-19/25, 3/10, 1.844002421618577*^-6}, {-19/25, 31/100, 1.9365254307027287*^-6}, {-19/25, 8/25, 2.0302862023652105*^-6}, {-19/25, 33/100, 2.125263201164752*^-6}, {-19/25, 17/50, 2.221436508012234*^-6}, {-19/25, 7/20, 2.3187876510716305*^-6}, {-19/25, 9/25, 2.419688296876583*^-6}, {-19/25, 37/100, 2.5270618318015677*^-6}, {-19/25, 19/50, 2.6358934307970336*^-6}, {-19/25, 39/100, 2.7461632783239707*^-6}, {-19/25, 2/5, 2.857852728443614*^-6}, {-19/25, 41/100, 2.970944205762366*^-6}, {-19/25, 21/50, 3.0854211165889107*^-6}, {-19/25, 43/100, 3.2012677690815634*^-6}, {-19/25, 11/25, 3.318469301330211*^-6}, {-19/25, 9/20, 3.437011616456711*^-6}, {-19/25, 23/50, 3.5568813239369615*^-6}, {-19/25, 47/100, 3.679511198889428*^-6}, {-19/25, 12/25, 3.8036560458922004*^-6}, {-19/25, 49/100, 3.929147965968639*^-6}, {-19/25, 1/2, 4.055975261055958*^-6}, {-19/25, 51/100, 4.184126743866943*^-6}, {-19/25, 13/25, 4.313591703271903*^-6}, {-19/25, 53/100, 4.444359872595093*^-6}, {-19/25, 27/50, 4.576421400538937*^-6}, {-19/25, 11/20, 4.709766824480718*^-6}, {-19/25, 14/25, 4.844387045916038*^-6}, {-19/25, 57/100, 4.980273307845432*^-6}, {-19/25, 29/50, 5.117417173925512*^-6}, {-19/25, 59/100, 5.2558105092215945*^-6}, {-19/25, 3/5, 5.40029914102654*^-6}, {-19/25, 61/100, 5.5488943855610405*^-6}, {-19/25, 31/50, 5.698932194402298*^-6}, {-19/25, 63/100, 5.850403838337646*^-6}, {-19/25, 16/25, 6.0033008632432704*^-6}, {-19/25, 13/20, 6.157615075724294*^-6}, {-19/25, 33/50, 6.313338529706632*^-6}, {-19/25, 67/100, 6.470463513907126*^-6}, {-19/25, 17/25, 6.628982540113368*^-6}, {-19/25, 69/100, 6.78888833221177*^-6}, {-19/25, 7/10, 6.950173815907983*^-6}, {-19/25, 71/100, 7.111813675207986*^-6}, {-19/25, 18/25, 7.272044024270661*^-6}, {-19/25, 73/100, 7.4335425982345695*^-6}, {-19/25, 37/50, 7.5963035673845855*^-6}, {-19/25, 3/4, 7.760321247367939*^-6}, {-19/25, 19/25, 7.925478042638933*^-6}, {-19/25, 77/100, 8.08936786408228*^-6}, {-19/25, 39/50, 8.254437317717496*^-6}, {-19/25, 79/100, 8.420681645971009*^-6}, {-19/25, 4/5, 8.588096196562424*^-6}, {-19/25, 81/100, 8.75667641805651*^-6}, {-19/25, 41/50, 8.926417855665632*^-6}, {-19/25, 83/100, 9.097316147288258*^-6}, {-19/25, 21/25, 9.273401827384184*^-6}, {-19/25, 17/20, 9.45376204482713*^-6}, {-19/25, 43/50, 9.635408209474864*^-6}, {-19/25, 87/100, 9.818335660396272*^-6}, {-19/25, 22/25, 0.000010002539827019129}, {-19/25, 89/100, 0.000010188016225770696}, {-19/25, 9/10, 0.000010374760456887891}, {-19/25, 91/100, 0.00001056276820138389}, {-19/25, 23/25, 0.00001075203521816706}, {-19/25, 93/100, 0.000010942557341297892}, {-19/25, 47/50, 0.000011134330477378858}, {-19/25, 19/20, 0.000011327350603068198}, {-19/25, 24/25, 0.000011521613762711761}, {-19/25, 97/100, 0.000011713572180385342}, {-19/25, 49/50, 0.000011906243046770199}, {-19/25, 99/100, 0.000012100074920908332}, {-19/25, 1, 0.000012295064343934428}}
{{-18/25, 0, Indeterminate}, {-18/25, 1/100, 4.996989848554228*^-8}, {-18/25, 1/50, 9.411367480602702*^-8}, {-18/25, 3/100, 1.394448667002898*^-7}, {-18/25, 1/25, 1.87086224881579*^-7}, {-18/25, 1/20, 2.4299712613643863*^-7}, {-18/25, 3/50, 3.0139658053826786*^-7}, {-18/25, 7/100, 3.6278407932608433*^-7}, {-18/25, 2/25, 4.254184658186857*^-7}, {-18/25, 9/100, 4.925150819620336*^-7}, {-18/25, 1/10, 5.604580752613243*^-7}, {-18/25, 11/100, 6.297568262794323*^-7}, {-18/25, 3/25, 7.019585625476779*^-7}, {-18/25, 13/100, 7.750001975859977*^-7}, {-18/25, 7/50, 8.48823807849207*^-7}, {-18/25, 3/20, 9.233856679796233*^-7}, {-18/25, 4/25, 1.0080140140100244*^-6}, {-18/25, 17/100, 1.0991568614709227*^-6}, {-18/25, 9/50, 1.1919410596162776*^-6}, {-18/25, 19/100, 1.2862890741352354*^-6}, {-18/25, 1/5, 1.3826742911683187*^-6}, {-18/25, 21/100, 1.4852715114454606*^-6}, {-18/25, 11/50, 1.589606853459104*^-6}, {-18/25, 23/100, 1.6956214813096577*^-6}, {-18/25, 6/25, 1.8032632174743495*^-6}, {-18/25, 1/4, 1.9124855660588974*^-6}, {-18/25, 13/50, 2.0248846403211124*^-6}, {-18/25, 27/100, 2.141579601124688*^-6}, {-18/25, 7/25, 2.25997511023127*^-6}, {-18/25, 29/100, 2.3800335015735395*^-6}, {-18/25, 3/10, 2.5017203987673574*^-6}, {-18/25, 31/100, 2.62500432638904*^-6}, {-18/25, 8/25, 2.7498563761331628*^-6}, {-18/25, 33/100, 2.880716506972533*^-6}, {-18/25, 17/50, 3.0187118396883408*^-6}, {-18/25, 7/20, 3.158654958972352*^-6}, {-18/25, 9/25, 3.3005153750104083*^-6}, {-18/25, 37/100, 3.4442645913670895*^-6}, {-18/25, 19/50, 3.5898759213360276*^-6}, {-18/25, 39/100, 3.7373243247814704*^-6}, {-18/25, 2/5, 3.886586262825102*^-6}, {-18/25, 41/100, 4.037639568116837*^-6}, {-18/25, 21/50, 4.1904633287521965*^-6}, {-18/25, 43/100, 4.347022400528448*^-6}, {-18/25, 11/25, 4.505478447894861*^-6}, {-18/25, 9/20, 4.665726002702626*^-6}, {-18/25, 23/50, 4.827747183572815*^-6}, {-18/25, 47/100, 4.991524984417692*^-6}, {-18/25, 12/25, 5.157043209492179*^-6}, {-18/25, 49/100, 5.324286414387389*^-6}, {-18/25, 1/2, 5.4932398523330105*^-6}, {-18/25, 51/100, 5.663889425251156*^-6}, {-18/25, 13/25, 5.8362216390699035*^-6}, {-18/25, 53/100, 6.010223562865066*^-6}, {-18/25, 27/50, 6.1858827914459055*^-6}, {-18/25, 11/20, 6.371608385398089*^-6}, {-18/25, 14/25, 6.5605508987580664*^-6}, {-18/25, 57/100, 6.751411797021735*^-6}, {-18/25, 29/50, 6.944177802788666*^-6}, {-18/25, 59/100, 7.138836109793827*^-6}, {-18/25, 3/5, 7.335374355912978*^-6}, {-18/25, 61/100, 7.5337805981136505*^-6}, {-18/25, 31/50, 7.734043289190293*^-6}, {-18/25, 63/100, 7.936151256132034*^-6}, {-18/25, 16/25, 8.140093679988182*^-6}, {-18/25, 13/20, 8.343483735825843*^-6}, {-18/25, 33/50, 8.546177830242452*^-6}, {-18/25, 67/100, 8.750551169913506*^-6}, {-18/25, 17/25, 8.95659503944021*^-6}, {-18/25, 69/100, 9.164300970122831*^-6}, {-18/25, 7/10, 9.371234241005838*^-6}, {-18/25, 71/100, 9.578828394218224*^-6}, {-18/25, 18/25, 9.787977932713224*^-6}, {-18/25, 73/100, 9.99867590563089*^-6}, {-18/25, 37/50, 0.000010210915535381496}, {-18/25, 3/4, 0.000010424690209568194}, {-18/25, 19/25, 0.000010639993473408014}, {-18/25, 77/100, 0.000010865055246417428}, {-18/25, 39/50, 0.000011092601907818837}, {-18/25, 79/100, 0.000011321851053852058}, {-18/25, 4/5, 0.000011552795763960095}, {-18/25, 81/100, 0.000011785429270001903}, {-18/25, 41/50, 0.000012019744949966329}, {-18/25, 83/100, 0.000012255736322029598}, {-18/25, 21/25, 0.000012493397038938336}, {-18/25, 17/20, 0.0000127327208826927}, {-18/25, 43/50, 0.000012973701759511901}, {-18/25, 87/100, 0.000013216333695066488}, {-18/25, 22/25, 0.00001345887582265502}, {-18/25, 89/100, 0.000013699668906260687}, {-18/25, 9/10, 0.00001394199987205791}, {-18/25, 91/100, 0.000014185863590732293}, {-18/25, 23/25, 0.000014431255022979815}, {-18/25, 93/100, 0.000014678169216325577}, {-18/25, 47/50, 0.000014926601302098424}, {-18/25, 19/20, 0.000015176546492552824}, {-18/25, 24/25, 0.00001542800007812914}, {-18/25, 97/100, 0.000015680957424843334}, {-18/25, 49/50, 0.000015935413971799588}, {-18/25, 99/100, 0.000016191365228819377}, {-18/25, 1, 0.000016448806774177415}}
{{-17/25, 0, Indeterminate}, {-17/25, 1/100, 6.531224558178581*^-8}, {-17/25, 1/50, 1.242871139918755*^-7}, {-17/25, 3/100, 1.8356456141415333*^-7}, {-17/25, 1/25, 2.5035476918831777*^-7}, {-17/25, 1/20, 3.258551713153538*^-7}, {-17/25, 3/50, 4.0509230368643727*^-7}, {-17/25, 7/100, 4.861581962715571*^-7}, {-17/25, 2/25, 5.728921230824336*^-7}, {-17/25, 9/100, 6.616528209815012*^-7}, {-17/25, 1/10, 7.519979844334559*^-7}, {-17/25, 11/100, 8.463121080236985*^-7}, {-17/25, 3/25, 9.417050100154015*^-7}, {-17/25, 13/100, 1.0380890064031288*^-6}, {-17/25, 7/50, 1.1354636574423868*^-6}, {-17/25, 3/20, 1.2527440318288862*^-6}, {-17/25, 4/25, 1.3723081744679035*^-6}, {-17/25, 17/100, 1.4940230448203473*^-6}, {-17/25, 9/50, 1.617776818582436*^-6}, {-17/25, 19/100, 1.7493622614318514*^-6}, {-17/25, 1/5, 1.8842579403274841*^-6}, {-17/25, 21/100, 2.021416473112844*^-6}, {-17/25, 11/50, 2.160755335142364*^-6}, {-17/25, 23/100, 2.3022019431414576*^-6}, {-17/25, 6/25, 2.449268704050043*^-6}, {-17/25, 1/4, 2.600625061462307*^-6}, {-17/25, 13/50, 2.7542383564897833*^-6}, {-17/25, 27/100, 2.9100518857798333*^-6}, {-17/25, 7/25, 3.068014364841453*^-6}, {-17/25, 29/100, 3.2280792375233114*^-6}, {-17/25, 3/10, 3.3942635574367117*^-6}, {-17/25, 31/100, 3.5714614135805053*^-6}, {-17/25, 8/25, 3.751277140995047*^-6}, {-17/25, 33/100, 3.933662875332182*^-6}, {-17/25, 17/50, 4.118574237550336*^-6}, {-17/25, 7/20, 4.3059699829547845*^-6}, {-17/25, 9/25, 4.495811692816642*^-6}, {-17/25, 37/100, 4.688063502604686*^-6}, {-17/25, 19/50, 4.882691861807019*^-6}, {-17/25, 39/100, 5.081417267871951*^-6}, {-17/25, 2/5, 5.2834642718110595*^-6}, {-17/25, 41/100, 5.487906238469712*^-6}, {-17/25, 21/50, 5.694715242615941*^-6}, {-17/25, 43/100, 5.903864902540984*^-6}, {-17/25, 11/25, 6.115330253980435*^-6}, {-17/25, 9/20, 6.329087636638598*^-6}, {-17/25, 23/50, 6.545114591851084*^-6}, {-17/25, 47/100, 6.7633897701134485*^-6}, {-17/25, 12/25, 6.983892847369861*^-6}, {-17/25, 49/100, 7.206604449095085*^-6}, {-17/25, 1/2, 7.439358148765279*^-6}, {-17/25, 51/100, 7.67924945745897*^-6}, {-17/25, 13/25, 7.921703475322717*^-6}, {-17/25, 53/100, 8.166699615472396*^-6}, {-17/25, 27/50, 8.41421811980742*^-6}, {-17/25, 11/20, 8.664240006602288*^-6}, {-17/25, 14/25, 8.91674702223271*^-6}, {-17/25, 57/100, 9.171721596653083*^-6}, {-17/25, 29/50, 9.42914680228845*^-6}, {-17/25, 59/100, 9.687956154781753*^-6}, {-17/25, 3/5, 9.944010971456526*^-6}, {-17/25, 61/100, 0.000010202297771582192}, {-17/25, 31/50, 0.000010462803273052959}, {-17/25, 63/100, 0.000010725514625118464}, {-17/25, 16/25, 0.000010986896809650057}, {-17/25, 13/20, 0.000011249593198739446}, {-17/25, 33/50, 0.00001151434629248194}, {-17/25, 67/100, 0.000011781145782968306}, {-17/25, 17/25, 0.000012049981654927164}, {-17/25, 69/100, 0.000012320844170577266}, {-17/25, 7/10, 0.00001260071435562965}, {-17/25, 71/100, 0.00001288731337922743}, {-17/25, 18/25, 0.00001317617421861341}, {-17/25, 73/100, 0.00001346728641985269}, {-17/25, 37/50, 0.000013760639793569325}, {-17/25, 3/4, 0.000014056224402753333}, {-17/25, 19/25, 0.000014354030551309402}, {-17/25, 77/100, 0.000014654048773287916}, {-17/25, 39/50, 0.000014956269822753308}, {-17/25, 79/100, 0.000015260684664242747}, {-17/25, 4/5, 0.000015566925415886028}, {-17/25, 81/100, 0.000015869201469937623}, {-17/25, 41/50, 0.000016173514669242485}, {-17/25, 83/100, 0.00001647985741073219}, {-17/25, 21/25, 0.00001678822224478097}, {-17/25, 17/20, 0.00001709860186909406}, {-17/25, 43/50, 0.00001741098912293145}, {-17/25, 87/100, 0.00001772537698163771}, {-17/25, 22/25, 0.00001804175855146662}, {-17/25, 89/100, 0.00001836012706467389}, {-17/25, 9/10, 0.000018680475874864376}, {-17/25, 91/100, 0.000019002798452580632}, {-17/25, 23/25, 0.000019327088381110634}, {-17/25, 93/100, 0.0000196533393525092}, {-17/25, 47/50, 0.000019981545163812792}, {-17/25, 19/20, 0.000020311699713440698}, {-17/25, 24/25, 0.000020645395493974006}, {-17/25, 97/100, 0.000020995841518678584}, {-17/25, 49/50, 0.00002134850166496466}, {-17/25, 99/100, 0.0000217033691447282}, {-17/25, 1, 0.000022060437276734593}}
{{-16/25, 0, Indeterminate}, {-16/25, 1/100, 8.545603482989428*^-8}, {-16/25, 1/50, 1.6426779695504455*^-7}, {-16/25, 3/100, 2.432644877874582*^-7}, {-16/25, 1/25, 3.371443231303453*^-7}, {-16/25, 1/20, 4.3816641564365317*^-7}, {-16/25, 3/50, 5.444284363625079*^-7}, {-16/25, 7/100, 6.551931431154452*^-7}, {-16/25, 2/25, 7.713587839898858*^-7}, {-16/25, 9/100, 8.889856111371037*^-7}, {-16/25, 1/10, 1.0123989447066942*^-6}, {-16/25, 11/100, 1.1372073751358553*^-6}, {-16/25, 3/25, 1.2632739572598376*^-6}, {-16/25, 13/100, 1.396223048212341*^-6}, {-16/25, 7/50, 1.5501944364386338*^-6}, {-16/25, 3/20, 1.707190279365844*^-6}, {-16/25, 4/25, 1.8670138200299325*^-6}, {-16/25, 17/100, 2.0335270481032533*^-6}, {-16/25, 9/50, 2.207949052952194*^-6}, {-16/25, 19/100, 2.3854554915806473*^-6}, {-16/25, 1/5, 2.5659120023136825*^-6}, {-16/25, 21/100, 2.7492022272716833*^-6}, {-16/25, 11/50, 2.9403236671053324*^-6}, {-16/25, 23/100, 3.136736386847142*^-6}, {-16/25, 6/25, 3.3361615015760298*^-6}, {-16/25, 1/4, 3.538512108394171*^-6}, {-16/25, 13/50, 3.743710431750234*^-6}, {-16/25, 27/100, 3.951686564480163*^-6}, {-16/25, 7/25, 4.177989560113193*^-6}, {-16/25, 29/100, 4.408933637471141*^-6}, {-16/25, 3/10, 4.643349351799333*^-6}, {-16/25, 31/100, 4.881165921534599*^-6}, {-16/25, 8/25, 5.122318157987724*^-6}, {-16/25, 33/100, 5.366745861668596*^-6}, {-16/25, 17/50, 5.614393296815464*^-6}, {-16/25, 7/20, 5.865312889950242*^-6}, {-16/25, 9/25, 6.1227438294267914*^-6}, {-16/25, 37/100, 6.3834001859178795*^-6}, {-16/25, 19/50, 6.647237127393358*^-6}, {-16/25, 39/100, 6.914212642201034*^-6}, {-16/25, 2/5, 7.184287283864099*^-6}, {-16/25, 41/100, 7.457423943923774*^-6}, {-16/25, 21/50, 7.733587649254414*^-6}, {-16/25, 43/100, 8.012745380796276*^-6}, {-16/25, 11/25, 8.294865911077959*^-6}, {-16/25, 9/20, 8.579919658270089*^-6}, {-16/25, 23/50, 8.883676286058614*^-6}, {-16/25, 47/100, 9.19130620431384*^-6}, {-16/25, 12/25, 9.502348682604081*^-6}, {-16/25, 49/100, 9.816772500250427*^-6}, {-16/25, 1/2, 0.000010134547838254875}, {-16/25, 51/100, 0.000010455646182617015}, {-16/25, 13/25, 0.000010780040235912746}, {-16/25, 53/100, 0.00001110770383631008}, {-16/25, 27/50, 0.00001143586292854782}, {-16/25, 11/20, 0.000011761927638892887}, {-16/25, 14/25, 0.000012090954226506458}, {-16/25, 57/100, 0.00001242292270833835}, {-16/25, 29/50, 0.000012755726889804354}, {-16/25, 59/100, 0.000013087934405345081}, {-16/25, 3/5, 0.000013422872342134168}, {-16/25, 61/100, 0.000013760525105297161}, {-16/25, 31/50, 0.000014100877610640224}, {-16/25, 63/100, 0.000014443915255085793}, {-16/25, 16/25, 0.000014800172286269294}, {-16/25, 13/20, 0.00001516362859328311}, {-16/25, 33/50, 0.0000155300882234501}, {-16/25, 67/100, 0.0000158995354930577}, {-16/25, 17/25, 0.00001627195516985556}, {-16/25, 69/100, 0.00001664733245001142}, {-16/25, 7/10, 0.000017025652936593973}, {-16/25, 71/100, 0.000017406902619460754}, {-16/25, 18/25, 0.000017791067856442375}, {-16/25, 73/100, 0.00001817739418085096}, {-16/25, 37/50, 0.000018559022856511984}, {-16/25, 3/4, 0.000018943349781061992}, {-16/25, 19/25, 0.0000193303637209719}, {-16/25, 77/100, 0.000019720053701950463}, {-16/25, 39/50, 0.000020112408997391608}, {-16/25, 79/100, 0.000020507419117517044}, {-16/25, 4/5, 0.000020905073799157856}, {-16/25, 81/100, 0.000021305362996131065}, {-16/25, 41/50, 0.000021708276870173834}, {-16/25, 83/100, 0.00002211380578239018}, {-16/25, 21/25, 0.000022521940285180115}, {-16/25, 17/20, 0.00002293267111461481}, {-16/25, 43/50, 0.000023345989183231973}, {-16/25, 87/100, 0.00002376188557321994}, {-16/25, 22/25, 0.00002419151503316143}, {-16/25, 89/100, 0.00002463364108338217}, {-16/25, 9/10, 0.000025078704112666334}, {-16/25, 91/100, 0.000025526694105061946}, {-16/25, 23/25, 0.000025977601223761395}, {-16/25, 93/100, 0.00002643141580478293}, {-16/25, 47/50, 0.000026888128350959026}, {-16/25, 19/20, 0.000027347729526211627}, {-16/25, 24/25, 0.00002781021015010193}, {-16/25, 97/100, 0.000028275561192633128}, {-16/25, 49/50, 0.000028743773769297197}, {-16/25, 99/100, 0.000029214839136347385}, {-16/25, 1, 0.000029688748686285864}}
{{-3/5, 0, Indeterminate}, {-3/5, 1/100, 1.1361953063968824*^-7}, {-3/5, 1/50, 2.1958380518766192*^-7}, {-3/5, 3/100, 3.286587244237833*^-7}, {-3/5, 1/25, 4.588272303937921*^-7}, {-3/5, 1/20, 5.972153642490288*^-7}, {-3/5, 3/50, 7.399440524191343*^-7}, {-3/5, 7/100, 8.938453060584087*^-7}, {-3/5, 2/25, 1.0495202366314785*^-6}, {-3/5, 9/100, 1.2119662825512684*^-6}, {-3/5, 1/10, 1.377309225033886*^-6}, {-3/5, 11/100, 1.5442727442053773*^-6}, {-3/5, 3/25, 1.7243944287840508*^-6}, {-3/5, 13/100, 1.928866768139614*^-6}, {-3/5, 7/50, 2.1374105804556833*^-6}, {-3/5, 3/20, 2.3497275353609993*^-6}, {-3/5, 4/25, 2.5765354626903457*^-6}, {-3/5, 17/100, 2.808716597414122*^-6}, {-3/5, 9/50, 3.044985638425608*^-6}, {-3/5, 19/100, 3.28514779991657*^-6}, {-3/5, 1/5, 3.5345563065133584*^-6}, {-3/5, 21/100, 3.7922625719701343*^-6}, {-3/5, 11/50, 4.054062195756458*^-6}, {-3/5, 23/100, 4.319817614095239*^-6}, {-3/5, 6/25, 4.589407218119341*^-6}, {-3/5, 1/4, 4.8695621911564475*^-6}, {-3/5, 13/50, 5.1690928562908835*^-6}, {-3/5, 27/100, 5.47341201295227*^-6}, {-3/5, 7/25, 5.782402141090456*^-6}, {-3/5, 29/100, 6.095956179007149*^-6}, {-3/5, 3/10, 6.413976277310221*^-6}, {-3/5, 31/100, 6.736372730065086*^-6}, {-3/5, 8/25, 7.063546859288792*^-6}, {-3/5, 33/100, 7.399077861626013*^-6}, {-3/5, 17/50, 7.738967800790604*^-6}, {-3/5, 7/20, 8.083146779570957*^-6}, {-3/5, 9/25, 8.431549792541672*^-6}, {-3/5, 37/100, 8.784116243460224*^-6}, {-3/5, 19/50, 9.140789520147912*^-6}, {-3/5, 39/100, 9.501516618938644*^-6}, {-3/5, 2/5, 9.866247812015385*^-6}, {-3/5, 41/100, 0.000010234936351965562}, {-3/5, 21/50, 0.000010627430792615058}, {-3/5, 43/100, 0.000011025947654089957}, {-3/5, 11/25, 0.000011429079507870934}, {-3/5, 9/20, 0.000011836777611249475}, {-3/5, 23/50, 0.00001224899567795749}, {-3/5, 47/100, 0.000012665689692450025}, {-3/5, 12/25, 0.000013086817741453997}, {-3/5, 49/100, 0.000013511634753505086}, {-3/5, 1/2, 0.000013931058618289345}, {-3/5, 51/100, 0.000014354472770573714}, {-3/5, 13/25, 0.000014781846178466976}, {-3/5, 53/100, 0.000015209924334783161}, {-3/5, 27/50, 0.00001563781505830609}, {-3/5, 11/20, 0.000016069362756056013}, {-3/5, 14/25, 0.00001650454388390263}, {-3/5, 57/100, 0.000016943335774630743}, {-3/5, 29/50, 0.000017391117038268014}, {-3/5, 59/100, 0.000017856526448944476}, {-3/5, 3/5, 0.000018325983779636132}, {-3/5, 61/100, 0.00001879946475919143}, {-3/5, 31/50, 0.00001927694592014851}, {-3/5, 63/100, 0.000019758404552989564}, {-3/5, 16/25, 0.00002024381866372918}, {-3/5, 13/20, 0.00002073316693454588}, {-3/5, 33/50, 0.00002122642868720336}, {-3/5, 67/100, 0.0000217181602762515}, {-3/5, 17/25, 0.00002220827033494505}, {-3/5, 69/100, 0.000022701989179751156}, {-3/5, 7/10, 0.00002319930016595148}, {-3/5, 71/100, 0.00002370018708394877}, {-3/5, 18/25, 0.00002420463413776717}, {-3/5, 73/100, 0.0000247126259249539}, {-3/5, 37/50, 0.000025224147417780295}, {-3/5, 3/4, 0.000025739183945640294}, {-3/5, 19/25, 0.000026257721178550556}, {-3/5, 77/100, 0.00002677974511168055}, {-3/5, 39/50, 0.00002730524205082133}, {-3/5, 79/100, 0.000027834198598738473}, {-3/5, 4/5, 0.00002837283630728301}, {-3/5, 81/100, 0.00002893582104641172}, {-3/5, 41/50, 0.000029502757801154604}, {-3/5, 83/100, 0.000030073631390257052}, {-3/5, 21/25, 0.00003064842694493031}, {-3/5, 17/20, 0.00003122712989646601}, {-3/5, 43/50, 0.00003180972596451219}, {-3/5, 87/100, 0.00003239620114597461}, {-3/5, 22/25, 0.00003298654170449587}, {-3/5, 89/100, 0.000033580734160479555}, {-3/5, 9/10, 0.00003417876528162608}, {-3/5, 91/100, 0.00003478062207394679}, {-3/5, 23/25, 0.00003543090127454098}, {-3/5, 93/100, 0.00003610337334674577}, {-3/5, 47/50, 0.00003678086138900137}, {-3/5, 19/20, 0.00003746334925452834}, {-3/5, 24/25, 0.000038150821069863}, {-3/5, 97/100, 0.000038843261225982225}, {-3/5, 49/50, 0.000039540654369822255}, {-3/5, 99/100, 0.00004024298539616544}, {-3/5, 1, 0.000040950239439878494}}
{{-14/25, 0, Indeterminate}, {-14/25, 1/100, 1.521592408645928*^-7}, {-14/25, 1/50, 2.947788634616235*^-7}, {-14/25, 3/100, 4.4734661834511887*^-7}, {-14/25, 1/25, 6.262372610562812*^-7}, {-14/25, 1/20, 8.160587592000654*^-7}, {-14/25, 3/50, 1.0151430738217226*^-6}, {-14/25, 7/100, 1.2224343396497555*^-6}, {-14/25, 2/25, 1.4363369934633714*^-6}, {-14/25, 9/100, 1.6563775158936719*^-6}, {-14/25, 1/10, 1.8785291845448267*^-6}, {-14/25, 11/100, 2.119294394356645*^-6}, {-14/25, 3/25, 2.3917771145653813*^-6}, {-14/25, 13/100, 2.6697961456448463*^-6}, {-14/25, 7/50, 2.9565936776503837*^-6}, {-14/25, 3/20, 3.2609604937624706*^-6}, {-14/25, 4/25, 3.5711141180815923*^-6}, {-14/25, 17/100, 3.886714066559656*^-6}, {-14/25, 9/50, 4.2110377585124956*^-6}, {-14/25, 19/100, 4.550148889641716*^-6}, {-14/25, 1/5, 4.8948913062141985*^-6}, {-14/25, 21/100, 5.2450407954552426*^-6}, {-14/25, 11/50, 5.600402009589393*^-6}, {-14/25, 23/100, 5.974941828049231*^-6}, {-14/25, 6/25, 6.370638504870264*^-6}, {-14/25, 1/4, 6.772848865122385*^-6}, {-14/25, 13/50, 7.18139039668467*^-6}, {-14/25, 27/100, 7.5960983718919555*^-6}, {-14/25, 7/25, 8.016823558610597*^-6}, {-14/25, 29/100, 8.443430281463161*^-6}, {-14/25, 3/10, 8.881352892159844*^-6}, {-14/25, 31/100, 9.32573322818136*^-6}, {-14/25, 8/25, 9.775947206792177*^-6}, {-14/25, 33/100, 0.000010231891773672587}, {-14/25, 17/50, 0.000010693471686898088}, {-14/25, 7/20, 0.000011160598692807049}, {-14/25, 9/25, 0.000011633190806364055}, {-14/25, 37/100, 0.000012111171680742886}, {-14/25, 19/50, 0.00001260974075076347}, {-14/25, 39/100, 0.000013127011481572894}, {-14/25, 2/5, 0.00001365057826490549}, {-14/25, 41/100, 0.000014180363018879613}, {-14/25, 21/50, 0.000014716292110774731}, {-14/25, 43/100, 0.000015258295986264068}, {-14/25, 11/25, 0.00001580630883635896}, {-14/25, 9/20, 0.000016355191871938387}, {-14/25, 23/50, 0.000016901147441516996}, {-14/25, 47/100, 0.000017452474241594347}, {-14/25, 12/25, 0.000018008429761474557}, {-14/25, 49/100, 0.000018560862349895494}, {-14/25, 1/2, 0.000019118225831920058}, {-14/25, 51/100, 0.000019680483782980742}, {-14/25, 13/25, 0.00002024760133980313}, {-14/25, 53/100, 0.000020828597093619608}, {-14/25, 27/50, 0.000021430907453954627}, {-14/25, 11/20, 0.000022038679100628953}, {-14/25, 14/25, 0.000022651874849115193}, {-14/25, 57/100, 0.00002327045891146252}, {-14/25, 29/50, 0.000023894396808576156}, {-14/25, 59/100, 0.000024523655289469}, {-14/25, 3/5, 0.0000251582022568379}, {-14/25, 61/100, 0.000025793022936627656}, {-14/25, 31/50, 0.00002642382715661728}, {-14/25, 63/100, 0.000027059486901253277}, {-14/25, 16/25, 0.000027699977022048243}, {-14/25, 13/20, 0.000028345273124975047}, {-14/25, 33/50, 0.000028995351528819474}, {-14/25, 67/100, 0.000029650189226528383}, {-14/25, 17/25, 0.000030309763849294137}, {-14/25, 69/100, 0.000030974053633153154}, {-14/25, 7/10, 0.00003164303738788331}, {-14/25, 71/100, 0.000032316694468017517}, {-14/25, 18/25, 0.000032995004745795626}, {-14/25, 73/100, 0.00003368671354165136}, {-14/25, 37/50, 0.000034409634532044254}, {-14/25, 3/4, 0.0000351378874846853}, {-14/25, 19/25, 0.000035871449396856685}, {-14/25, 77/100, 0.00003661029780719138}, {-14/25, 39/50, 0.00003735441077172282}, {-14/25, 79/100, 0.0000381037668413455}, {-14/25, 4/5, 0.00003885834504058718}, {-14/25, 81/100, 0.00003961812484760012}, {-14/25, 41/50, 0.000040383086175287734}, {-14/25, 83/100, 0.00004115320935349185}, {-14/25, 21/25, 0.000041988931932959424}, {-14/25, 17/20, 0.00004285123415131781}, {-14/25, 43/50, 0.000043720344965746}, {-14/25, 87/100, 0.000044596239366329605}, {-14/25, 22/25, 0.00004547889282893983}, {-14/25, 89/100, 0.00004636828129766217}, {-14/25, 9/10, 0.00004726438116807904}, {-14/25, 91/100, 0.00004816716927135101}, {-14/25, 23/25, 0.0000490766228590476}, {-14/25, 93/100, 0.00004999271958869193}, {-14/25, 47/50, 0.00005091543750997474}, {-14/25, 19/20, 0.000051844755051596537}, {-14/25, 24/25, 0.00005281521900012098}, {-14/25, 97/100, 0.000053842286374086104}, {-14/25, 49/50, 0.00005487770201805822}, {-14/25, 99/100, 0.000055921442535914986}, {-14/25, 1, 0.00005697348488443318}}
{{-13/25, 0, Indeterminate}, {-13/25, 1/100, 2.0659790403339568*^-7}, {-13/25, 1/50, 4.0059522107650947*^-7}, {-13/25, 3/100, 6.207488643746897*^-7}, {-13/25, 1/25, 8.692391754862987*^-7}, {-13/25, 1/20, 1.1287626204822038*^-6}, {-13/25, 3/50, 1.4083985167863511*^-6}, {-13/25, 7/100, 1.6931757176474667*^-6}, {-13/25, 2/25, 1.989947222753801*^-6}, {-13/25, 9/100, 2.2895508670561365*^-6}, {-13/25, 1/10, 2.610333823840563*^-6}, {-13/25, 11/100, 2.9779153392639322*^-6}, {-13/25, 3/25, 3.353186090952509*^-6}, {-13/25, 13/100, 3.745012817021584*^-6}, {-13/25, 7/50, 4.156595294911785*^-6}, {-13/25, 3/20, 4.5760589367673824*^-6}, {-13/25, 4/25, 5.002885760126372*^-6}, {-13/25, 17/100, 5.451487844004038*^-6}, {-13/25, 9/50, 5.910799748922578*^-6}, {-13/25, 19/100, 6.377670937431412*^-6}, {-13/25, 1/5, 6.851774355145092*^-6}, {-13/25, 21/100, 7.3511372029438106*^-6}, {-13/25, 11/50, 7.879986459992585*^-6}, {-13/25, 23/100, 8.417859954051692*^-6}, {-13/25, 6/25, 8.96446548261681*^-6}, {-13/25, 1/4, 9.51954215666428*^-6}, {-13/25, 13/50, 0.000010082856030206253}, {-13/25, 27/100, 0.000010658019496895775}, {-13/25, 7/25, 0.000011245601515328247}, {-13/25, 29/100, 0.000011841272271466146}, {-13/25, 3/10, 0.000012444862007159171}, {-13/25, 31/100, 0.000013056215442914661}, {-13/25, 8/25, 0.00001367519009739744}, {-13/25, 33/100, 0.000014301654839926048}, {-13/25, 17/50, 0.000014935488638836425}, {-13/25, 7/20, 0.00001560822512952047}, {-13/25, 9/25, 0.000016295457825603392}, {-13/25, 37/100, 0.000016991318926337725}, {-13/25, 19/50, 0.000017695686631914564}, {-13/25, 39/100, 0.00001840844681947458}, {-13/25, 2/5, 0.000019129492348630997}, {-13/25, 41/100, 0.000019853287766545352}, {-13/25, 21/50, 0.00002057209899966854}, {-13/25, 43/100, 0.00002129825486791885}, {-13/25, 11/25, 0.000022028046122934346}, {-13/25, 9/20, 0.000022755916570937114}, {-13/25, 23/50, 0.000023490488310496724}, {-13/25, 47/100, 0.000024231705614057014}, {-13/25, 12/25, 0.000024979515450602342}, {-13/25, 49/100, 0.000025767290436333494}, {-13/25, 1/2, 0.00002656280402122673}, {-13/25, 51/100, 0.000027365745714844848}, {-13/25, 13/25, 0.000028176059143844074}, {-13/25, 53/100, 0.000028993690293594724}, {-13/25, 27/50, 0.00002981858734674388}, {-13/25, 11/20, 0.00003065070053563548}, {-13/25, 14/25, 0.00003147708380851109}, {-13/25, 57/100, 0.000032304440413039975}, {-13/25, 29/50, 0.00003313839234745106}, {-13/25, 59/100, 0.00003397890168422855}, {-13/25, 3/5, 0.00003482593178390153}, {-13/25, 61/100, 0.00003567944721648433}, {-13/25, 31/50, 0.0000365394136890785}, {-13/25, 63/100, 0.00003740579797906377}, {-13/25, 16/25, 0.00003827856787236979}, {-13/25, 13/20, 0.00003915769210637372}, {-13/25, 33/50, 0.00004004314031701382}, {-13/25, 67/100, 0.00004096508501962433}, {-13/25, 17/25, 0.00004191025649036853}, {-13/25, 69/100, 0.000042862698623715435}, {-13/25, 7/10, 0.000043822376431106977}, {-13/25, 71/100, 0.000044789255856358867}, {-13/25, 18/25, 0.00004576330373001851}, {-13/25, 73/100, 0.00004674448772665576}, {-13/25, 37/50, 0.00004773277632486679}, {-13/25, 3/4, 0.000048728138769777365}, {-13/25, 19/25, 0.000049738613977653824}, {-13/25, 77/100, 0.0000508544705772943}, {-13/25, 39/50, 0.000051979718801376003}, {-13/25, 79/100, 0.00005311431870278197}, {-13/25, 4/5, 0.00005425823123375063}, {-13/25, 81/100, 0.000055411418209420465}, {-13/25, 41/50, 0.000056573842273311835}, {-13/25, 83/100, 0.00005774546686463285}, {-13/25, 21/25, 0.00005892625618728154}, {-13/25, 17/20, 0.000060116175180456274}, {-13/25, 43/50, 0.000061315189490755}, {-13/25, 87/100, 0.00006252326544569065}, {-13/25, 22/25, 0.00006383112786424067}, {-13/25, 89/100, 0.00006516953194496625}, {-13/25, 9/10, 0.00006651945011013619}, {-13/25, 91/100, 0.00006788084515731393}, {-13/25, 23/25, 0.00006925368053037002}, {-13/25, 93/100, 0.00007063792029838113}, {-13/25, 47/50, 0.0000720335291354497}, {-13/25, 19/20, 0.00007344047230138705}, {-13/25, 24/25, 0.0000748587156232238}, {-13/25, 97/100, 0.0000762882254775129}, {-13/25, 49/50, 0.00007788629648724187}, {-13/25, 99/100, 0.00007962047138484659}, {-13/25, 1, 0.00008137298309507885}}
{{-12/25, 0, Indeterminate}, {-12/25, 1/100, 2.860716944731361*^-7}, {-12/25, 1/50, 5.537074698037699*^-7}, {-12/25, 3/100, 8.75174508509843*^-7}, {-12/25, 1/25, 1.225831674875412*^-6}, {-12/25, 1/20, 1.5969439659805116*^-6}, {-12/25, 3/50, 1.985217110747596*^-6}, {-12/25, 7/100, 2.3896195388298084*^-6}, {-12/25, 2/25, 2.8010802390436787*^-6}, {-12/25, 9/100, 3.2294402523618676*^-6}, {-12/25, 1/10, 3.7336561869460524*^-6}, {-12/25, 11/100, 4.248865993213481*^-6}, {-12/25, 3/25, 4.7903075702779545*^-6}, {-12/25, 13/100, 5.356350827259017*^-6}, {-12/25, 7/50, 5.933362686885989*^-6}, {-12/25, 3/20, 6.526719258444134*^-6}, {-12/25, 4/25, 7.148535242263166*^-6}, {-12/25, 17/100, 7.781258574574244*^-6}, {-12/25, 9/50, 8.424311841971077*^-6}, {-12/25, 19/100, 9.091857828376461*^-6}, {-12/25, 1/5, 9.81010388809714*^-6}, {-12/25, 21/100, 0.00001054116848097496}, {-12/25, 11/50, 0.000011284565137662357}, {-12/25, 23/100, 0.000012039864998282853}, {-12/25, 6/25, 0.000012806688053855713}, {-12/25, 1/4, 0.00001359371765155526}, {-12/25, 13/50, 0.000014394360970000003}, {-12/25, 27/100, 0.000015206229376437078}, {-12/25, 7/25, 0.000016029057386078964}, {-12/25, 29/100, 0.000016862604266586853}, {-12/25, 3/10, 0.000017706650944064797}, {-12/25, 31/100, 0.000018560997368825893}, {-12/25, 8/25, 0.00001946893393190607}, {-12/25, 33/100, 0.00002039671077594039}, {-12/25, 17/50, 0.000021336565689268798}, {-12/25, 7/20, 0.000022288301974794888}, {-12/25, 9/25, 0.00002325173672650601}, {-12/25, 37/100, 0.000024226699469183784}, {-12/25, 19/50, 0.000025191111181486665}, {-12/25, 39/100, 0.00002616290160216687}, {-12/25, 2/5, 0.000027142512607576275}, {-12/25, 41/100, 0.000028117217238252047}, {-12/25, 21/50, 0.00002910121151880475}, {-12/25, 43/100, 0.00003009440695723438}, {-12/25, 11/25, 0.000031106491837709066}, {-12/25, 9/20, 0.000032163845646367225}, {-12/25, 23/50, 0.000033231593016687284}, {-12/25, 47/100, 0.000034309641231613644}, {-12/25, 12/25, 0.00003539790206270203}, {-12/25, 49/100, 0.000036496291426890206}, {-12/25, 1/2, 0.000037604729075794536}, {-12/25, 51/100, 0.00003870908650526701}, {-12/25, 13/25, 0.000039811692885638454}, {-12/25, 53/100, 0.00004092343200134622}, {-12/25, 27/50, 0.00004204424467173136}, {-12/25, 11/20, 0.00004317407401934963}, {-12/25, 14/25, 0.00004431286531375606}, {-12/25, 57/100, 0.000045460565828722555}, {-12/25, 29/50, 0.00004661712471151852}, {-12/25, 59/100, 0.00004778249286307749}, {-12/25, 3/5, 0.000048956622827975416}, {-12/25, 61/100, 0.00005016998641095824}, {-12/25, 31/50, 0.000051424880320044204}, {-12/25, 63/100, 0.00005268988526935077}, {-12/25, 16/25, 0.00005396494622320195}, {-12/25, 13/20, 0.00005525000982606416}, {-12/25, 33/50, 0.000056545024310915824}, {-12/25, 67/100, 0.000057849939414100364}, {-12/25, 17/25, 0.0000591647062960964}, {-12/25, 69/100, 0.00006048927746773631}, {-12/25, 7/10, 0.00006193141027278395}, {-12/25, 71/100, 0.0000634208684341626}, {-12/25, 18/25, 0.00006492343567504807}, {-12/25, 73/100, 0.00006643904893399915}, {-12/25, 37/50, 0.00006796764674925884}, {-12/25, 3/4, 0.00006950916918756108}, {-12/25, 19/25, 0.00007106355777704727}, {-12/25, 77/100, 0.00007263075544402212}, {-12/25, 39/50, 0.00007421070645328054}, {-12/25, 79/100, 0.00007580335635177088}, {-12/25, 4/5, 0.00007748139831734802}, {-12/25, 81/100, 0.00007924878503142588}, {-12/25, 41/50, 0.0000810323792430349}, {-12/25, 83/100, 0.00008283211987579043}, {-12/25, 21/25, 0.00008464794708234532}, {-12/25, 17/20, 0.00008647980219965575}, {-12/25, 43/50, 0.00008832762770636769}, {-12/25, 87/100, 0.00009019136718223994}, {-12/25, 22/25, 0.00009207096526945118}, {-12/25, 89/100, 0.00009401842956354331}, {-12/25, 9/10, 0.00009630298790336088}, {-12/25, 91/100, 0.00009861355920127365}, {-12/25, 23/25, 0.00010095009845947954}, {-12/25, 93/100, 0.00010331256112208465}, {-12/25, 47/50, 0.00010570090306602754}, {-12/25, 19/20, 0.00010811508059218781}, {-12/25, 24/25, 0.00011055505041668335}, {-12/25, 97/100, 0.00011298166120855295}, {-12/25, 49/50, 0.00011543195831764818}, {-12/25, 99/100, 0.00011790677267225533}, {-12/25, 1, 0.00012040605993934967}}
{{-11/25, 0, Indeterminate}, {-11/25, 1/100, 3.99810599879349*^-7}, {-11/25, 1/50, 7.832323792712515*^-7}, {-11/25, 3/100, 1.2444366957812762*^-6}, {-11/25, 1/25, 1.743440061200949*^-6}, {-11/25, 1/20, 2.2782302848186974*^-6}, {-11/25, 3/50, 2.829849042547949*^-6}, {-11/25, 7/100, 3.400999414631833*^-6}, {-11/25, 2/25, 3.976518185749488*^-6}, {-11/25, 9/100, 4.668360588907149*^-6}, {-11/25, 1/10, 5.382407054580344*^-6}, {-11/25, 11/100, 6.1338039940247235*^-6}, {-11/25, 3/25, 6.919657386002538*^-6}, {-11/25, 13/100, 7.721020963739892*^-6}, {-11/25, 7/50, 8.555335789584525*^-6}, {-11/25, 3/20, 9.420119426585633*^-6}, {-11/25, 4/25, 0.000010300061674043872}, {-11/25, 17/100, 0.000011194272892113261}, {-11/25, 9/50, 0.000012172206304443313}, {-11/25, 19/100, 0.000013174448519622382}, {-11/25, 1/5, 0.000014194436403227381}, {-11/25, 21/100, 0.000015231440252061908}, {-11/25, 11/50, 0.000016284822509811852}, {-11/25, 23/100, 0.000017368583270442135}, {-11/25, 6/25, 0.000018469576202416732}, {-11/25, 1/4, 0.00001958635580769545}, {-11/25, 13/50, 0.000020718496335881067}, {-11/25, 27/100, 0.000021865615618905606}, {-11/25, 7/25, 0.000023027369183597865}, {-11/25, 29/100, 0.000024244898555525386}, {-11/25, 3/10, 0.000025508033850313903}, {-11/25, 31/100, 0.000026788335513335524}, {-11/25, 8/25, 0.00002808547567990067}, {-11/25, 33/100, 0.000029399152214179013}, {-11/25, 17/50, 0.00003072410586572827}, {-11/25, 7/20, 0.00003203551499927151}, {-11/25, 9/25, 0.000033361281719703685}, {-11/25, 37/100, 0.000034686098709003834}, {-11/25, 19/50, 0.00003601580954506362}, {-11/25, 39/100, 0.00003735842675561039}, {-11/25, 2/5, 0.000038718075678616854}, {-11/25, 41/100, 0.0000401489751686966}, {-11/25, 21/50, 0.00004159449152742326}, {-11/25, 43/100, 0.00004305447440490212}, {-11/25, 11/25, 0.000044528781710043936}, {-11/25, 9/20, 0.000046017278914384884}, {-11/25, 23/50, 0.000047519838427951886}, {-11/25, 47/100, 0.00004900179674115536}, {-11/25, 12/25, 0.0000504964561245404}, {-11/25, 49/100, 0.00005200382587310764}, {-11/25, 1/2, 0.00005352381491572263}, {-11/25, 51/100, 0.00005505633616642085}, {-11/25, 13/25, 0.000056601306227890893}, {-11/25, 53/100, 0.00005815864512258463}, {-11/25, 27/50, 0.00005972827604846463}, {-11/25, 11/20, 0.00006131012515673889}, {-11/25, 14/25, 0.00006297354591477594}, {-11/25, 57/100, 0.0000646668361254411}, {-11/25, 29/50, 0.00006637428199806002}, {-11/25, 59/100, 0.0000680957973589298}, {-11/25, 3/5, 0.00006983129900693353}, {-11/25, 61/100, 0.00007158070653487611}, {-11/25, 31/50, 0.00007334394216456192}, {-11/25, 63/100, 0.00007512093059436592}, {-11/25, 16/25, 0.00007707636542892695}, {-11/25, 13/20, 0.00007907918058808793}, {-11/25, 33/50, 0.0000811005256327879}, {-11/25, 67/100, 0.00008314029854534214}, {-11/25, 17/25, 0.00008519840024645412}, {-11/25, 69/100, 0.00008727473445085256}, {-11/25, 7/10, 0.00008936920753205231}, {-11/25, 71/100, 0.00009148172839554105}, {-11/25, 18/25, 0.00009361220835977992}, {-11/25, 73/100, 0.00009585830889232912}, {-11/25, 37/50, 0.0000982274191370972}, {-11/25, 3/4, 0.00010061956178828093}, {-11/25, 19/25, 0.00010303463600064701}, {-11/25, 77/100, 0.00010547254325510577}, {-11/25, 39/50, 0.00010793318726495431}, {-11/25, 79/100, 0.00011041647388700259}, {-11/25, 4/5, 0.00011292231103730178}, {-11/25, 81/100, 0.00011545060861117304}, {-11/25, 41/50, 0.00011848446280781364}, {-11/25, 83/100, 0.00012157534226553948}, {-11/25, 21/25, 0.00012470345140729041}, {-11/25, 17/20, 0.00012786870994890265}, {-11/25, 43/50, 0.00013107103862663322}, {-11/25, 87/100, 0.00013431035917187785}, {-11/25, 22/25, 0.00013756372451742817}, {-11/25, 89/100, 0.0001408220120098836}, {-11/25, 9/10, 0.00014411539226806102}, {-11/25, 91/100, 0.00014744378722822765}, {-11/25, 23/25, 0.00015080711983667447}, {-11/25, 93/100, 0.00015420531402333626}, {-11/25, 47/50, 0.0001576382946762984}, {-11/25, 19/20, 0.0001611059876171358}, {-11/25, 24/25, 0.00016485762734518638}, {-11/25, 97/100, 0.0001690241267774137}, {-11/25, 49/50, 0.00017324466304791865}, {-11/25, 99/100, 0.00017751924655886166}, {-11/25, 1, 0.00018184788663311313}}
{{-2/5, 0, Indeterminate}, {-2/5, 1/100, 5.729301473571717*^-7}, {-2/5, 1/50, 1.1333293810354754*^-6}, {-2/5, 3/100, 1.8192141660238427*^-6}, {-2/5, 1/25, 2.5487343226593313*^-6}, {-2/5, 1/20, 3.3233909673524646*^-6}, {-2/5, 3/50, 4.130900266937952*^-6}, {-2/5, 7/100, 4.949830634634643*^-6}, {-2/5, 2/25, 5.883650555947576*^-6}, {-2/5, 9/100, 6.896453441386888*^-6}, {-2/5, 1/10, 7.958635632412352*^-6}, {-2/5, 11/100, 9.075351442294302*^-6}, {-2/5, 3/25, 0.000010214715728258589}, {-2/5, 13/100, 0.000011410469601048063}, {-2/5, 7/50, 0.00001264163607836417}, {-2/5, 3/20, 0.000013894434591391046}, {-2/5, 4/25, 0.000015212645282103934}, {-2/5, 17/100, 0.000016617481486778057}, {-2/5, 9/50, 0.000018048796894664014}, {-2/5, 19/100, 0.00001950528065993122}, {-2/5, 1/5, 0.00002098580648846071}, {-2/5, 21/100, 0.000022508778298012568}, {-2/5, 11/50, 0.00002405802636225601}, {-2/5, 23/100, 0.000025630119883223368}, {-2/5, 6/25, 0.00002722434637838669}, {-2/5, 1/4, 0.00002884007381626209}, {-2/5, 13/50, 0.000030485550061352597}, {-2/5, 27/100, 0.00003224371105317709}, {-2/5, 7/25, 0.0000340270463929581}, {-2/5, 29/100, 0.00003583498087937848}, {-2/5, 3/10, 0.00003766699017075993}, {-2/5, 31/100, 0.00003951658611808638}, {-2/5, 8/25, 0.00004134659045449063}, {-2/5, 33/100, 0.00004319723347443853}, {-2/5, 17/50, 0.00004504018117059497}, {-2/5, 7/20, 0.000046896673861934175}, {-2/5, 9/25, 0.00004877155612335987}, {-2/5, 37/100, 0.0000507156945790721}, {-2/5, 19/50, 0.00005271691641671318}, {-2/5, 39/100, 0.000054739024647727644}, {-2/5, 2/5, 0.000056781779162035914}, {-2/5, 41/100, 0.000058844954463185396}, {-2/5, 21/50, 0.00006092619494161006}, {-2/5, 43/100, 0.0000629808361053841}, {-2/5, 11/25, 0.00006505377276406975}, {-2/5, 9/20, 0.00006714485122678854}, {-2/5, 23/50, 0.00006925392571582875}, {-2/5, 47/100, 0.00007138085770297827}, {-2/5, 12/25, 0.00007352551531448498}, {-2/5, 49/100, 0.00007568777279642471}, {-2/5, 1/2, 0.00007786751003336329}, {-2/5, 51/100, 0.0000801444180552097}, {-2/5, 13/25, 0.00008248056881922972}, {-2/5, 53/100, 0.00008483706159647999}, {-2/5, 27/50, 0.000087213755798745}, {-2/5, 11/20, 0.00008961051637759924}, {-2/5, 14/25, 0.00009202721345516444}, {-2/5, 57/100, 0.000094463721985962}, {-2/5, 29/50, 0.00009702923616155272}, {-2/5, 59/100, 0.00009977932458329425}, {-2/5, 3/5, 0.00010255633233252834}, {-2/5, 61/100, 0.00010536008716020689}, {-2/5, 31/50, 0.00010819042250055163}, {-2/5, 63/100, 0.00011104717716096788}, {-2/5, 16/25, 0.0001139301950334674}, {-2/5, 13/20, 0.0001168393248258289}, {-2/5, 33/50, 0.00011977441981089641}, {-2/5, 67/100, 0.00012297794512668248}, {-2/5, 17/25, 0.0001262504678304587}, {-2/5, 69/100, 0.00012955646705219232}, {-2/5, 7/10, 0.00013289577378688765}, {-2/5, 71/100, 0.00013626822344430092}, {-2/5, 18/25, 0.00013967365565339523}, {-2/5, 73/100, 0.00014311191407792863}, {-2/5, 37/50, 0.0001466454793198373}, {-2/5, 3/4, 0.00015085060321899657}, {-2/5, 19/25, 0.0001551105688279606}, {-2/5, 77/100, 0.00015942522750292458}, {-2/5, 39/50, 0.00016379443296368052}, {-2/5, 79/100, 0.0001682180412258506}, {-2/5, 4/5, 0.00017268613560844938}, {-2/5, 81/100, 0.00017714277653260664}, {-2/5, 41/50, 0.00018165090577896897}, {-2/5, 83/100, 0.00018621038327899637}, {-2/5, 21/25, 0.00019082107116964319}, {-2/5, 17/20, 0.00019548283372808372}, {-2/5, 43/50, 0.00020019553730881055}, {-2/5, 87/100, 0.0002049590502830748}, {-2/5, 22/25, 0.00021047370897354508}, {-2/5, 89/100, 0.00021622321856162795}, {-2/5, 9/10, 0.0002220524213741793}, {-2/5, 91/100, 0.00022796131185790112}, {-2/5, 23/25, 0.00023394988299548067}, {-2/5, 93/100, 0.00024001812636325985}, {-2/5, 47/50, 0.0002461660321861391}, {-2/5, 19/20, 0.00025266644036675995}, {-2/5, 24/25, 0.0002595721928674342}, {-2/5, 97/100, 0.00026657941073502994}, {-2/5, 49/50, 0.000273688245306765}, {-2/5, 99/100, 0.0002808988438570917}, {-2/5, 1, 0.00028821134970736877}}
{{-9/25, 0, Indeterminate}, {-9/25, 1/100, 8.468514015761237*^-7}, {-9/25, 1/50, 1.7071547250702029*^-6}, {-9/25, 3/100, 2.7360402895222454*^-6}, {-9/25, 1/25, 3.840457454161599*^-6}, {-9/25, 1/20, 4.999930031520155*^-6}, {-9/25, 3/50, 6.201186651642623*^-6}, {-9/25, 7/100, 7.482388758278907*^-6}, {-9/25, 2/25, 8.960462828884683*^-6}, {-9/25, 9/100, 0.000010498974083573312}, {-9/25, 1/10, 0.000012132302054821596}, {-9/25, 11/100, 0.000013800091793475324}, {-9/25, 3/25, 0.0000155573647894796}, {-9/25, 13/100, 0.000017361913551085388}, {-9/25, 7/50, 0.000019198378012898478}, {-9/25, 3/20, 0.000021190914836114143}, {-9/25, 4/25, 0.000023256032346452887}, {-9/25, 17/100, 0.00002536006195292072}, {-9/25, 9/50, 0.000027500882171564755}, {-9/25, 19/100, 0.000029697516958158715}, {-9/25, 1/5, 0.00003194078976599139}, {-9/25, 21/100, 0.000034218342992257124}, {-9/25, 11/50, 0.00003652891966501992}, {-9/25, 23/100, 0.00003887142015300267}, {-9/25, 6/25, 0.00004129826408673442}, {-9/25, 1/4, 0.00004385193746897268}, {-9/25, 13/50, 0.00004644297400684761}, {-9/25, 27/100, 0.00004907040568383025}, {-9/25, 7/25, 0.00005173335818757181}, {-9/25, 29/100, 0.000054371675250574224}, {-9/25, 3/10, 0.0000570298902626766}, {-9/25, 31/100, 0.00005968151634538311}, {-9/25, 8/25, 0.00006234932181427351}, {-9/25, 33/100, 0.00006504417025172756}, {-9/25, 17/50, 0.00006786634939867565}, {-9/25, 7/20, 0.00007074649507431086}, {-9/25, 9/25, 0.0000736574416525105}, {-9/25, 37/100, 0.0000765987880718464}, {-9/25, 19/50, 0.00007957016050082652}, {-9/25, 39/100, 0.00008251946679509828}, {-9/25, 2/5, 0.00008547754309538202}, {-9/25, 41/100, 0.000088462342797272}, {-9/25, 21/50, 0.00009147362050573773}, {-9/25, 43/100, 0.00009451114485683049}, {-9/25, 11/25, 0.0000975746972396323}, {-9/25, 9/20, 0.00010066407066033634}, {-9/25, 23/50, 0.00010379588619931377}, {-9/25, 47/100, 0.00010710966916798313}, {-9/25, 12/25, 0.00011045365348367507}, {-9/25, 49/100, 0.00011382759744017499}, {-9/25, 1/2, 0.00011723127034309951}, {-9/25, 51/100, 0.00012066445169040807}, {-9/25, 13/25, 0.00012412693042889567}, {-9/25, 53/100, 0.0001278023570865548}, {-9/25, 27/50, 0.00013171926836070982}, {-9/25, 11/20, 0.00013567634833369478}, {-9/25, 14/25, 0.00013967330168274347}, {-9/25, 57/100, 0.0001437098440919372}, {-9/25, 29/50, 0.00014778570159172064}, {-9/25, 59/100, 0.00015190060994832016}, {-9/25, 3/5, 0.00015605431409862795}, {-9/25, 61/100, 0.00016052188623126673}, {-9/25, 31/50, 0.00016516192643741998}, {-9/25, 63/100, 0.00016985225022222517}, {-9/25, 16/25, 0.0001745925613220921}, {-9/25, 13/20, 0.00017938257228969047}, {-9/25, 33/50, 0.00018422200406281242}, {-9/25, 67/100, 0.00018911058555996836}, {-9/25, 17/25, 0.0001946400403752023}, {-9/25, 69/100, 0.000200650288061651}, {-9/25, 7/10, 0.0002067435542787666}, {-9/25, 71/100, 0.00021291956347160062}, {-9/25, 18/25, 0.0002191780452974188}, {-9/25, 73/100, 0.00022550183335220717}, {-9/25, 37/50, 0.00023181641026753124}, {-9/25, 3/4, 0.00023820882680153106}, {-9/25, 19/25, 0.0002446788261317444}, {-9/25, 77/100, 0.00025122615622589925}, {-9/25, 39/50, 0.0002578505696832981}, {-9/25, 79/100, 0.0002645518235826535}, {-9/25, 4/5, 0.0002719239364598279}, {-9/25, 81/100, 0.00028003094244094957}, {-9/25, 41/50, 0.00028825918478203615}, {-9/25, 83/100, 0.00029660861701360635}, {-9/25, 21/25, 0.00030507919076343634}, {-9/25, 17/20, 0.00031367085585479274}, {-9/25, 43/50, 0.0003223835603988918}, {-9/25, 87/100, 0.00033187463743834946}, {-9/25, 22/25, 0.0003416955236605457}, {-9/25, 89/100, 0.0003516711022854586}, {-9/25, 9/10, 0.0003618015792586456}, {-9/25, 91/100, 0.00037208715386367745}, {-9/25, 23/25, 0.0003828873927931818}, {-9/25, 93/100, 0.00039442857806771213}, {-9/25, 47/50, 0.00040616472137369004}, {-9/25, 19/20, 0.0004180964121346397}, {-9/25, 24/25, 0.0004302242279431959}, {-9/25, 97/100, 0.0004425487348453649}, {-9/25, 49/50, 0.0004550704876155635}, {-9/25, 99/100, 0.0004694020221079897}, {-9/25, 1, 0.0004848211661643552}}
{{-8/25, 0, Indeterminate}, {-8/25, 1/100, 1.313297253135692*^-6}, {-8/25, 1/50, 2.697247188087884*^-6}, {-8/25, 3/100, 4.314355029668247*^-6}, {-8/25, 1/25, 6.066703962055469*^-6}, {-8/25, 1/20, 7.897365853151138*^-6}, {-8/25, 3/50, 9.76041523796374*^-6}, {-8/25, 7/100, 0.000011981586850778172}, {-8/25, 2/25, 0.000014309802172670313}, {-8/25, 9/100, 0.000016816094803398428}, {-8/25, 1/10, 0.000019378361194364565}, {-8/25, 11/100, 0.000022078674694060313}, {-8/25, 3/25, 0.000024854915886116727}, {-8/25, 13/100, 0.00002769152195425462}, {-8/25, 7/50, 0.00003081269156074838}, {-8/25, 3/20, 0.00003399841665813642}, {-8/25, 4/25, 0.000037244314446869785}, {-8/25, 17/100, 0.00004055956859873564}, {-8/25, 9/50, 0.0000439667215087225}, {-8/25, 19/100, 0.00004742841435550708}, {-8/25, 1/5, 0.00005094225009136613}, {-8/25, 21/100, 0.00005450616605912949}, {-8/25, 11/50, 0.00005821818898032782}, {-8/25, 23/100, 0.0000621093718113998}, {-8/25, 6/25, 0.0000660590293185034}, {-8/25, 1/4, 0.00007006542216277859}, {-8/25, 13/50, 0.00007409285809207176}, {-8/25, 27/100, 0.0000780980660788769}, {-8/25, 7/25, 0.00008211956571876782}, {-8/25, 29/100, 0.00008614238335471797}, {-8/25, 3/10, 0.00009020709054797176}, {-8/25, 31/100, 0.00009445150030447364}, {-8/25, 8/25, 0.0000988001039669166}, {-8/25, 33/100, 0.00010319653907328424}, {-8/25, 17/50, 0.0001076400882307615}, {-8/25, 7/20, 0.00011211916662579289}, {-8/25, 9/25, 0.00011654693685733275}, {-8/25, 37/100, 0.0001210161649589768}, {-8/25, 19/50, 0.00012552640478191758}, {-8/25, 39/100, 0.00013007723986872106}, {-8/25, 2/5, 0.0001346682804327959}, {-8/25, 41/100, 0.0001392991607081943}, {-8/25, 21/50, 0.0001440051653232362}, {-8/25, 43/100, 0.0001489786074767861}, {-8/25, 11/25, 0.00015399889454815373}, {-8/25, 9/20, 0.00015906560057915112}, {-8/25, 23/50, 0.0001641783216140705}, {-8/25, 47/100, 0.00016933667389615534}, {-8/25, 12/25, 0.00017459620353186016}, {-8/25, 49/100, 0.00018043946189832082}, {-8/25, 1/2, 0.00018634591023298472}, {-8/25, 51/100, 0.0001923150060053516}, {-8/25, 13/25, 0.00019834622971426225}, {-8/25, 53/100, 0.00020443908335895076}, {-8/25, 27/50, 0.00021059308903670053}, {-8/25, 11/20, 0.00021680778765483747}, {-8/25, 14/25, 0.00022368715525072374}, {-8/25, 57/100, 0.00023064830004153263}, {-8/25, 29/50, 0.00023768856267906077}, {-8/25, 59/100, 0.0002448074056917468}, {-8/25, 3/5, 0.0002520043095753761}, {-8/25, 61/100, 0.0002592787718315017}, {-8/25, 31/50, 0.0002674187113337094}, {-8/25, 63/100, 0.0002763913605196637}, {-8/25, 16/25, 0.0002854963653046192}, {-8/25, 13/20, 0.000294733187468804}, {-8/25, 33/50, 0.0003041013007338367}, {-8/25, 67/100, 0.0003135088284631136}, {-8/25, 17/25, 0.0003229724818275785}, {-8/25, 69/100, 0.00033255965803246224}, {-8/25, 7/10, 0.00034226986837016535}, {-8/25, 71/100, 0.0003521026346936373}, {-8/25, 18/25, 0.0003620574890291469}, {-8/25, 73/100, 0.00037302051172391536}, {-8/25, 37/50, 0.00038510550732089114}, {-8/25, 3/4, 0.00039738446571488677}, {-8/25, 19/25, 0.0004098572356562703}, {-8/25, 77/100, 0.00042252366385572073}, {-8/25, 39/50, 0.0004353835951491742}, {-8/25, 79/100, 0.00044889986597666554}, {-8/25, 4/5, 0.0004634283766859201}, {-8/25, 81/100, 0.0004782046980215782}, {-8/25, 41/50, 0.0004932291147129124}, {-8/25, 83/100, 0.0005085018999128274}, {-8/25, 21/25, 0.0005246461686814888}, {-8/25, 17/20, 0.0005418400409878328}, {-8/25, 43/50, 0.0005593469748632571}, {-8/25, 87/100, 0.0005771679088767289}, {-8/25, 22/25, 0.0005953037599998292}, {-8/25, 89/100, 0.0006137554241989788}, {-8/25, 9/10, 0.0006336730380880726}, {-8/25, 91/100, 0.0006564534765540387}, {-8/25, 23/25, 0.0006797359137104556}, {-8/25, 93/100, 0.0007035241171485537}, {-8/25, 47/50, 0.0007278218103610403}, {-8/25, 19/20, 0.0007526326733795785}, {-8/25, 24/25, 0.0007779603434013628}, {-8/25, 97/100, 0.0008055033416696983}, {-8/25, 49/50, 0.000836129736534121}, {-8/25, 99/100, 0.0008675210091838026}, {-8/25, 1, 0.0008996858888346349}}
{{-7/25, 0, Indeterminate}, {-7/25, 1/100, 2.1028340159459247*^-6}, {-7/25, 1/50, 4.395341718273612*^-6}, {-7/25, 3/100, 7.0463429804820865*^-6}, {-7/25, 1/25, 9.894262827208211*^-6}, {-7/25, 1/20, 0.000012864769243688558}, {-7/25, 3/50, 0.000016108769479996498}, {-7/25, 7/100, 0.000019775936637585017}, {-7/25, 2/25, 0.00002369730542383277}, {-7/25, 9/100, 0.00002776091737241736}, {-7/25, 1/10, 0.00003202986658484632}, {-7/25, 11/100, 0.000036439928401442185}, {-7/25, 3/25, 0.00004100114168787725}, {-7/25, 13/100, 0.00004597018057826625}, {-7/25, 7/50, 0.00005104360230431805}, {-7/25, 3/20, 0.00005621343092154455}, {-7/25, 4/25, 0.0000615315014930035}, {-7/25, 17/100, 0.00006696062018879987}, {-7/25, 9/50, 0.0000724757637085149}, {-7/25, 19/100, 0.00007807280141385855}, {-7/25, 1/5, 0.00008386974834388588}, {-7/25, 21/100, 0.00008998832536418226}, {-7/25, 11/50, 0.00009620199255182316}, {-7/25, 23/100, 0.00010250745448848023}, {-7/25, 6/25, 0.00010880317983549584}, {-7/25, 1/4, 0.00011510649119467988}, {-7/25, 13/50, 0.00012138535173799431}, {-7/25, 27/100, 0.00012771424170018386}, {-7/25, 7/25, 0.00013422399510090916}, {-7/25, 29/100, 0.00014099968801819601}, {-7/25, 3/10, 0.00014785242812240704}, {-7/25, 31/100, 0.00015478085600711337}, {-7/25, 8/25, 0.0001617546829196962}, {-7/25, 33/100, 0.00016865977574017052}, {-7/25, 17/50, 0.00017563074538443473}, {-7/25, 7/20, 0.00018266678947215166}, {-7/25, 9/25, 0.00018976716608167272}, {-7/25, 37/100, 0.0001969311870023203}, {-7/25, 19/50, 0.00020415821188484815}, {-7/25, 39/100, 0.00021178605723933507}, {-7/25, 2/5, 0.0002195618171943281}, {-7/25, 41/100, 0.00022741206243937168}, {-7/25, 21/50, 0.00023533604667813626}, {-7/25, 43/100, 0.000243333066280284}, {-7/25, 11/25, 0.0002516882997235751}, {-7/25, 9/20, 0.0002607699249018428}, {-7/25, 23/50, 0.0002699537459049219}, {-7/25, 47/100, 0.0002792387574895542}, {-7/25, 12/25, 0.0002886240021590753}, {-7/25, 49/100, 0.0002981085666982475}, {-7/25, 1/2, 0.0003076915790195146}, {-7/25, 51/100, 0.0003181641381012499}, {-7/25, 13/25, 0.000328919227455854}, {-7/25, 53/100, 0.00033980338567659256}, {-7/25, 27/50, 0.0003508155891791975}, {-7/25, 11/20, 0.00036195485304517134}, {-7/25, 14/25, 0.0003732202287459459}, {-7/25, 57/100, 0.00038681959550165834}, {-7/25, 29/50, 0.00040079034685788225}, {-7/25, 59/100, 0.0004149788683287027}, {-7/25, 3/5, 0.0004293840927004113}, {-7/25, 61/100, 0.000443901607015455}, {-7/25, 31/50, 0.00045848006824753733}, {-7/25, 63/100, 0.00047326167659205305}, {-7/25, 16/25, 0.0004882454629812596}, {-7/25, 13/20, 0.000503430482522004}, {-7/25, 33/50, 0.0005188158135143562}, {-7/25, 67/100, 0.0005368867800577233}, {-7/25, 17/25, 0.0005556612188066224}, {-7/25, 69/100, 0.0005747565540626515}, {-7/25, 7/10, 0.0005941723791887101}, {-7/25, 71/100, 0.0006139082869315893}, {-7/25, 18/25, 0.0006345243727166976}, {-7/25, 73/100, 0.0006568884794117705}, {-7/25, 37/50, 0.000679663547967351}, {-7/25, 3/4, 0.0007028499423588283}, {-7/25, 19/25, 0.0007264480063666994}, {-7/25, 77/100, 0.0007521908907003671}, {-7/25, 39/50, 0.0007788663729738384}, {-7/25, 79/100, 0.0008060625003225748}, {-7/25, 4/5, 0.0008337807829941633}, {-7/25, 81/100, 0.0008620226910563556}, {-7/25, 41/50, 0.0008919616727214158}, {-7/25, 83/100, 0.0009269621502089833}, {-7/25, 21/25, 0.0009627991299476879}, {-7/25, 17/20, 0.000999479231844635}, {-7/25, 43/50, 0.0010370089876835231}, {-7/25, 87/100, 0.0010753948426100327}, {-7/25, 22/25, 0.0011146431565864539}, {-7/25, 89/100, 0.0011606267755416872}, {-7/25, 9/10, 0.0012084233036013007}, {-7/25, 91/100, 0.001257505909193615}, {-7/25, 23/25, 0.0013078901495797255}, {-7/25, 93/100, 0.0013596192806602644}, {-7/25, 47/50, 0.0014136746237197215}, {-7/25, 19/20, 0.0014691428133455243}, {-7/25, 24/25, 0.0015260407881415323}, {-7/25, 97/100, 0.0015843854010851124}, {-7/25, 49/50, 0.0016441934192385572}, {-7/25, 99/100, 0.0017117984600295813}, {-7/25, 1, 0.0017822648020898212}}
{{-6/25, 0, Indeterminate}, {-6/25, 1/100, 3.678287111808178*^-6}, {-6/25, 1/50, 7.839170603725663*^-6}, {-6/25, 3/100, 0.000012596994990864573}, {-6/25, 1/25, 0.000017663243933807232}, {-6/25, 1/20, 0.000022866958876778554}, {-6/25, 3/50, 0.000029108647937762766}, {-6/25, 7/100, 0.00003575382063388439}, {-6/25, 2/25, 0.00004278980046190175}, {-6/25, 9/100, 0.000050136311428231364}, {-6/25, 1/10, 0.00005778805738456681}, {-6/25, 11/100, 0.00006573426924560924}, {-6/25, 3/25, 0.00007437316239118772}, {-6/25, 13/100, 0.0000831976771159348}, {-6/25, 7/50, 0.00009220224471777352}, {-6/25, 3/20, 0.00010149396649868699}, {-6/25, 4/25, 0.00011094347356772954}, {-6/25, 17/100, 0.0001205413434440138}, {-6/25, 9/50, 0.0001303249017596584}, {-6/25, 19/100, 0.00014082700138804235}, {-6/25, 1/5, 0.00015149950813334167}, {-6/25, 21/100, 0.0001623354223760064}, {-6/25, 11/50, 0.00017313926128728299}, {-6/25, 23/100, 0.00018396262060638648}, {-6/25, 6/25, 0.0001947240322577939}, {-6/25, 1/4, 0.0002056018779432584}, {-6/25, 13/50, 0.00021702514633554015}, {-6/25, 27/100, 0.00022868677734431085}, {-6/25, 7/25, 0.00024048198093431106}, {-6/25, 29/100, 0.0002524081354501677}, {-6/25, 3/10, 0.00026417693871368504}, {-6/25, 31/100, 0.0002760528961896072}, {-6/25, 8/25, 0.000288041860967713}, {-6/25, 33/100, 0.000300142357196653}, {-6/25, 17/50, 0.0003123530309618757}, {-6/25, 7/20, 0.0003247991593645161}, {-6/25, 9/25, 0.00033794328882204376}, {-6/25, 37/100, 0.0003512185321519232}, {-6/25, 19/50, 0.00036462333974881595}, {-6/25, 39/100, 0.0003781562643918368}, {-6/25, 2/5, 0.00039205999355951883}, {-6/25, 41/100, 0.0004074538913956877}, {-6/25, 21/50, 0.0004230291200134027}, {-6/25, 43/100, 0.00043878360454181184}, {-6/25, 11/25, 0.0004547153811670027}, {-6/25, 9/20, 0.00047082258827429145}, {-6/25, 23/50, 0.00048750494830535746}, {-6/25, 47/100, 0.0005056017431484206}, {-6/25, 12/25, 0.000523929811169376}, {-6/25, 49/100, 0.0005424869773280064}, {-6/25, 1/2, 0.0005612711600631268}, {-6/25, 51/100, 0.0005802803652055722}, {-6/25, 13/25, 0.0006030172246339654}, {-6/25, 53/100, 0.0006266737359040728}, {-6/25, 27/50, 0.0006507231439023282}, {-6/25, 11/20, 0.0006751631212462571}, {-6/25, 14/25, 0.0006996714750117124}, {-6/25, 57/100, 0.0007244395463920845}, {-6/25, 29/50, 0.0007495722560765301}, {-6/25, 59/100, 0.0007750675367846016}, {-6/25, 3/5, 0.0008009233797461148}, {-6/25, 61/100, 0.0008304777726867255}, {-6/25, 31/50, 0.0008621257025230237}, {-6/25, 63/100, 0.0008943550881182948}, {-6/25, 16/25, 0.0009271648517645372}, {-6/25, 13/20, 0.0009605539217654086}, {-6/25, 33/50, 0.0009965074675836654}, {-6/25, 67/100, 0.0010344971625713675}, {-6/25, 17/25, 0.001073233133115014}, {-6/25, 69/100, 0.0011127157709520967}, {-6/25, 7/10, 0.0011547942151037226}, {-6/25, 71/100, 0.0011995592935377538}, {-6/25, 18/25, 0.0012452705055205696}, {-6/25, 73/100, 0.0012919305049492748}, {-6/25, 37/50, 0.0013395418627106317}, {-6/25, 3/4, 0.0013919584379349246}, {-6/25, 19/25, 0.001451300663987302}, {-6/25, 77/100, 0.0015121729583724734}, {-6/25, 39/50, 0.0015745879625524784}, {-6/25, 79/100, 0.0016385581263377112}, {-6/25, 4/5, 0.0017040957116395568}, {-6/25, 81/100, 0.0017783911706328547}, {-6/25, 41/50, 0.0018585210504921167}, {-6/25, 83/100, 0.0019409980186374924}, {-6/25, 21/25, 0.0020258525174304083}, {-6/25, 17/20, 0.0021134658344721695}, {-6/25, 43/50, 0.0022049199862115747}, {-6/25, 87/100, 0.0022989624730719127}, {-6/25, 22/25, 0.002395626384913}, {-6/25, 89/100, 0.002494944615481837}, {-6/25, 9/10, 0.002603082006828908}, {-6/25, 91/100, 0.0027205612560584347}, {-6/25, 23/25, 0.0028416757293345304}, {-6/25, 93/100, 0.0029785002618643776}, {-6/25, 47/50, 0.003136283265404387}, {-6/25, 19/20, 0.0033002481571859283}, {-6/25, 24/25, 0.003470550580218151}, {-6/25, 97/100, 0.00364734774351638}, {-6/25, 49/50, 0.003830798402703229}, {-6/25, 99/100, 0.004021062840615566}, {-6/25, 1, 0.00421830284792624}}
{{-1/5, 0, Indeterminate}, {-1/5, 1/100, 6.550664576696192*^-6}, {-1/5, 1/50, 0.00001426397878180569}, {-1/5, 3/100, 0.00002291164774079377}, {-1/5, 1/25, 0.00003208183584571703}, {-1/5, 1/20, 0.00004206376662508451}, {-1/5, 3/50, 0.000053487883668996935}, {-1/5, 7/100, 0.00006587761569004011}, {-1/5, 2/25, 0.00007871218602529727}, {-1/5, 9/100, 0.00009223279347529042}, {-1/5, 1/10, 0.00010622652342432539}, {-1/5, 11/100, 0.00012152000308264762}, {-1/5, 3/25, 0.00013715281860009353}, {-1/5, 13/100, 0.00015316449725736976}, {-1/5, 7/50, 0.0001696387344339653}, {-1/5, 3/20, 0.00018639269110263583}, {-1/5, 4/25, 0.00020340768267857015}, {-1/5, 17/100, 0.00022138465536641368}, {-1/5, 9/50, 0.00024004455443925432}, {-1/5, 19/100, 0.00025900381248272064}, {-1/5, 1/5, 0.0002779777924722328}, {-1/5, 21/100, 0.0002969231344485347}, {-1/5, 11/50, 0.0003157663760425596}, {-1/5, 23/100, 0.00033483565273282695}, {-1/5, 6/25, 0.0003550374822644706}, {-1/5, 1/4, 0.00037548149469025343}, {-1/5, 13/50, 0.00039616182560468674}, {-1/5, 27/100, 0.0004168024958218604}, {-1/5, 7/25, 0.00043741044600337497}, {-1/5, 29/100, 0.00045821888369859665}, {-1/5, 3/10, 0.00047922472927174704}, {-1/5, 31/100, 0.0005004251962186738}, {-1/5, 8/25, 0.0005221190822089715}, {-1/5, 33/100, 0.0005449654075257011}, {-1/5, 17/50, 0.0005680449045378966}, {-1/5, 7/20, 0.0005913544319174786}, {-1/5, 9/25, 0.0006148910819535237}, {-1/5, 37/100, 0.0006404954175322016}, {-1/5, 19/50, 0.0006673569402888445}, {-1/5, 39/100, 0.0006945436812760344}, {-1/5, 2/5, 0.000722051439841813}, {-1/5, 41/100, 0.0007498762632317858}, {-1/5, 21/50, 0.000778788682031453}, {-1/5, 43/100, 0.0008101198605971673}, {-1/5, 11/25, 0.0008418715343634077}, {-1/5, 9/20, 0.0008740391038847197}, {-1/5, 23/50, 0.0009066181908469643}, {-1/5, 47/100, 0.0009421620275459887}, {-1/5, 12/25, 0.0009827538773937697}, {-1/5, 49/100, 0.0010240714894391278}, {-1/5, 1/2, 0.00106610963432359}, {-1/5, 51/100, 0.0011084101296079893}, {-1/5, 13/25, 0.0011510983986895206}, {-1/5, 53/100, 0.001194456179845455}, {-1/5, 27/50, 0.0012384789319239515}, {-1/5, 11/20, 0.0012831622596450527}, {-1/5, 14/25, 0.0013369974168264973}, {-1/5, 57/100, 0.0013919875617903147}, {-1/5, 29/50, 0.0014480520431701142}, {-1/5, 59/100, 0.0015051881194751017}, {-1/5, 3/5, 0.001565419769919385}, {-1/5, 61/100, 0.0016306222044474197}, {-1/5, 31/50, 0.0016972076568525125}, {-1/5, 63/100, 0.0017651762690206899}, {-1/5, 16/25, 0.0018384753593702005}, {-1/5, 13/20, 0.0019158519696457453}, {-1/5, 33/50, 0.0019949860263858148}, {-1/5, 67/100, 0.002075882110745033}, {-1/5, 17/25, 0.0021585446325184015}, {-1/5, 69/100, 0.00225914598635244}, {-1/5, 7/10, 0.0023630425349717037}, {-1/5, 71/100, 0.0024698064015732856}, {-1/5, 18/25, 0.002579461974394996}, {-1/5, 73/100, 0.0026920332204620136}, {-1/5, 37/50, 0.002821302304457467}, {-1/5, 3/4, 0.0029597496981958633}, {-1/5, 19/25, 0.0031025890211833487}, {-1/5, 77/100, 0.0032498808936034453}, {-1/5, 39/50, 0.003403666113082838}, {-1/5, 79/100, 0.003563189568917122}, {-1/5, 4/5, 0.003727575415893971}, {-1/5, 81/100, 0.003896889422821209}, {-1/5, 41/50, 0.004079128358989207}, {-1/5, 83/100, 0.00428042779434582}, {-1/5, 21/25, 0.004488509248219522}, {-1/5, 17/20, 0.004731306108828403}, {-1/5, 43/50, 0.0050046586481252205}, {-1/5, 87/100, 0.0052896541377058385}, {-1/5, 22/25, 0.00558660944422327}, {-1/5, 89/100, 0.005895844805370679}, {-1/5, 9/10, 0.006217683781979629}, {-1/5, 91/100, 0.006552453210203597}, {-1/5, 23/25, 0.0069004831538093435}, {-1/5, 93/100, 0.007275502160184739}, {-1/5, 47/50, 0.0076684039396245594}, {-1/5, 19/20, 0.00807713277377678}, {-1/5, 24/25, 0.008502105557069284}, {-1/5, 97/100, 0.00894374389765345}, {-1/5, 49/50, 0.009402474069366762}, {-1/5, 99/100, 0.009878726963460979}, {-1/5, 1, 0.01037293804012771}}
{{-4/25, 0, Indeterminate}, {-4/25, 1/100, 0.00001122668713474625}, {-4/25, 1/50, 0.000024790975399495116}, {-4/25, 3/100, 0.000039824991212062885}, {-4/25, 1/25, 0.00005566058723466072}, {-4/25, 1/20, 0.00007413397352660859}, {-4/25, 3/50, 0.00009445502850657804}, {-4/25, 7/100, 0.00011587225528238096}, {-4/25, 2/25, 0.00013865669035114425}, {-4/25, 9/100, 0.0001620537849799748}, {-4/25, 1/10, 0.00018793190036622457}, {-4/25, 11/100, 0.00021441071831332267}, {-4/25, 3/25, 0.00024159510855586375}, {-4/25, 13/100, 0.0002695278618077025}, {-4/25, 7/50, 0.0002979367333470984}, {-4/25, 3/20, 0.00032695051200166985}, {-4/25, 4/25, 0.0003581197049600431}, {-4/25, 17/100, 0.00038982121605090394}, {-4/25, 9/50, 0.0004218208295836917}, {-4/25, 19/100, 0.00045359112018459913}, {-4/25, 1/5, 0.00048519830237626405}, {-4/25, 21/100, 0.0005171754708025357}, {-4/25, 11/50, 0.0005510373689951939}, {-4/25, 23/100, 0.0005853116959136142}, {-4/25, 6/25, 0.0006199869084929513}, {-4/25, 1/4, 0.0006543045546450334}, {-4/25, 13/50, 0.0006888422667888308}, {-4/25, 27/100, 0.0007237153320472976}, {-4/25, 7/25, 0.0007589180650760785}, {-4/25, 29/100, 0.0007945244145902211}, {-4/25, 3/10, 0.0008324863343158848}, {-4/25, 31/100, 0.0008708461339489406}, {-4/25, 8/25, 0.0009095975758444472}, {-4/25, 33/100, 0.0009487349487587651}, {-4/25, 17/50, 0.0009922945532623996}, {-4/25, 7/20, 0.0010370760731489785}, {-4/25, 9/25, 0.0010824172619864764}, {-4/25, 37/100, 0.0011283098619917031}, {-4/25, 19/50, 0.0011747461556440974}, {-4/25, 39/100, 0.0012262452753321051}, {-4/25, 2/5, 0.0012787282709415262}, {-4/25, 41/100, 0.0013319371307408264}, {-4/25, 21/50, 0.0013858628762113243}, {-4/25, 43/100, 0.001445997451319741}, {-4/25, 11/25, 0.0015134753579604595}, {-4/25, 9/20, 0.0015822327188080101}, {-4/25, 23/50, 0.0016522082611766598}, {-4/25, 47/100, 0.001722227796144257}, {-4/25, 12/25, 0.001793429503016718}, {-4/25, 49/100, 0.0018658036961535357}, {-4/25, 1/2, 0.001939341043756045}, {-4/25, 51/100, 0.002025885988458543}, {-4/25, 13/25, 0.0021166893244671226}, {-4/25, 53/100, 0.0022093969445142357}, {-4/25, 27/50, 0.002304002389240136}, {-4/25, 11/20, 0.002406282098486815}, {-4/25, 14/25, 0.00251471839979831}, {-4/25, 57/100, 0.0026256113099724274}, {-4/25, 29/50, 0.0027410332200125628}, {-4/25, 59/100, 0.0028676541953877553}, {-4/25, 3/5, 0.0029973999379272723}, {-4/25, 61/100, 0.003130277927871645}, {-4/25, 31/50, 0.003266295300538546}, {-4/25, 63/100, 0.0034319671105260802}, {-4/25, 16/25, 0.0036038517973714813}, {-4/25, 13/20, 0.003780863128407025}, {-4/25, 33/50, 0.0039630464330730865}, {-4/25, 67/100, 0.004155917163959182}, {-4/25, 17/25, 0.004380563624488092}, {-4/25, 69/100, 0.004613018252940264}, {-4/25, 7/10, 0.004853397247939502}, {-4/25, 71/100, 0.005104123075680672}, {-4/25, 18/25, 0.00536586454891433}, {-4/25, 73/100, 0.0056362877739122115}, {-4/25, 37/50, 0.0059155184323883385}, {-4/25, 3/4, 0.006223225984729652}, {-4/25, 19/25, 0.006557473890858566}, {-4/25, 77/100, 0.0069045689404190055}, {-4/25, 39/50, 0.0073445345715358965}, {-4/25, 79/100, 0.007805103569426816}, {-4/25, 4/5, 0.008286889350791297}, {-4/25, 81/100, 0.008790512347301707}, {-4/25, 41/50, 0.009316599892076992}, {-4/25, 83/100, 0.009865786106508557}, {-4/25, 21/25, 0.010438711787499942}, {-4/25, 17/20, 0.01106122839137075}, {-4/25, 43/50, 0.01171281123315433}, {-4/25, 87/100, 0.012392935570084663}, {-4/25, 22/25, 0.01310241453269393}, {-4/25, 89/100, 0.013842071009080976}, {-4/25, 9/10, 0.01461273753024594}, {-4/25, 91/100, 0.015415256155017274}, {-4/25, 23/25, 0.01625047835464814}, {-4/25, 93/100, 0.017040235529101087}, {-4/25, 47/50, 0.017851166278400398}, {-4/25, 19/20, 0.018689623846839146}, {-4/25, 24/25, 0.019556155783353395}, {-4/25, 97/100, 0.020451311882177393}, {-4/25, 49/50, 0.021375644105041197}, {-4/25, 99/100, 0.022348306868533077}, {-4/25, 1, 0.023356562363827903}}
{{-3/25, 0, Indeterminate}, {-3/25, 1/100, 0.00001761600430698275}, {-3/25, 1/50, 0.00003920895063852204}, {-3/25, 3/100, 0.00006315297259429466}, {-3/25, 1/25, 0.00008850859310398053}, {-3/25, 1/20, 0.00011868958933004755}, {-3/25, 3/50, 0.00015151657783332687}, {-3/25, 7/100, 0.00018597991721554588}, {-3/25, 2/25, 0.00022186629875820246}, {-3/25, 9/100, 0.0002611476938049998}, {-3/25, 1/10, 0.0003019473398559331}, {-3/25, 11/100, 0.00034388125021880134}, {-3/25, 3/25, 0.00038697910338130636}, {-3/25, 13/100, 0.0004308186027902598}, {-3/25, 7/50, 0.00047648817423927406}, {-3/25, 3/20, 0.0005246729770870961}, {-3/25, 4/25, 0.0005736779959915173}, {-3/25, 17/100, 0.000622351471059119}, {-3/25, 9/50, 0.000670825706093758}, {-3/25, 19/100, 0.0007194776256983474}, {-3/25, 1/5, 0.0007708534495662201}, {-3/25, 21/100, 0.0008231420632092232}, {-3/25, 11/50, 0.0008760519143409216}, {-3/25, 23/100, 0.0009282403532118931}, {-3/25, 6/25, 0.0009809261333751857}, {-3/25, 1/4, 0.0010341224476485818}, {-3/25, 13/50, 0.0010878195894260159}, {-3/25, 27/100, 0.001143895661416871}, {-3/25, 7/25, 0.0012018940952012295}, {-3/25, 29/100, 0.001260501764096081}, {-3/25, 3/10, 0.0013197081625449482}, {-3/25, 31/100, 0.0013850860520069786}, {-3/25, 8/25, 0.001452950501637549}, {-3/25, 33/100, 0.0015216953057547267}, {-3/25, 17/50, 0.0015913054082527}, {-3/25, 7/20, 0.0016638935739687426}, {-3/25, 9/25, 0.001742619516681945}, {-3/25, 37/100, 0.0018225065962059813}, {-3/25, 19/50, 0.0019035376441792753}, {-3/25, 39/100, 0.001989459026844325}, {-3/25, 2/5, 0.002091072742468647}, {-3/25, 41/100, 0.0021947499561437503}, {-3/25, 21/50, 0.0023003103313998575}, {-3/25, 43/100, 0.002406116870240256}, {-3/25, 11/25, 0.0025138180727615612}, {-3/25, 9/20, 0.002623395554307509}, {-3/25, 23/50, 0.002740071870025991}, {-3/25, 47/100, 0.0028754996021669913}, {-3/25, 12/25, 0.003014011946746016}, {-3/25, 49/100, 0.003155595265489529}, {-3/25, 1/2, 0.0033058743509636257}, {-3/25, 51/100, 0.0034687054543022667}, {-3/25, 13/25, 0.0036355169009672063}, {-3/25, 53/100, 0.0038108219041159247}, {-3/25, 27/50, 0.004002143448042551}, {-3/25, 11/20, 0.004198539215803202}, {-3/25, 14/25, 0.004400019541801237}, {-3/25, 57/100, 0.004623760099988398}, {-3/25, 29/50, 0.004878866771471773}, {-3/25, 59/100, 0.005142294050654884}, {-3/25, 3/5, 0.005414119409442361}, {-3/25, 61/100, 0.005697114948677369}, {-3/25, 31/50, 0.006034071526386246}, {-3/25, 63/100, 0.006383766378945882}, {-3/25, 16/25, 0.006746401784287147}, {-3/25, 13/20, 0.0071272309323311385}, {-3/25, 33/50, 0.007524347239739284}, {-3/25, 67/100, 0.007935688478448555}, {-3/25, 17/25, 0.00836725078883722}, {-3/25, 69/100, 0.008861813238393938}, {-3/25, 7/10, 0.009376148957706418}, {-3/25, 71/100, 0.010005634197050094}, {-3/25, 18/25, 0.010693648495514097}, {-3/25, 73/100, 0.01141629568417515}, {-3/25, 37/50, 0.012174675835981322}, {-3/25, 3/4, 0.012969902007036535}, {-3/25, 19/25, 0.013803099992412915}, {-3/25, 77/100, 0.014688760812198326}, {-3/25, 39/50, 0.01564315755403626}, {-3/25, 79/100, 0.01664352750372662}, {-3/25, 4/5, 0.01769130424329864}, {-3/25, 81/100, 0.018787939907274415}, {-3/25, 41/50, 0.019934904933693265}, {-3/25, 83/100, 0.021133687814502713}, {-3/25, 21/25, 0.02238210759054007}, {-3/25, 17/20, 0.023559972338751105}, {-3/25, 43/50, 0.024781911356651067}, {-3/25, 87/100, 0.026048885543793074}, {-3/25, 22/25, 0.02736185992885522}, {-3/25, 89/100, 0.028721803505134806}, {-3/25, 9/10, 0.030145263432848388}, {-3/25, 91/100, 0.031637214916071535}, {-3/25, 23/25, 0.03318195667472084}, {-3/25, 93/100, 0.034797187319898594}, {-3/25, 47/50, 0.03649492143993814}, {-3/25, 19/20, 0.03825236049116648}, {-3/25, 24/25, 0.03967870924842946}, {-3/25, 97/100, 0.041076657811684056}, {-3/25, 49/50, 0.04194334039788313}, {-3/25, 99/100, 0.04276900343986425}, {-3/25, 1, 0.04360163921754066}}
{{-2/25, 0, Indeterminate}, {-2/25, 1/100, 0.00002077741009982024}, {-2/25, 1/50, 0.00004665981234430802}, {-2/25, 3/100, 0.0000748798640344809}, {-2/25, 1/25, 0.00010650398938912008}, {-2/25, 1/20, 0.0001429657589786537}, {-2/25, 3/50, 0.00018185523127701533}, {-2/25, 7/100, 0.00022316220183725907}, {-2/25, 2/25, 0.0002673847518073256}, {-2/25, 9/100, 0.00031442516436486}, {-2/25, 1/10, 0.0003627795382819732}, {-2/25, 11/100, 0.0004125621987221774}, {-2/25, 3/25, 0.00046321678792315437}, {-2/25, 13/100, 0.0005166674495460804}, {-2/25, 7/50, 0.0005724296624851927}, {-2/25, 3/20, 0.0006287910673432429}, {-2/25, 4/25, 0.0006846039381898178}, {-2/25, 17/100, 0.0007401592111647649}, {-2/25, 9/50, 0.0007979396547031049}, {-2/25, 19/100, 0.0008576617562820009}, {-2/25, 1/5, 0.0009181088654357471}, {-2/25, 21/100, 0.0009778245265489136}, {-2/25, 11/50, 0.0010380142998483736}, {-2/25, 23/100, 0.0010987862928232988}, {-2/25, 6/25, 0.0011601278287137837}, {-2/25, 1/4, 0.001225427985790257}, {-2/25, 13/50, 0.0012917683706410452}, {-2/25, 27/100, 0.001358807690858128}, {-2/25, 7/25, 0.0014301021371162896}, {-2/25, 29/100, 0.0015070063962233833}, {-2/25, 3/10, 0.0015849537590902764}, {-2/25, 31/100, 0.0016639231772359764}, {-2/25, 8/25, 0.0017467825954526341}, {-2/25, 33/100, 0.00183629964966099}, {-2/25, 17/50, 0.001927195940900113}, {-2/25, 7/20, 0.0020194478435402743}, {-2/25, 9/25, 0.0021258907039924378}, {-2/25, 37/100, 0.002242336395259196}, {-2/25, 19/50, 0.0023612601083313426}, {-2/25, 39/100, 0.0024809388335629155}, {-2/25, 2/5, 0.0026024218996102653}, {-2/25, 41/100, 0.002726165245247956}, {-2/25, 21/50, 0.0028587651330091064}, {-2/25, 43/100, 0.0030123591486398735}, {-2/25, 11/25, 0.003169693903741576}, {-2/25, 9/20, 0.003330748448072048}, {-2/25, 23/50, 0.0035081311585702084}, {-2/25, 47/100, 0.003694329741514115}, {-2/25, 12/25, 0.0038853636588393908}, {-2/25, 49/100, 0.00409830039826398}, {-2/25, 1/2, 0.004318783770717475}, {-2/25, 51/100, 0.004545455538984788}, {-2/25, 13/25, 0.004796849289212486}, {-2/25, 53/100, 0.00508549117339013}, {-2/25, 27/50, 0.005384315896120658}, {-2/25, 11/20, 0.005693421381321227}, {-2/25, 14/25, 0.006035245006792316}, {-2/25, 57/100, 0.006421854149622654}, {-2/25, 29/50, 0.006824185732949024}, {-2/25, 59/100, 0.0072453200282553264}, {-2/25, 3/5, 0.007688748986493533}, {-2/25, 61/100, 0.008149523181492696}, {-2/25, 31/50, 0.008632915816463657}, {-2/25, 63/100, 0.009190665180945207}, {-2/25, 16/25, 0.009772665532500415}, {-2/25, 13/20, 0.010513275096031139}, {-2/25, 33/50, 0.01130052106250116}, {-2/25, 67/100, 0.01213075365265595}, {-2/25, 17/25, 0.01300544362204396}, {-2/25, 69/100, 0.013926079860063199}, {-2/25, 7/10, 0.01489799226619055}, {-2/25, 71/100, 0.015961312194409424}, {-2/25, 18/25, 0.01708070813378243}, {-2/25, 73/100, 0.018258084058658742}, {-2/25, 37/50, 0.01949537027395308}, {-2/25, 3/4, 0.02079452300879089}, {-2/25, 19/25, 0.022157524009734003}, {-2/25, 77/100, 0.02352718292196899}, {-2/25, 39/50, 0.024871900886916265}, {-2/25, 79/100, 0.026271042210424478}, {-2/25, 4/5, 0.02772587888225367}, {-2/25, 81/100, 0.029237688250909704}, {-2/25, 41/50, 0.030820680135344718}, {-2/25, 83/100, 0.0324897179689014}, {-2/25, 21/25, 0.034223139575360294}, {-2/25, 17/20, 0.036048219187688184}, {-2/25, 43/50, 0.03796536769186482}, {-2/25, 87/100, 0.03983813224396879}, {-2/25, 22/25, 0.041380580276019555}, {-2/25, 89/100, 0.042645832870274306}, {-2/25, 9/10, 0.04356056213671207}, {-2/25, 91/100, 0.044483562703959395}, {-2/25, 23/25, 0.04502052897956167}, {-2/25, 93/100, 0.045417309006051634}, {-2/25, 47/50, 0.045815266303621746}, {-2/25, 19/20, 0.04593051987863569}, {-2/25, 24/25, 0.0460256804385231}, {-2/25, 97/100, 0.04612376618665467}, {-2/25, 49/50, 0.04610270918412517}, {-2/25, 99/100, 0.045884401259978176}, {-2/25, 1, 0.04567486275327549}}
{{-1/25, 0, Indeterminate}, {-1/25, 1/100, 0.000022240880210104725}, {-1/25, 1/50, 0.00005006881983109058}, {-1/25, 3/100, 0.00008007215808059488}, {-1/25, 1/25, 0.00011551246451195835}, {-1/25, 1/20, 0.00015520553323169006}, {-1/25, 3/50, 0.00019747588101197495}, {-1/25, 7/100, 0.0002421476811769269}, {-1/25, 2/25, 0.0002910759297844325}, {-1/25, 9/100, 0.00034134484358525237}, {-1/25, 1/10, 0.000393266201175319}, {-1/25, 11/100, 0.00044612408217422906}, {-1/25, 3/25, 0.0005022560098644188}, {-1/25, 13/100, 0.0005605227662638044}, {-1/25, 7/50, 0.0006189137868908366}, {-1/25, 3/20, 0.0006767284999117637}, {-1/25, 4/25, 0.0007349722686661826}, {-1/25, 17/100, 0.0007965643696294302}, {-1/25, 9/50, 0.0008589275977937361}, {-1/25, 19/100, 0.0009209192020890002}, {-1/25, 1/5, 0.0009830361964069435}, {-1/25, 21/100, 0.0010457535979176984}, {-1/25, 11/50, 0.001109171112280566}, {-1/25, 23/100, 0.0011769536438528479}, {-1/25, 6/25, 0.0012454789523720564}, {-1/25, 1/4, 0.00131472918358379}, {-1/25, 13/50, 0.0013921236785636715}, {-1/25, 27/100, 0.0014718288472188883}, {-1/25, 7/25, 0.0015526323402431993}, {-1/25, 29/100, 0.0016356519107271498}, {-1/25, 3/10, 0.0017273878808343795}, {-1/25, 31/100, 0.0018206127288893329}, {-1/25, 8/25, 0.0019152965019134335}, {-1/25, 33/100, 0.0020272053415755185}, {-1/25, 17/50, 0.0021472992222743236}, {-1/25, 7/20, 0.002269789051756721}, {-1/25, 9/25, 0.0023929358913246748}, {-1/25, 37/100, 0.0025185595687958673}, {-1/25, 19/50, 0.002646626698517732}, {-1/25, 39/100, 0.002801448682344866}, {-1/25, 2/5, 0.002961811785174731}, {-1/25, 41/100, 0.003126261187337006}, {-1/25, 21/50, 0.003307485747774205}, {-1/25, 43/100, 0.0034984471903739597}, {-1/25, 11/25, 0.0036975699920399592}, {-1/25, 9/20, 0.003918552282703283}, {-1/25, 23/50, 0.004146350486457468}, {-1/25, 47/100, 0.004380971722017333}, {-1/25, 12/25, 0.004668699443734203}, {-1/25, 49/100, 0.004970681161455734}, {-1/25, 1/2, 0.0052840066942961405}, {-1/25, 51/100, 0.005625693254729091}, {-1/25, 13/25, 0.0060200410911720025}, {-1/25, 53/100, 0.006431822578017062}, {-1/25, 27/50, 0.006865661189432993}, {-1/25, 11/20, 0.007322549198488465}, {-1/25, 14/25, 0.007798740465316816}, {-1/25, 57/100, 0.00832720937039253}, {-1/25, 29/50, 0.008909309072409364}, {-1/25, 59/100, 0.009602127095222771}, {-1/25, 3/5, 0.010393747621969695}, {-1/25, 61/100, 0.011232775370938516}, {-1/25, 31/50, 0.012120977903422796}, {-1/25, 63/100, 0.013060145915796774}, {-1/25, 16/25, 0.014062830029934402}, {-1/25, 13/20, 0.015157907608444784}, {-1/25, 33/50, 0.016315757452507015}, {-1/25, 67/100, 0.017538681245144613}, {-1/25, 17/25, 0.01882901421182927}, {-1/25, 69/100, 0.020189124520125248}, {-1/25, 7/10, 0.021599061035726702}, {-1/25, 71/100, 0.022953885535367077}, {-1/25, 18/25, 0.024368648469582616}, {-1/25, 73/100, 0.025844869074773194}, {-1/25, 37/50, 0.027384072980797362}, {-1/25, 3/4, 0.029008162663297286}, {-1/25, 19/25, 0.030719116257385846}, {-1/25, 77/100, 0.03250166435589246}, {-1/25, 39/50, 0.0344057020559915}, {-1/25, 79/100, 0.03639073844000569}, {-1/25, 4/5, 0.03800356611601407}, {-1/25, 81/100, 0.03941805269424031}, {-1/25, 41/50, 0.04033712723750467}, {-1/25, 83/100, 0.04126506649077405}, {-1/25, 21/25, 0.04178412235549158}, {-1/25, 17/20, 0.04217708869666143}, {-1/25, 43/50, 0.042507983845114526}, {-1/25, 87/100, 0.04259218569049524}, {-1/25, 22/25, 0.04267978079742177}, {-1/25, 89/100, 0.042770649824744524}, {-1/25, 9/10, 0.042547495525622314}, {-1/25, 91/100, 0.042322415199592005}, {-1/25, 23/25, 0.04210699710724294}, {-1/25, 93/100, 0.04181539199592227}, {-1/25, 47/50, 0.04148010448214126}, {-1/25, 19/20, 0.04115748138066082}, {-1/25, 24/25, 0.04084695327590561}, {-1/25, 97/100, 0.04051612982071471}, {-1/25, 49/50, 0.040011656045045974}, {-1/25, 99/100, 0.039525716413681924}, {-1/25, 1, 0.039057421847313915}}
{{0, 0, Indeterminate}, {0, 1/100, 0.000022392935015743543}, {0, 1/50, 0.00005057683805426145}, {0, 3/100, 0.00008108520663782161}, {0, 1/25, 0.00011835612959665604}, {0, 1/20, 0.00015875260631333582}, {0, 3/50, 0.00020177051417962703}, {0, 7/100, 0.0002489234807440441}, {0, 2/25, 0.000298108498216338}, {0, 9/100, 0.00034913652293334615}, {0, 1/10, 0.00040113743592491783}, {0, 11/100, 0.0004563800906477478}, {0, 3/25, 0.0005137711273982088}, {0, 13/100, 0.0005709732688720695}, {0, 7/50, 0.0006275636738273249}, {0, 3/20, 0.0006860230271208676}, {0, 4/25, 0.0007466764283009948}, {0, 17/100, 0.0008076025160929509}, {0, 9/50, 0.0008680638401874947}, {0, 19/100, 0.0009291106491414649}, {0, 1/5, 0.0009907246598523593}, {0, 21/100, 0.0010565905417974663}, {0, 11/50, 0.0011233243833095828}, {0, 23/100, 0.0011913639472653293}, {0, 6/25, 0.0012680716712688144}, {0, 1/4, 0.0013459042015122329}, {0, 13/50, 0.0014248303275560207}, {0, 27/100, 0.001510552853800413}, {0, 7/25, 0.001600499037226264}, {0, 29/100, 0.0016919369304656121}, {0, 3/10, 0.001796861308354961}, {0, 31/100, 0.0019131675788998251}, {0, 8/25, 0.002031817511559832}, {0, 33/100, 0.0021513809837624934}, {0, 17/50, 0.0022734861282364387}, {0, 7/20, 0.0024052802010896047}, {0, 9/25, 0.0025581912101043437}, {0, 37/100, 0.0027153584649497473}, {0, 19/50, 0.0028828376411184427}, {0, 39/100, 0.0030659812164578917}, {0, 2/5, 0.003254864234672816}, {0, 41/100, 0.0034677892094667896}, {0, 21/50, 0.003687816014619967}, {0, 43/100, 0.003918517262377467}, {0, 11/25, 0.004201484931558624}, {0, 9/20, 0.004496228676069773}, {0, 23/50, 0.004802869125522727}, {0, 47/100, 0.005163300233669235}, {0, 12/25, 0.005553569075404686}, {0, 49/100, 0.005964012323403681}, {0, 1/2, 0.006400374154315374}, {0, 51/100, 0.0068568755432775455}, {0, 13/25, 0.0073636582770962465}, {0, 53/100, 0.007926162037528009}, {0, 27/50, 0.008618211413414324}, {0, 11/20, 0.009392600004333642}, {0, 14/25, 0.010217315403496}, {0, 57/100, 0.011094378071416675}, {0, 29/50, 0.012025835928780829}, {0, 59/100, 0.01305223888068194}, {0, 3/5, 0.01415004874064193}, {0, 61/100, 0.015315543916715737}, {0, 31/50, 0.016551373013987947}, {0, 63/100, 0.017860224499117828}, {0, 16/25, 0.019202858693418423}, {0, 13/20, 0.02051575734579463}, {0, 33/50, 0.02189168285245416}, {0, 67/100, 0.023332352287588246}, {0, 17/25, 0.02484255449190277}, {0, 69/100, 0.026456090239162067}, {0, 7/10, 0.028143691492520755}, {0, 71/100, 0.02994283455193313}, {0, 18/25, 0.03183598307976603}, {0, 73/100, 0.03339568180726526}, {0, 37/50, 0.034679400774675594}, {0, 3/4, 0.03555469279625637}, {0, 19/25, 0.03639251021795696}, {0, 77/100, 0.036759273229233246}, {0, 39/50, 0.037127246481008694}, {0, 79/100, 0.03727129932904213}, {0, 4/5, 0.03734438791154245}, {0, 81/100, 0.03742102794234374}, {0, 41/50, 0.037248856841349196}, {0, 83/100, 0.037022967808499896}, {0, 21/25, 0.03680745516730623}, {0, 17/20, 0.03650262069814433}, {0, 43/50, 0.036175220778801906}, {0, 87/100, 0.03586120543334281}, {0, 22/25, 0.035559918176811395}, {0, 89/100, 0.035131095976962255}, {0, 9/10, 0.03465100834161267}, {0, 91/100, 0.034190047739158826}, {0, 23/25, 0.033747218406104625}, {0, 93/100, 0.03332158991492982}, {0, 47/50, 0.032884068716028184}, {0, 19/20, 0.032304781915180075}, {0, 24/25, 0.031749070817838176}, {0, 97/100, 0.031215659249830385}, {0, 49/50, 0.03070335707419832}, {0, 99/100, 0.030211053321281}, {0, 1, 0.029712517451302507}}
{{1/25, 0, Indeterminate}, {1/25, 1/100, 0.00002181773441165808}, {1/25, 1/50, 0.00004964446018468395}, {1/25, 3/100, 0.00008071823520453605}, {1/25, 1/25, 0.00011774533685854593}, {1/25, 1/20, 0.00015780705727249595}, {1/25, 3/50, 0.0002009365505871717}, {1/25, 7/100, 0.0002477218790548116}, {1/25, 2/25, 0.0002961458283845587}, {1/25, 9/100, 0.00034577336302495256}, {1/25, 1/10, 0.00039822401841287986}, {1/25, 11/100, 0.0004530576958306945}, {1/25, 3/25, 0.0005075841348626772}, {1/25, 13/100, 0.0005614497702616404}, {1/25, 7/50, 0.0006180563151091032}, {1/25, 3/20, 0.0006760089386420132}, {1/25, 4/25, 0.0007334756613815259}, {1/25, 17/100, 0.0007911540410285419}, {1/25, 9/50, 0.0008493676897482051}, {1/25, 19/100, 0.0009107519760299137}, {1/25, 1/5, 0.0009738085547337823}, {1/25, 21/100, 0.0010382494927068863}, {1/25, 11/50, 0.0011108439030331776}, {1/25, 23/100, 0.001184534298965988}, {1/25, 6/25, 0.0012592855153447367}, {1/25, 1/4, 0.0013431776877379522}, {1/25, 13/50, 0.0014286442429237867}, {1/25, 27/100, 0.00151880028515735}, {1/25, 7/25, 0.0016275632051040564}, {1/25, 29/100, 0.0017391380557457608}, {1/25, 3/10, 0.0018513420806906661}, {1/25, 31/100, 0.001966093101628846}, {1/25, 8/25, 0.0020914470715729123}, {1/25, 33/100, 0.002235873960344356}, {1/25, 17/50, 0.002384588504367442}, {1/25, 7/20, 0.00254838366161412}, {1/25, 9/25, 0.0027227210055343646}, {1/25, 37/100, 0.002911857974852539}, {1/25, 19/50, 0.0031159816206757394}, {1/25, 39/100, 0.0033273001398038383}, {1/25, 2/5, 0.003584712216784123}, {1/25, 41/100, 0.003860399219167559}, {1/25, 21/50, 0.004148174683090521}, {1/25, 43/100, 0.004491378082629046}, {1/25, 11/25, 0.004860909932837397}, {1/25, 9/20, 0.005253297726072781}, {1/25, 23/50, 0.005669649095441882}, {1/25, 47/100, 0.006108463358056784}, {1/25, 12/25, 0.0066245773392585566}, {1/25, 49/100, 0.007223050053315268}, {1/25, 1/2, 0.00793839175270294}, {1/25, 51/100, 0.008704751200878231}, {1/25, 13/25, 0.00952436003290845}, {1/25, 53/100, 0.010399481901606744}, {1/25, 27/50, 0.011374119688938183}, {1/25, 11/20, 0.012417000706255647}, {1/25, 14/25, 0.013529681042019043}, {1/25, 57/100, 0.014715103896130954}, {1/25, 29/50, 0.015976258774611923}, {1/25, 59/100, 0.01719299210624733}, {1/25, 3/5, 0.018461390404071513}, {1/25, 61/100, 0.019795157033395846}, {1/25, 31/50, 0.021198232988287186}, {1/25, 63/100, 0.02270429708768234}, {1/25, 16/25, 0.02428565252889959}, {1/25, 13/20, 0.025986248557876845}, {1/25, 33/50, 0.027690937742113078}, {1/25, 67/100, 0.029082139046513012}, {1/25, 17/25, 0.029987624381326038}, {1/25, 69/100, 0.03080171615449685}, {1/25, 7/10, 0.03124762622868899}, {1/25, 71/100, 0.031581866522566684}, {1/25, 18/25, 0.03173914575192931}, {1/25, 73/100, 0.0317981766717352}, {1/25, 37/50, 0.03186090784234545}, {1/25, 3/4, 0.031649921924337236}, {1/25, 19/25, 0.03143317732021589}, {1/25, 77/100, 0.031208214665525216}, {1/25, 39/50, 0.03088769324560495}, {1/25, 79/100, 0.030581452915660674}, {1/25, 4/5, 0.03028872144359358}, {1/25, 81/100, 0.029922800593989933}, {1/25, 41/50, 0.029465389086788262}, {1/25, 83/100, 0.029027919355799577}, {1/25, 21/25, 0.028609253348755453}, {1/25, 17/20, 0.028208334722965495}, {1/25, 43/50, 0.02775265845801665}, {1/25, 87/100, 0.027214730545652096}, {1/25, 22/25, 0.026700653491207378}, {1/25, 89/100, 0.026209021644191977}, {1/25, 9/10, 0.025738532386040666}, {1/25, 91/100, 0.025283058696493402}, {1/25, 23/25, 0.024771475102901182}, {1/25, 93/100, 0.024282128253190233}, {1/25, 47/50, 0.02381373233532684}, {1/25, 19/20, 0.02336509366350779}, {1/25, 24/25, 0.022935102888353705}, {1/25, 97/100, 0.022522727960939386}, {1/25, 49/50, 0.022127007768933435}, {1/25, 99/100, 0.021740594468677113}, {1/25, 1, 0.021294118058958516}}
{{2/25, 0, Indeterminate}, {2/25, 1/100, 0.000020970064794570907}, {2/25, 1/50, 0.000047916729797256644}, {2/25, 3/100, 0.0000788863395218783}, {2/25, 1/25, 0.00011500296048416861}, {2/25, 1/20, 0.0001540111910519123}, {2/25, 3/50, 0.00019714176997234878}, {2/25, 7/100, 0.00024225957092283945}, {2/25, 2/25, 0.0002888397832965639}, {2/25, 9/100, 0.0003375738861328895}, {2/25, 1/10, 0.00038910128418436667}, {2/25, 11/100, 0.0004403568680429642}, {2/25, 3/25, 0.0004909353492717806}, {2/25, 13/100, 0.0005445817413684945}, {2/25, 7/50, 0.0005989107952437594}, {2/25, 3/20, 0.0006525525326108896}, {2/25, 4/25, 0.0007066950189156892}, {2/25, 17/100, 0.000762454034031855}, {2/25, 9/50, 0.0008210752051245861}, {2/25, 19/100, 0.0008803348594289392}, {2/25, 1/5, 0.0009473367053538161}, {2/25, 21/100, 0.0010159248080384487}, {2/25, 11/50, 0.0010862992839704595}, {2/25, 23/100, 0.0011646487840330764}, {2/25, 6/25, 0.0012444458006621074}, {2/25, 1/4, 0.0013354462040804454}, {2/25, 13/50, 0.0014377407448682316}, {2/25, 27/100, 0.0015417055344934098}, {2/25, 7/25, 0.0016473611668833615}, {2/25, 29/100, 0.0017583357933694547}, {2/25, 3/10, 0.001891714438531907}, {2/25, 31/100, 0.002029364440083157}, {2/25, 8/25, 0.0021816842082177023}, {2/25, 33/100, 0.0023439161919676017}, {2/25, 17/50, 0.002523845374162778}, {2/25, 7/20, 0.002715038354443269}, {2/25, 9/25, 0.0029257281630254597}, {2/25, 37/100, 0.003175666298372143}, {2/25, 19/50, 0.0034376726416511824}, {2/25, 39/100, 0.0037377918824845926}, {2/25, 2/5, 0.004076387058428115}, {2/25, 41/100, 0.004436955470365698}, {2/25, 21/50, 0.004821838410903258}, {2/25, 43/100, 0.005235917396472625}, {2/25, 11/25, 0.00571791936692726}, {2/25, 9/20, 0.00631314466492703}, {2/25, 23/50, 0.006992109990034884}, {2/25, 47/100, 0.0077234034668390615}, {2/25, 12/25, 0.008509476319612165}, {2/25, 49/100, 0.009377587421538349}, {2/25, 1/2, 0.01032538511201176}, {2/25, 51/100, 0.011342815657331902}, {2/25, 13/25, 0.012433080424904232}, {2/25, 53/100, 0.013597243614095665}, {2/25, 27/50, 0.014715508807169311}, {2/25, 11/20, 0.015897755487186856}, {2/25, 14/25, 0.01714602209481645}, {2/25, 57/100, 0.018478737378661132}, {2/25, 29/50, 0.019900423006641303}, {2/25, 59/100, 0.021421876565944558}, {2/25, 3/5, 0.02304367206367283}, {2/25, 61/100, 0.02432346145312263}, {2/25, 31/50, 0.02520037476663944}, {2/25, 63/100, 0.02594263352584999}, {2/25, 16/25, 0.026304136481023057}, {2/25, 13/20, 0.026603817385867944}, {2/25, 33/50, 0.026669105414185355}, {2/25, 67/100, 0.026716574379171586}, {2/25, 17/25, 0.026642793528798173}, {2/25, 69/100, 0.026431343913854845}, {2/25, 7/10, 0.026231064293176894}, {2/25, 71/100, 0.025936483141838065}, {2/25, 18/25, 0.02564613268733663}, {2/25, 73/100, 0.025369688418080783}, {2/25, 37/50, 0.025011735320235033}, {2/25, 3/4, 0.024588158062135327}, {2/25, 19/25, 0.024184693975126657}, {2/25, 77/100, 0.023800091564929696}, {2/25, 39/50, 0.023433197147634997}, {2/25, 79/100, 0.022933983731417074}, {2/25, 4/5, 0.022449378114352287}, {2/25, 81/100, 0.02198804675705203}, {2/25, 41/50, 0.02154850492336295}, {2/25, 83/100, 0.021124747279504637}, {2/25, 21/25, 0.020651887815841093}, {2/25, 17/20, 0.020201517252475463}, {2/25, 43/50, 0.019772214388994323}, {2/25, 87/100, 0.019362669126369}, {2/25, 22/25, 0.018971672231655603}, {2/25, 89/100, 0.018598106180483968}, {2/25, 9/10, 0.018240936950313976}, {2/25, 91/100, 0.01784055193559891}, {2/25, 23/25, 0.017442314845388066}, {2/25, 93/100, 0.017062032382560308}, {2/25, 47/50, 0.01669862923890477}, {2/25, 19/20, 0.016351109544063106}, {2/25, 24/25, 0.016018549961078085}, {2/25, 97/100, 0.015697690490469342}, {2/25, 49/50, 0.015379243376394946}, {2/25, 99/100, 0.015074125142122731}, {2/25, 1, 0.014781592961124307}}
{{3/25, 0, Indeterminate}, {3/25, 1/100, 0.00002030219000631445}, {3/25, 1/50, 0.00004667501075640093}, {3/25, 3/100, 0.00007802394210237388}, {3/25, 1/25, 0.00011380015660346865}, {3/25, 1/20, 0.00015267587742672086}, {3/25, 3/50, 0.00019510870497678522}, {3/25, 7/100, 0.00023921844610202432}, {3/25, 2/25, 0.0002847623139531889}, {3/25, 9/100, 0.0003336953316415326}, {3/25, 1/10, 0.00038257293430715966}, {3/25, 11/100, 0.00043066071590587833}, {3/25, 3/25, 0.0004818111863125414}, {3/25, 13/100, 0.0005331498317783935}, {3/25, 7/50, 0.0005840922693289923}, {3/25, 3/20, 0.0006354871052729569}, {3/25, 4/25, 0.000689950247499575}, {3/25, 17/100, 0.0007456637553972432}, {3/25, 9/50, 0.0008063577582727798}, {3/25, 19/100, 0.0008708425470152322}, {3/25, 1/5, 0.0009365321355935522}, {3/25, 21/100, 0.0010103259192881513}, {3/25, 11/50, 0.001085545931811626}, {3/25, 23/100, 0.0011742483459225503}, {3/25, 6/25, 0.0012712342752841043}, {3/25, 1/4, 0.0013692971100845663}, {3/25, 13/50, 0.001469650360648518}, {3/25, 27/100, 0.001586618174257879}, {3/25, 7/25, 0.0017145477167146786}, {3/25, 29/100, 0.001853080478296741}, {3/25, 3/10, 0.0020045685942970525}, {3/25, 31/100, 0.0021719939189539864}, {3/25, 8/25, 0.002351603949604388}, {3/25, 33/100, 0.0025557811688795454}, {3/25, 17/50, 0.0027928114692677896}, {3/25, 7/20, 0.003042138514491154}, {3/25, 9/25, 0.0033466486203963227}, {3/25, 37/100, 0.0036731129686298518}, {3/25, 19/50, 0.004026183652901215}, {3/25, 39/100, 0.004400297133479663}, {3/25, 2/5, 0.004843344947689587}, {3/25, 41/100, 0.005386249095753038}, {3/25, 21/50, 0.0060219274101500474}, {3/25, 43/100, 0.006711100968925996}, {3/25, 11/25, 0.007456482806286425}, {3/25, 9/20, 0.008294407313401836}, {3/25, 23/50, 0.00920498879604399}, {3/25, 47/100, 0.010187889086868655}, {3/25, 12/25, 0.011246671736835398}, {3/25, 49/100, 0.01230540908872609}, {3/25, 1/2, 0.013394019052868831}, {3/25, 51/100, 0.014549244320302648}, {3/25, 13/25, 0.015787781513578635}, {3/25, 53/100, 0.017116175491901937}, {3/25, 27/50, 0.018549823343910504}, {3/25, 11/20, 0.019978187249764523}, {3/25, 14/25, 0.02109774828253788}, {3/25, 57/100, 0.021779140231876874}, {3/25, 29/50, 0.022293824728389037}, {3/25, 59/100, 0.0225654786028606}, {3/25, 3/5, 0.022683826323814226}, {3/25, 61/100, 0.022719902809107732}, {3/25, 31/50, 0.022657831496993446}, {3/25, 63/100, 0.022453657375334578}, {3/25, 16/25, 0.022252602951571512}, {3/25, 13/20, 0.021964428563354}, {3/25, 33/50, 0.021691366065736965}, {3/25, 67/100, 0.021432439406233704}, {3/25, 17/25, 0.021023452608070873}, {3/25, 69/100, 0.020634547580301622}, {3/25, 7/10, 0.02026561258667029}, {3/25, 71/100, 0.01991530350636071}, {3/25, 18/25, 0.019463145657549443}, {3/25, 73/100, 0.019007093505197685}, {3/25, 37/50, 0.018575007475371528}, {3/25, 3/4, 0.018165216140557657}, {3/25, 19/25, 0.017751309760247875}, {3/25, 77/100, 0.017315623262806765}, {3/25, 39/50, 0.016902477510963264}, {3/25, 79/100, 0.016510324642084045}, {3/25, 4/5, 0.016137748085137}, {3/25, 81/100, 0.015783449454036015}, {3/25, 41/50, 0.015446236934723079}, {3/25, 83/100, 0.015074967846209479}, {3/25, 21/25, 0.014703135405360763}, {3/25, 17/20, 0.01434964965035788}, {3/25, 43/50, 0.014013309863230362}, {3/25, 87/100, 0.013693012094437716}, {3/25, 22/25, 0.013387740000514755}, {3/25, 89/100, 0.013087866126323202}, {3/25, 9/10, 0.012798061270423466}, {3/25, 91/100, 0.012521423048913216}, {3/25, 23/25, 0.012257155790181853}, {3/25, 93/100, 0.012004523216658127}, {3/25, 47/50, 0.011762843223816011}, {3/25, 19/20, 0.011531483183571807}, {3/25, 24/25, 0.011309855713135518}, {3/25, 97/100, 0.011097414857684482}, {3/25, 49/50, 0.010893652641537016}, {3/25, 99/100, 0.010698095947975418}, {3/25, 1, 0.010494689881578168}}
{{4/25, 0, Indeterminate}, {4/25, 1/100, 0.000019660577107373566}, {4/25, 1/50, 0.00004558609438444906}, {4/25, 3/100, 0.00007762539360564268}, {4/25, 1/25, 0.00011296001103776654}, {4/25, 1/20, 0.00015219955736236234}, {4/25, 3/50, 0.00019384961306974767}, {4/25, 7/100, 0.0002367798040233114}, {4/25, 2/25, 0.00028303721186984505}, {4/25, 9/100, 0.00032993774531473255}, {4/25, 1/10, 0.0003759731883420053}, {4/25, 11/100, 0.00042476110563413654}, {4/25, 3/25, 0.00047363714583627714}, {4/25, 13/100, 0.0005222507317543896}, {4/25, 7/50, 0.0005716990896648071}, {4/25, 3/20, 0.0006243196173532762}, {4/25, 4/25, 0.000678445238052576}, {4/25, 17/100, 0.0007392776586044645}, {4/25, 9/50, 0.000801100857750822}, {4/25, 19/100, 0.0008693561019195346}, {4/25, 1/5, 0.000940467946860075}, {4/25, 21/100, 0.001023894787258727}, {4/25, 11/50, 0.001115950943599871}, {4/25, 23/100, 0.0012089489861777148}, {4/25, 6/25, 0.0013044535868206122}, {4/25, 1/4, 0.00142262414821581}, {4/25, 13/50, 0.0015454057546847404}, {4/25, 27/100, 0.0016857373679206662}, {4/25, 7/25, 0.0018371249014846054}, {4/25, 29/100, 0.0020050069554226227}, {4/25, 3/10, 0.0021916000271886703}, {4/25, 31/100, 0.002414698966580259}, {4/25, 8/25, 0.002651088485647325}, {4/25, 33/100, 0.002943576112061324}, {4/25, 17/50, 0.0032572455977586214}, {4/25, 7/20, 0.00359655287807294}, {4/25, 9/25, 0.003974696895684797}, {4/25, 37/100, 0.00442475983108125}, {4/25, 19/50, 0.005005165372202734}, {4/25, 39/100, 0.005639583582299546}, {4/25, 2/5, 0.006331020224796091}, {4/25, 41/100, 0.007109893830231468}, {4/25, 21/50, 0.007966581210240884}, {4/25, 43/100, 0.008897584112019082}, {4/25, 11/25, 0.009906870308418875}, {4/25, 9/20, 0.010892951950937209}, {4/25, 23/50, 0.011938524996414361}, {4/25, 47/100, 0.0130535180890368}, {4/25, 12/25, 0.014269196323011471}, {4/25, 49/100, 0.015577635852601576}, {4/25, 1/2, 0.016965724058795068}, {4/25, 51/100, 0.018049536662822763}, {4/25, 13/25, 0.018683049916840493}, {4/25, 53/100, 0.01913363922588921}, {4/25, 27/50, 0.019381949357044292}, {4/25, 11/20, 0.01943644574200649}, {4/25, 14/25, 0.019464671332041387}, {4/25, 57/100, 0.019302761131711685}, {4/25, 29/50, 0.019110527836948412}, {4/25, 59/100, 0.01885925691221955}, {4/25, 3/5, 0.018593276511738713}, {4/25, 61/100, 0.018342285507743174}, {4/25, 31/50, 0.01796823128714716}, {4/25, 63/100, 0.017598711508405012}, {4/25, 16/25, 0.01724989173412107}, {4/25, 13/20, 0.016910288359094135}, {4/25, 33/50, 0.016462028355352376}, {4/25, 67/100, 0.01603986091006125}, {4/25, 17/25, 0.015641772925267753}, {4/25, 69/100, 0.015264975915724744}, {4/25, 7/10, 0.014846747526657192}, {4/25, 71/100, 0.014452325221504634}, {4/25, 18/25, 0.014079913299046641}, {4/25, 73/100, 0.013727883001084221}, {4/25, 37/50, 0.013394754279930544}, {4/25, 3/4, 0.013079179835411393}, {4/25, 19/25, 0.012718381946277817}, {4/25, 77/100, 0.01237474359207449}, {4/25, 39/50, 0.012049550472981304}, {4/25, 79/100, 0.011741491127163595}, {4/25, 4/5, 0.01144936874878083}, {4/25, 81/100, 0.011166643616919748}, {4/25, 41/50, 0.010892075540873283}, {4/25, 83/100, 0.010631199576751467}, {4/25, 21/25, 0.010383108953561022}, {4/25, 17/20, 0.010146970940608098}, {4/25, 43/50, 0.009922019739377985}, {4/25, 87/100, 0.009707550154023673}, {4/25, 22/25, 0.009502911945153675}, {4/25, 89/100, 0.00930750478445534}, {4/25, 9/10, 0.009120773738640292}, {4/25, 91/100, 0.00893185901330302}, {4/25, 23/25, 0.008746966261814407}, {4/25, 93/100, 0.008570137298995023}, {4/25, 47/50, 0.00840090314990104}, {4/25, 19/20, 0.008238828625931253}, {4/25, 24/25, 0.0080835094526138}, {4/25, 97/100, 0.00793456967681893}, {4/25, 49/50, 0.00779165932294099}, {4/25, 99/100, 0.007654452271257042}, {4/25, 1, 0.00752264433484594}}
{{1/5, 0, Indeterminate}, {1/5, 1/100, 0.00001925893196977229}, {1/5, 1/50, 0.00004576048983476058}, {1/5, 3/100, 0.00007794076641829515}, {1/5, 1/25, 0.00011345530349033988}, {1/5, 1/20, 0.0001531215225600719}, {1/5, 3/50, 0.0001944458271251276}, {1/5, 7/100, 0.00023801130277592583}, {1/5, 2/25, 0.0002836127250592487}, {1/5, 9/100, 0.00032828510752868766}, {1/5, 1/10, 0.00037516055895981434}, {1/5, 11/100, 0.00042236657489586456}, {1/5, 3/25, 0.00046931701261782857}, {1/5, 13/100, 0.0005177204592438424}, {1/5, 7/50, 0.0005685589847052373}, {1/5, 3/20, 0.0006235094123290439}, {1/5, 4/25, 0.0006824862131109232}, {1/5, 17/100, 0.0007450080436511428}, {1/5, 9/50, 0.0008128825546938786}, {1/5, 19/100, 0.0008892372677475114}, {1/5, 1/5, 0.0009772888272206034}, {1/5, 21/100, 0.0010665184202681252}, {1/5, 11/50, 0.0011600964318583045}, {1/5, 23/100, 0.00127431340708261}, {1/5, 6/25, 0.0013962569632710556}, {1/5, 1/4, 0.0015330863216391078}, {1/5, 13/50, 0.001686858972891176}, {1/5, 27/100, 0.0018514102760081202}, {1/5, 7/25, 0.002057896650717218}, {1/5, 29/100, 0.0022802500979062982}, {1/5, 3/10, 0.0025506482172448735}, {1/5, 31/100, 0.0028491841831629304}, {1/5, 8/25, 0.0031741183612516675}, {1/5, 33/100, 0.0035443683317112366}, {1/5, 17/50, 0.004005822610806125}, {1/5, 7/20, 0.004576685173093963}, {1/5, 9/25, 0.00520493230293895}, {1/5, 37/100, 0.005904071552999194}, {1/5, 19/50, 0.0066948413539021975}, {1/5, 39/100, 0.007561487172406209}, {1/5, 2/5, 0.008508457389203217}, {1/5, 41/100, 0.009453041755936815}, {1/5, 21/50, 0.010447779538839654}, {1/5, 43/100, 0.011518040086396005}, {1/5, 11/25, 0.012687780756239215}, {1/5, 9/20, 0.013962969548649354}, {1/5, 23/50, 0.015170706241413033}, {1/5, 47/100, 0.01598223428281363}, {1/5, 12/25, 0.016545070371883224}, {1/5, 49/100, 0.016774734318824182}, {1/5, 1/2, 0.01687043404691158}, {1/5, 51/100, 0.016890325765470178}, {1/5, 13/25, 0.016742661550381278}, {1/5, 53/100, 0.016554372951039238}, {1/5, 27/50, 0.016299194715062998}, {1/5, 11/20, 0.016044320054303868}, {1/5, 14/25, 0.015765374961657443}, {1/5, 57/100, 0.015397475203946864}, {1/5, 29/50, 0.015052302078614995}, {1/5, 59/100, 0.014728011279968919}, {1/5, 3/5, 0.014320540570179521}, {1/5, 61/100, 0.013911523475469043}, {1/5, 31/50, 0.013528096355533722}, {1/5, 63/100, 0.013162893452611657}, {1/5, 16/25, 0.0127654030939971}, {1/5, 13/20, 0.0123926005894684}, {1/5, 33/50, 0.012042457027602312}, {1/5, 67/100, 0.011713148620847475}, {1/5, 17/25, 0.011403032383563527}, {1/5, 69/100, 0.011076077003770078}, {1/5, 7/10, 0.010742435922338475}, {1/5, 71/100, 0.010428505710217447}, {1/5, 18/25, 0.010132747033531462}, {1/5, 73/100, 0.009853768049376531}, {1/5, 37/50, 0.009584239162780821}, {1/5, 3/4, 0.009324786880504754}, {1/5, 19/25, 0.009079453557299937}, {1/5, 77/100, 0.008847220327786363}, {1/5, 39/50, 0.008627158826797312}, {1/5, 79/100, 0.008418421751715671}, {1/5, 4/5, 0.008220234546256606}, {1/5, 81/100, 0.008031888056969775}, {1/5, 41/50, 0.007852732035412412}, {1/5, 83/100, 0.0076731843072785156}, {1/5, 21/25, 0.007497515873003499}, {1/5, 17/20, 0.007330231379245666}, {1/5, 43/50, 0.00717079795340394}, {1/5, 87/100, 0.007018724607496561}, {1/5, 22/25, 0.006873558358925526}, {1/5, 89/100, 0.00673488076186957}, {1/5, 9/10, 0.00660230480066636}, {1/5, 91/100, 0.006475472102892984}, {1/5, 23/25, 0.006354050435296276}, {1/5, 93/100, 0.0062377314504124355}, {1/5, 47/50, 0.006125783146685033}, {1/5, 19/20, 0.0060143352047766436}, {1/5, 24/25, 0.005907428361499161}, {1/5, 97/100, 0.005804815219216496}, {1/5, 49/50, 0.005706265164130573}, {1/5, 99/100, 0.005611563017685459}, {1/5, 1, 0.005520507812332786}}
{{6/25, 0, Indeterminate}, {6/25, 1/100, 0.000019237484725236595}, {6/25, 1/50, 0.0000469508333552969}, {6/25, 3/100, 0.00008011131671473112}, {6/25, 1/25, 0.00011713588033225151}, {6/25, 1/20, 0.00015740271720745256}, {6/25, 3/50, 0.00019917002035725747}, {6/25, 7/100, 0.00024444664606769896}, {6/25, 2/25, 0.0002889408220302772}, {6/25, 9/100, 0.00033482343082885836}, {6/25, 1/10, 0.0003815696500190503}, {6/25, 11/100, 0.00042795432085465575}, {6/25, 3/25, 0.0004760994740664124}, {6/25, 13/100, 0.0005263282880268265}, {6/25, 7/50, 0.0005825044500867671}, {6/25, 3/20, 0.0006409424048410152}, {6/25, 4/25, 0.0007060547707671513}, {6/25, 17/100, 0.0007746729181701424}, {6/25, 9/50, 0.0008603699360479651}, {6/25, 19/100, 0.0009478518202238798}, {6/25, 1/5, 0.0010380423580189399}, {6/25, 21/100, 0.0011500699464699032}, {6/25, 11/50, 0.0012711783825458468}, {6/25, 23/100, 0.001406350119638146}, {6/25, 6/25, 0.001562020167967029}, {6/25, 1/4, 0.0017365454797579455}, {6/25, 13/50, 0.0019475318386407842}, {6/25, 27/100, 0.0021883122798155843}, {6/25, 7/25, 0.0024723920757443196}, {6/25, 29/100, 0.002784516853183771}, {6/25, 3/10, 0.003136929965886736}, {6/25, 31/100, 0.003582277344829426}, {6/25, 8/25, 0.004142798853470237}, {6/25, 33/100, 0.004764819672132594}, {6/25, 17/50, 0.005470017931183896}, {6/25, 7/20, 0.0062661743402591605}, {6/25, 9/25, 0.007144881374413852}, {6/25, 37/100, 0.008076281436330289}, {6/25, 19/50, 0.009019824032934566}, {6/25, 39/100, 0.010038348957462098}, {6/25, 2/5, 0.011160522102597381}, {6/25, 41/100, 0.012390640850819692}, {6/25, 21/50, 0.013562324674667755}, {6/25, 43/100, 0.014309503695454267}, {6/25, 11/25, 0.01477529943337964}, {6/25, 9/20, 0.01499343174223173}, {6/25, 23/50, 0.015009709989202973}, {6/25, 47/100, 0.01496468034339578}, {6/25, 12/25, 0.0147699688362032}, {6/25, 49/100, 0.014541344065085029}, {6/25, 1/2, 0.014283999060819263}, {6/25, 51/100, 0.0140190697803932}, {6/25, 13/25, 0.01365514406397191}, {6/25, 53/100, 0.013315759887276894}, {6/25, 27/50, 0.012998742461021178}, {6/25, 11/20, 0.012577455644710042}, {6/25, 14/25, 0.01218469205678713}, {6/25, 57/100, 0.011818574483403703}, {6/25, 29/50, 0.011440358335438716}, {6/25, 59/100, 0.011066362758644534}, {6/25, 3/5, 0.010717414269513243}, {6/25, 61/100, 0.010391295856976936}, {6/25, 31/50, 0.010086031594787093}, {6/25, 63/100, 0.009765190835784313}, {6/25, 16/25, 0.009441312400310776}, {6/25, 13/20, 0.009138314485240528}, {6/25, 33/50, 0.008854420750685989}, {6/25, 67/100, 0.008587896740042936}, {6/25, 17/25, 0.008327171667810399}, {6/25, 69/100, 0.008082120069174087}, {6/25, 7/10, 0.007851495239053466}, {6/25, 71/100, 0.00763417223515456}, {6/25, 18/25, 0.007429133944696198}, {6/25, 73/100, 0.0072354589645622185}, {6/25, 37/50, 0.007052311031895555}, {6/25, 3/4, 0.006878929784011283}, {6/25, 19/25, 0.006702778928864778}, {6/25, 77/100, 0.006534545247501778}, {6/25, 39/50, 0.0063750462632123995}, {6/25, 79/100, 0.006223678760325666}, {6/25, 4/5, 0.006079890964680846}, {6/25, 81/100, 0.0059431773812926286}, {6/25, 41/50, 0.005813074223395736}, {6/25, 83/100, 0.005689155357143704}, {6/25, 21/25, 0.005571028696911467}, {6/25, 17/20, 0.005458332995184572}, {6/25, 43/50, 0.005349148311486152}, {6/25, 87/100, 0.005242095471908914}, {6/25, 22/25, 0.00513979561668285}, {6/25, 89/100, 0.005041966844276239}, {6/25, 9/10, 0.004948348044205155}, {6/25, 91/100, 0.004858697083140381}, {6/25, 23/25, 0.004772789172427108}, {6/25, 93/100, 0.004690415396664552}, {6/25, 47/50, 0.0046113813855132805}, {6/25, 19/20, 0.00453550611307932}, {6/25, 24/25, 0.004462620811113186}, {6/25, 97/100, 0.00439256798390274}, {6/25, 49/50, 0.004331222085136441}, {6/25, 99/100, 0.004283265224902544}, {6/25, 1, 0.004237007936356909}}
{{7/25, 0, Indeterminate}, {7/25, 1/100, 0.00001986546085075196}, {7/25, 1/50, 0.000049953286281281485}, {7/25, 3/100, 0.00008552387465569518}, {7/25, 1/25, 0.0001254314554546933}, {7/25, 1/20, 0.00016789070605042024}, {7/25, 3/50, 0.00021308344196994475}, {7/25, 7/100, 0.0002596125202969388}, {7/25, 2/25, 0.00030616124435333444}, {7/25, 9/100, 0.0003544214268542662}, {7/25, 1/10, 0.00040210401542182964}, {7/25, 11/100, 0.00045162459682612175}, {7/25, 3/25, 0.0005032360674111608}, {7/25, 13/100, 0.0005621521001750242}, {7/25, 7/50, 0.0006235735684149439}, {7/25, 3/20, 0.0006918628837447032}, {7/25, 4/25, 0.0007710639953569278}, {7/25, 17/100, 0.0008600671945932833}, {7/25, 9/50, 0.0009509184381211001}, {7/25, 19/100, 0.001060368085752713}, {7/25, 1/5, 0.001182315361364008}, {7/25, 21/100, 0.0013204266629442847}, {7/25, 11/50, 0.0014801425532320956}, {7/25, 23/100, 0.0016662348295277748}, {7/25, 6/25, 0.0018853043904888682}, {7/25, 1/4, 0.002151176939598881}, {7/25, 13/50, 0.00245361901708455}, {7/25, 27/100, 0.0027855850613379613}, {7/25, 7/25, 0.003195505333989958}, {7/25, 29/100, 0.0037516331725403755}, {7/25, 3/10, 0.004375207925364577}, {7/25, 31/100, 0.005087184327959692}, {7/25, 8/25, 0.0059003364279815815}, {7/25, 33/100, 0.006805545754582516}, {7/25, 17/50, 0.007748353380648757}, {7/25, 7/20, 0.008730865623274646}, {7/25, 9/25, 0.00980721297716138}, {7/25, 37/100, 0.010997019640430167}, {7/25, 19/50, 0.012272517430153727}, {7/25, 39/100, 0.013146684983024437}, {7/25, 2/5, 0.013671363177331159}, {7/25, 41/100, 0.01388691579999895}, {7/25, 21/50, 0.013905576745891176}, {7/25, 43/100, 0.013829648634028316}, {7/25, 11/25, 0.01362902022466574}, {7/25, 9/20, 0.013370796260325647}, {7/25, 23/50, 0.013111257024351846}, {7/25, 47/100, 0.012777408093406682}, {7/25, 12/25, 0.012418310822742976}, {7/25, 49/100, 0.012085267878062089}, {7/25, 1/2, 0.011680314518742891}, {7/25, 51/100, 0.011274673633535279}, {7/25, 13/25, 0.010899187457550419}, {7/25, 53/100, 0.010511453402459034}, {7/25, 27/50, 0.010133733114244018}, {7/25, 11/20, 0.009783556510754104}, {7/25, 14/25, 0.009458273512925061}, {7/25, 57/100, 0.00915090180937048}, {7/25, 29/50, 0.008810551606239595}, {7/25, 59/100, 0.00849444398741456}, {7/25, 3/5, 0.008200306445417476}, {7/25, 61/100, 0.007926126626153678}, {7/25, 31/50, 0.007660566208571811}, {7/25, 63/100, 0.007411536338911826}, {7/25, 16/25, 0.007178535518026139}, {7/25, 13/20, 0.006960199716498031}, {7/25, 33/50, 0.006755307305478382}, {7/25, 67/100, 0.006562761655015348}, {7/25, 17/25, 0.006381576148842972}, {7/25, 69/100, 0.006204085124607715}, {7/25, 7/10, 0.006030326755331349}, {7/25, 71/100, 0.005866495963013776}, {7/25, 18/25, 0.005711839660791754}, {7/25, 73/100, 0.005565675151352031}, {7/25, 37/50, 0.005427382399183346}, {7/25, 3/4, 0.005296397269686673}, {7/25, 19/25, 0.005172205600134767}, {7/25, 77/100, 0.00505433798819482}, {7/25, 39/50, 0.004942365200990335}, {7/25, 79/100, 0.004832000643773423}, {7/25, 4/5, 0.004726583715441904}, {7/25, 81/100, 0.00462623676662127}, {7/25, 41/50, 0.0045306343418053925}, {7/25, 83/100, 0.004439476933254294}, {7/25, 21/25, 0.004352488536532485}, {7/25, 17/20, 0.00426941446976184}, {7/25, 43/50, 0.004190019424706166}, {7/25, 87/100, 0.004114085722057032}, {7/25, 22/25, 0.004041411746922946}, {7/25, 89/100, 0.003971810543638511}, {7/25, 9/10, 0.0039211822462473095}, {7/25, 91/100, 0.0038735478402638127}, {7/25, 23/25, 0.003827741292639047}, {7/25, 93/100, 0.003783671355495569}, {7/25, 47/50, 0.0037412525520505724}, {7/25, 19/20, 0.0037004047394150956}, {7/25, 24/25, 0.0036610527097230357}, {7/25, 97/100, 0.0036231258257920147}, {7/25, 49/50, 0.0035865576879358986}, {7/25, 99/100, 0.003551285828917024}, {7/25, 1, 0.003517251434348945}}
{{8/25, 0, Indeterminate}, {8/25, 1/100, 0.000020830571207373734}, {8/25, 1/50, 0.00005439850722932371}, {8/25, 3/100, 0.0000930481842800104}, {8/25, 1/25, 0.00013684851839987206}, {8/25, 1/20, 0.0001825339355344532}, {8/25, 3/50, 0.0002319282250835033}, {8/25, 7/100, 0.00028029540719838684}, {8/25, 2/25, 0.0003312628282545263}, {8/25, 9/100, 0.0003813278120924609}, {8/25, 1/10, 0.00043305108684453465}, {8/25, 11/100, 0.00048737472169090024}, {8/25, 3/25, 0.0005494938246859691}, {8/25, 13/100, 0.0006155977767569006}, {8/25, 7/50, 0.0006875573531144732}, {8/25, 3/20, 0.0007777823716719096}, {8/25, 4/25, 0.0008716052496508631}, {8/25, 17/100, 0.0009762566701831431}, {8/25, 9/50, 0.001098584114180808}, {8/25, 19/100, 0.001240883841911081}, {8/25, 1/5, 0.0014044793315140048}, {8/25, 21/100, 0.0015977904811110605}, {8/25, 11/50, 0.0018274744583795669}, {8/25, 23/100, 0.0021143004065770125}, {8/25, 6/25, 0.0024381547555762566}, {8/25, 1/4, 0.002810513369568793}, {8/25, 13/50, 0.003307055370999639}, {8/25, 27/100, 0.003924696525840068}, {8/25, 7/25, 0.004627824108032942}, {8/25, 29/100, 0.005450708339223675}, {8/25, 3/10, 0.006376598419219234}, {8/25, 31/100, 0.007356441523119418}, {8/25, 8/25, 0.008379538675439887}, {8/25, 33/100, 0.009512273842918563}, {8/25, 17/50, 0.010777713097181677}, {8/25, 7/20, 0.012008846766179231}, {8/25, 9/25, 0.01272641971766054}, {8/25, 37/100, 0.013072693039488655}, {8/25, 19/50, 0.01317022335627187}, {8/25, 39/100, 0.01314177400936731}, {8/25, 2/5, 0.012924518316391142}, {8/25, 41/100, 0.012660034194069738}, {8/25, 21/50, 0.01238549462368654}, {8/25, 43/100, 0.012024838149522174}, {8/25, 11/25, 0.011653264375388992}, {8/25, 9/20, 0.011300035581602516}, {8/25, 23/50, 0.01085476082362581}, {8/25, 47/100, 0.010446218970997978}, {8/25, 12/25, 0.01005340092252791}, {8/25, 49/100, 0.00964913985336127}, {8/25, 1/2, 0.009277350899151821}, {8/25, 51/100, 0.00893460097322517}, {8/25, 13/25, 0.008612555919284042}, {8/25, 53/100, 0.008259699971946376}, {8/25, 27/50, 0.007934272240456114}, {8/25, 11/20, 0.007633472896929699}, {8/25, 14/25, 0.0073516909416284654}, {8/25, 57/100, 0.007082657879533991}, {8/25, 29/50, 0.006832797946349207}, {8/25, 59/100, 0.006600309462391679}, {8/25, 3/5, 0.0063835978508028236}, {8/25, 61/100, 0.0061812478380110555}, {8/25, 31/50, 0.00599199988547668}, {8/25, 63/100, 0.005807405778385439}, {8/25, 16/25, 0.0056281737698219226}, {8/25, 13/20, 0.005460116407391129}, {8/25, 33/50, 0.00530231016737776}, {8/25, 67/100, 0.005153925391498692}, {8/25, 17/25, 0.005014215099557096}, {8/25, 69/100, 0.004882505319351399}, {8/25, 7/10, 0.004758186704506127}, {8/25, 71/100, 0.00464070724893948}, {8/25, 18/25, 0.004526135391633698}, {8/25, 73/100, 0.00441668459765419}, {8/25, 37/50, 0.004312995155020211}, {8/25, 3/4, 0.004214662760787547}, {8/25, 19/25, 0.004121318284977053}, {8/25, 77/100, 0.00403262416070002}, {8/25, 39/50, 0.003948271197941315}, {8/25, 79/100, 0.0038679757653552896}, {8/25, 4/5, 0.003791477292480512}, {8/25, 81/100, 0.003718536051564244}, {8/25, 41/50, 0.003662539479032545}, {8/25, 83/100, 0.0036127981984921814}, {8/25, 21/25, 0.003565141156474727}, {8/25, 17/20, 0.003519454451104025}, {8/25, 43/50, 0.003475632053520081}, {8/25, 87/100, 0.0034335751569630982}, {8/25, 22/25, 0.003393191588056064}, {8/25, 89/100, 0.0033543952735775482}, {8/25, 9/10, 0.003317105756817101}, {8/25, 91/100, 0.003281247758305018}, {8/25, 23/25, 0.0032467507763160627}, {8/25, 93/100, 0.003213548723075337}, {8/25, 47/50, 0.0031837978956792165}, {8/25, 19/20, 0.0031579192572899067}, {8/25, 24/25, 0.0031329899537891623}, {8/25, 97/100, 0.0031089677730610963}, {8/25, 49/50, 0.00308581290971489}, {8/25, 99/100, 0.0030634877995321824}, {8/25, 1, 0.0030419569671661173}}
{{9/25, 0, Indeterminate}, {9/25, 1/100, 0.00002224841178405793}, {9/25, 1/50, 0.0000602619833869145}, {9/25, 3/100, 0.00010401684419472213}, {9/25, 1/25, 0.00015223674313146344}, {9/25, 1/20, 0.00020351688449039016}, {9/25, 3/50, 0.0002562721078413621}, {9/25, 7/100, 0.0003100462536544688}, {9/25, 2/25, 0.00036420362106545103}, {9/25, 9/100, 0.00041913186852230756}, {9/25, 1/10, 0.0004771554831487873}, {9/25, 11/100, 0.0005436915871068418}, {9/25, 3/25, 0.0006154780352979159}, {9/25, 13/100, 0.0006957503775253429}, {9/25, 7/50, 0.0007947807368286081}, {9/25, 3/20, 0.0008960381509014667}, {9/25, 4/25, 0.0010203960598631782}, {9/25, 17/100, 0.0011632721170118702}, {9/25, 9/50, 0.0013299197784810558}, {9/25, 19/100, 0.0015257884014144372}, {9/25, 1/5, 0.0017686344693314286}, {9/25, 21/100, 0.0020716795872145312}, {9/25, 11/50, 0.002419573891729591}, {9/25, 23/100, 0.0028309518278157825}, {9/25, 6/25, 0.0034043904948969704}, {9/25, 1/4, 0.004092359474659563}, {9/25, 13/50, 0.004899709953045364}, {9/25, 27/100, 0.0058350154631305}, {9/25, 7/25, 0.0068729841220731966}, {9/25, 29/100, 0.007934813618096798}, {9/25, 3/10, 0.009116703042112019}, {9/25, 31/100, 0.010450811196192256}, {9/25, 8/25, 0.011743131360762682}, {9/25, 33/100, 0.01244955872587907}, {9/25, 17/50, 0.012730974885568737}, {9/25, 7/20, 0.01276047053970175}, {9/25, 9/25, 0.012624651084806498}, {9/25, 37/100, 0.012375472318617669}, {9/25, 19/50, 0.012069213707754772}, {9/25, 39/100, 0.011718516327605092}, {9/25, 2/5, 0.011313149513142377}, {9/25, 41/100, 0.010938063435636412}, {9/25, 21/50, 0.010461896701208248}, {9/25, 43/100, 0.010028591874749446}, {9/25, 11/25, 0.009602402538355762}, {9/25, 9/20, 0.00918129637898507}, {9/25, 23/50, 0.008796819063640217}, {9/25, 47/100, 0.008444784687061465}, {9/25, 12/25, 0.008079469836823859}, {9/25, 49/100, 0.0077236896993324545}, {9/25, 1/2, 0.00739757929807035}, {9/25, 51/100, 0.007095699977155974}, {9/25, 13/25, 0.0068085839582111415}, {9/25, 53/100, 0.006543849026833049}, {9/25, 27/50, 0.006299199977389847}, {9/25, 11/20, 0.006072628856354025}, {9/25, 14/25, 0.00586237306778932}, {9/25, 57/100, 0.005666503104380882}, {9/25, 29/50, 0.00547021921225357}, {9/25, 59/100, 0.005287452898167227}, {9/25, 3/5, 0.005116973127407531}, {9/25, 61/100, 0.004957686368136989}, {9/25, 31/50, 0.004808618622315277}, {9/25, 63/100, 0.0046689001232913755}, {9/25, 16/25, 0.004537752259833608}, {9/25, 13/20, 0.004414310207107502}, {9/25, 33/50, 0.004293650668087482}, {9/25, 67/100, 0.004180029675634188}, {9/25, 17/25, 0.0040729007983445545}, {9/25, 69/100, 0.003971770056403103}, {9/25, 7/10, 0.0038761899950082376}, {9/25, 71/100, 0.003785754522059564}, {9/25, 18/25, 0.003700094400004471}, {9/25, 73/100, 0.0036188732991855863}, {9/25, 37/50, 0.0035417843344737903}, {9/25, 3/4, 0.0034853842699210627}, {9/25, 19/25, 0.0034329851389597542}, {9/25, 77/100, 0.0033829726931826148}, {9/25, 39/50, 0.0033352049155796542}, {9/25, 79/100, 0.0032895504613010256}, {9/25, 4/5, 0.0032458876996651}, {9/25, 81/100, 0.0032041038554347476}, {9/25, 41/50, 0.0031640942377646635}, {9/25, 83/100, 0.003125761546721002}, {9/25, 21/25, 0.003089015248568157}, {9/25, 17/20, 0.003053771012122893}, {9/25, 43/50, 0.0030234699263277723}, {9/25, 87/100, 0.0029960656383244}, {9/25, 22/25, 0.0029697493568761257}, {9/25, 89/100, 0.0029444683757819234}, {9/25, 9/10, 0.0029201732580859674}, {9/25, 91/100, 0.0028968175917052745}, {9/25, 23/25, 0.002874357264797979}, {9/25, 93/100, 0.002852750577391608}, {9/25, 47/50, 0.0028328692619079303}, {9/25, 19/20, 0.002812508076346726}, {9/25, 24/25, 0.002792918610027458}, {9/25, 97/100, 0.0027740679654528855}, {9/25, 49/50, 0.0027564008317151343}, {9/25, 99/100, 0.002750244106331422}, {9/25, 1, 0.0027444527389296845}}
{{2/5, 0, Indeterminate}, {2/5, 1/100, 0.000024274513614845365}, {2/5, 1/50, 0.00006850507297343638}, {2/5, 3/100, 0.00011927200191336295}, {2/5, 1/25, 0.0001738217262848708}, {2/5, 1/20, 0.00023272111280571087}, {2/5, 3/50, 0.00029112668203205773}, {2/5, 7/100, 0.00035156714025221913}, {2/5, 2/25, 0.0004113727498154378}, {2/5, 9/100, 0.00047540030384179993}, {2/5, 1/10, 0.0005477632788917487}, {2/5, 11/100, 0.000627100271556842}, {2/5, 3/25, 0.0007185793159265666}, {2/5, 13/100, 0.000828198948813985}, {2/5, 7/50, 0.0009453131919508197}, {2/5, 3/20, 0.0010890027498465212}, {2/5, 4/25, 0.0012590141627395852}, {2/5, 17/100, 0.0014573801486452865}, {2/5, 9/50, 0.00171374114936099}, {2/5, 19/100, 0.0020294034137162058}, {2/5, 1/5, 0.0024063121224275276}, {2/5, 21/100, 0.0028559913038882856}, {2/5, 11/50, 0.003497782242649562}, {2/5, 23/100, 0.0042700971675440685}, {2/5, 6/25, 0.0051966412377830356}, {2/5, 1/4, 0.006270346223016004}, {2/5, 13/50, 0.0074122968502413015}, {2/5, 27/100, 0.008640014308007277}, {2/5, 7/25, 0.010038125002502488}, {2/5, 29/100, 0.011515103705215765}, {2/5, 3/10, 0.01237732013493408}, {2/5, 31/100, 0.012717098462180547}, {2/5, 8/25, 0.012741893209480895}, {2/5, 33/100, 0.012557181265299538}, {2/5, 17/50, 0.01225713216614839}, {2/5, 7/20, 0.011926068210062011}, {2/5, 9/25, 0.0114831960491001}, {2/5, 37/100, 0.011055491749380184}, {2/5, 19/50, 0.010570168546372452}, {2/5, 39/100, 0.010079707418216155}, {2/5, 2/5, 0.009614696058165458}, {2/5, 41/100, 0.009147319318260719}, {2/5, 21/50, 0.008724433853064236}, {2/5, 43/100, 0.008340489745790528}, {2/5, 11/25, 0.007934095082692176}, {2/5, 9/20, 0.007553379375778392}, {2/5, 23/50, 0.0072070406406729995}, {2/5, 47/100, 0.006882825969044056}, {2/5, 12/25, 0.006582427195124305}, {2/5, 49/100, 0.006307207526895623}, {2/5, 1/2, 0.006054394431128781}, {2/5, 51/100, 0.005821587389107482}, {2/5, 13/25, 0.005606077594031539}, {2/5, 53/100, 0.0053919985304918166}, {2/5, 27/50, 0.005194008556205044}, {2/5, 11/20, 0.005010511895394658}, {2/5, 14/25, 0.004840106473795418}, {2/5, 57/100, 0.004681556462971428}, {2/5, 29/50, 0.004533769236288765}, {2/5, 59/100, 0.0043957759492467075}, {2/5, 3/5, 0.004262917665632462}, {2/5, 61/100, 0.004137345365641215}, {2/5, 31/50, 0.0040196456910021345}, {2/5, 63/100, 0.003909162405381074}, {2/5, 16/25, 0.0038053068313444816}, {2/5, 13/20, 0.003707549672339368}, {2/5, 33/50, 0.0036154139632760163}, {2/5, 67/100, 0.003528468975893256}, {2/5, 17/25, 0.0034551179852349598}, {2/5, 69/100, 0.00339646367357677}, {2/5, 7/10, 0.003340740689273006}, {2/5, 71/100, 0.0032877570899813666}, {2/5, 18/25, 0.00323733743021196}, {2/5, 73/100, 0.003189319853381271}, {2/5, 37/50, 0.0031435554027942057}, {2/5, 3/4, 0.0030999067941086997}, {2/5, 19/25, 0.0030582473225676627}, {2/5, 77/100, 0.0030184598883239468}, {2/5, 39/50, 0.0029814605082535742}, {2/5, 79/100, 0.002950645067031947}, {2/5, 4/5, 0.0029211631951327746}, {2/5, 81/100, 0.0028929437793303483}, {2/5, 41/50, 0.002865920551939863}, {2/5, 83/100, 0.002840031693554082}, {2/5, 21/25, 0.00281521947358563}, {2/5, 17/20, 0.0027915855257753695}, {2/5, 43/50, 0.002769398435363779}, {2/5, 87/100, 0.0027471388753913567}, {2/5, 22/25, 0.002725790491018515}, {2/5, 89/100, 0.002705310920901197}, {2/5, 9/10, 0.0026937165579896827}, {2/5, 91/100, 0.0026867632671230693}, {2/5, 23/25, 0.0026802373370420633}, {2/5, 93/100, 0.002674121887963305}, {2/5, 47/50, 0.0026682721519472262}, {2/5, 19/20, 0.002658943044088209}, {2/5, 24/25, 0.00265006976101675}, {2/5, 97/100, 0.0026416344782838096}, {2/5, 49/50, 0.002633620287083733}, {2/5, 99/100, 0.0026260111371465738}, {2/5, 1, 0.002622485827796163}}
{{11/25, 0, Indeterminate}, {11/25, 1/100, 0.000027045296632745276}, {11/25, 1/50, 0.00008012890099225116}, {11/25, 3/100, 0.00014055752380717174}, {11/25, 1/25, 0.0002051008417782687}, {11/25, 1/20, 0.0002725756882863976}, {11/25, 3/50, 0.0003412108204030796}, {11/25, 7/100, 0.0004094610609194602}, {11/25, 2/25, 0.000481124887481545}, {11/25, 9/100, 0.0005614389471032435}, {11/25, 1/10, 0.000650863869036448}, {11/25, 11/100, 0.0007557408996845831}, {11/25, 3/25, 0.000880704225396551}, {11/25, 13/100, 0.0010209326821068703}, {11/25, 7/50, 0.001192789132112955}, {11/25, 3/20, 0.0013988983714024424}, {11/25, 4/25, 0.0016535229850065164}, {11/25, 17/100, 0.0019770742562593368}, {11/25, 9/50, 0.0023881396075941196}, {11/25, 19/100, 0.0028743932197894985}, {11/25, 1/5, 0.0035716414984333666}, {11/25, 21/100, 0.004443553276317608}, {11/25, 11/50, 0.005505281749650471}, {11/25, 23/100, 0.006748496393888362}, {11/25, 6/25, 0.008046826811557958}, {11/25, 1/4, 0.009500217175386363}, {11/25, 13/50, 0.011178849275177436}, {11/25, 27/100, 0.012491396926806739}, {11/25, 7/25, 0.013040753267904567}, {11/25, 29/100, 0.01313569332065716}, {11/25, 3/10, 0.012964895958324722}, {11/25, 31/100, 0.012623991205016883}, {11/25, 8/25, 0.012245395969359392}, {11/25, 33/100, 0.011727790335338582}, {11/25, 17/50, 0.011250706009068733}, {11/25, 7/20, 0.010666218469671836}, {11/25, 9/25, 0.010132135222185654}, {11/25, 37/100, 0.009591695633759525}, {11/25, 19/50, 0.009093058468294985}, {11/25, 39/100, 0.008645137189273172}, {11/25, 2/5, 0.00819260929725468}, {11/25, 41/100, 0.007757311011436868}, {11/25, 21/50, 0.007365034671395883}, {11/25, 43/100, 0.00700004514275737}, {11/25, 11/25, 0.006665769770308023}, {11/25, 9/20, 0.006361909956861622}, {11/25, 23/50, 0.006084837913235314}, {11/25, 47/100, 0.005831451953086844}, {11/25, 12/25, 0.005588393921770567}, {11/25, 49/100, 0.005358861242200874}, {11/25, 1/2, 0.005147840166003594}, {11/25, 51/100, 0.00495336290013935}, {11/25, 13/25, 0.004773717301908608}, {11/25, 53/100, 0.004607408146241846}, {11/25, 27/50, 0.004453125036919712}, {11/25, 11/20, 0.004304340558686697}, {11/25, 14/25, 0.004165728899159113}, {11/25, 57/100, 0.004036541163771258}, {11/25, 29/50, 0.003915926624154728}, {11/25, 59/100, 0.003803129236309896}, {11/25, 3/5, 0.0036974752689932695}, {11/25, 61/100, 0.0035983627723097165}, {11/25, 31/50, 0.0035138248538904575}, {11/25, 63/100, 0.0034474099856955623}, {11/25, 16/25, 0.003384614839759109}, {11/25, 13/20, 0.0033251806174457933}, {11/25, 33/50, 0.0032688717923083956}, {11/25, 67/100, 0.0032154736189121303}, {11/25, 17/25, 0.0031647899485189334}, {11/25, 69/100, 0.0031166413091361016}, {11/25, 7/10, 0.003070863213937298}, {11/25, 71/100, 0.0030274779609982343}, {11/25, 18/25, 0.0029921902957019747}, {11/25, 73/100, 0.002958562727160813}, {11/25, 37/50, 0.0029264982930894343}, {11/25, 3/4, 0.0028959072539786286}, {11/25, 19/25, 0.002866706446723182}, {11/25, 77/100, 0.002838818705298239}, {11/25, 39/50, 0.002813154887100791}, {11/25, 79/100, 0.00278726108926726}, {11/25, 4/5, 0.002762517731208798}, {11/25, 81/100, 0.0027388659041459795}, {11/25, 41/50, 0.002723308253607288}, {11/25, 83/100, 0.0027148827536235434}, {11/25, 21/25, 0.0027069880834851945}, {11/25, 17/20, 0.002699601240617192}, {11/25, 43/50, 0.0026913643807761766}, {11/25, 87/100, 0.002680551355974152}, {11/25, 22/25, 0.0026702951045482317}, {11/25, 89/100, 0.0026605718656689597}, {11/25, 9/10, 0.0026513592075002364}, {11/25, 91/100, 0.002644708033662157}, {11/25, 23/25, 0.002644605126875253}, {11/25, 93/100, 0.002644781374115522}, {11/25, 47/50, 0.0026452267150516044}, {11/25, 19/20, 0.0026459315882282424}, {11/25, 24/25, 0.0026468869007463132}, {11/25, 97/100, 0.0026480840001097674}, {11/25, 49/50, 0.002650573253826634}, {11/25, 99/100, 0.0026560968324494936}, {11/25, 1, 0.002661785286684398}}
{{12/25, 0, Indeterminate}, {12/25, 1/100, 0.00003065079550806884}, {12/25, 1/50, 0.00009519522919297231}, {12/25, 3/100, 0.00016877065559172216}, {12/25, 1/25, 0.0002469608656635012}, {12/25, 1/20, 0.0003257334073869183}, {12/25, 3/50, 0.0004064344276546932}, {12/25, 7/100, 0.00048805825591097756}, {12/25, 2/25, 0.0005782777328727425}, {12/25, 9/100, 0.0006802172289461497}, {12/25, 1/10, 0.0008002948017972827}, {12/25, 11/100, 0.0009456222031049804}, {12/25, 3/25, 0.0011129796676825855}, {12/25, 13/100, 0.0013195220039940593}, {12/25, 7/50, 0.0015705676108548976}, {12/25, 3/20, 0.0018990299937382228}, {12/25, 4/25, 0.0023266748971987714}, {12/25, 17/100, 0.002842394815710459}, {12/25, 9/50, 0.003564320634365236}, {12/25, 19/100, 0.004540462096132928}, {12/25, 1/5, 0.005739944652938402}, {12/25, 21/100, 0.007173430706370976}, {12/25, 11/50, 0.008681738341349042}, {12/25, 23/100, 0.01040077836634723}, {12/25, 6/25, 0.012353222301383845}, {12/25, 1/4, 0.0135139056155568}, {12/25, 13/50, 0.01386299645451618}, {12/25, 27/100, 0.013793356677927646}, {12/25, 7/25, 0.01342469379544836}, {12/25, 29/100, 0.012968684830270465}, {12/25, 3/10, 0.012396396730052793}, {12/25, 31/100, 0.011836411412719357}, {12/25, 8/25, 0.011160139440976248}, {12/25, 33/100, 0.010548408308078787}, {12/25, 17/50, 0.009919666910858218}, {12/25, 7/20, 0.009361062521746719}, {12/25, 9/25, 0.008855840192159785}, {12/25, 37/100, 0.008324853259015759}, {12/25, 19/50, 0.007852058793759489}, {12/25, 39/100, 0.007421824108291935}, {12/25, 2/5, 0.007027511564884273}, {12/25, 41/100, 0.00667258756634926}, {12/25, 21/50, 0.0063519105286379786}, {12/25, 43/100, 0.006061152372167463}, {12/25, 11/25, 0.005781212455074604}, {12/25, 9/20, 0.005522271492247401}, {12/25, 23/50, 0.0052859450291213445}, {12/25, 47/100, 0.005069634826820564}, {12/25, 12/25, 0.004871106746598915}, {12/25, 49/100, 0.004688431357992863}, {12/25, 1/2, 0.004515314099757314}, {12/25, 51/100, 0.004353686190107974}, {12/25, 13/25, 0.004204102490141121}, {12/25, 53/100, 0.004065373590600221}, {12/25, 27/50, 0.0039364545378421855}, {12/25, 11/20, 0.0038164242814010896}, {12/25, 14/25, 0.003704468443862325}, {12/25, 57/100, 0.0036199784399021263}, {12/25, 29/50, 0.0035452903675179896}, {12/25, 59/100, 0.0034749972702153827}, {12/25, 3/5, 0.0034087597577144566}, {12/25, 61/100, 0.0033462713546112046}, {12/25, 31/50, 0.0032872547056006615}, {12/25, 63/100, 0.0032314582834940125}, {12/25, 16/25, 0.0031786535252225174}, {12/25, 13/20, 0.0031305842223137634}, {12/25, 33/50, 0.003090086298218019}, {12/25, 67/100, 0.0030516492292303418}, {12/25, 17/25, 0.0030151421698620742}, {12/25, 69/100, 0.002980444852417551}, {12/25, 7/10, 0.0029474465610932915}, {12/25, 71/100, 0.002917131673970878}, {12/25, 18/25, 0.0028867491336956306}, {12/25, 73/100, 0.0028578295924873583}, {12/25, 37/50, 0.0028302909379023336}, {12/25, 3/4, 0.002814617238849753}, {12/25, 19/25, 0.002804452214917732}, {12/25, 77/100, 0.002794951743625816}, {12/25, 39/50, 0.0027860843942555053}, {12/25, 79/100, 0.0027736140556598446}, {12/25, 4/5, 0.0027610536224578893}, {12/25, 81/100, 0.002749177874664277}, {12/25, 41/50, 0.0027379550913628446}, {12/25, 83/100, 0.0027295594427765605}, {12/25, 21/25, 0.0027287652184290155}, {12/25, 17/20, 0.0027283238050307477}, {12/25, 43/50, 0.0027282212388889445}, {12/25, 87/100, 0.0027284443127476347}, {12/25, 22/25, 0.002728980525637305}, {12/25, 89/100, 0.002729818036629483}, {12/25, 9/10, 0.002734763877329602}, {12/25, 91/100, 0.0027404935053535876}, {12/25, 23/25, 0.0027464265248923177}, {12/25, 93/100, 0.0027525562661982}, {12/25, 47/50, 0.0027588763800305005}, {12/25, 19/20, 0.0027653808186351475}, {12/25, 24/25, 0.0027720638180562802}, {12/25, 97/100, 0.0027808971001166516}, {12/25, 49/50, 0.002793286692868289}, {12/25, 99/100, 0.0028057877621396107}, {12/25, 1, 0.0028183976741256687}}
{{13/25, 0, Indeterminate}, {13/25, 1/100, 0.000035391203630886743}, {13/25, 1/50, 0.00011549495547019938}, {13/25, 3/100, 0.00020588070529510224}, {13/25, 1/25, 0.00030148303196193734}, {13/25, 1/20, 0.0003972917965037852}, {13/25, 3/50, 0.000492538372719642}, {13/25, 7/100, 0.0005947885039312655}, {13/25, 2/25, 0.0007122283180112459}, {13/25, 9/100, 0.0008494473868099385}, {13/25, 1/10, 0.0010215161015374862}, {13/25, 11/100, 0.001220702214867237}, {13/25, 3/25, 0.001469954378832769}, {13/25, 13/100, 0.001779570320945857}, {13/25, 7/50, 0.002199275970140929}, {13/25, 3/20, 0.002759155131553412}, {13/25, 4/25, 0.003449527627373687}, {13/25, 17/100, 0.0045082227997272455}, {13/25, 9/50, 0.005835269957060743}, {13/25, 19/100, 0.007470489926658026}, {13/25, 1/5, 0.009249128998225454}, {13/25, 21/100, 0.01127020925880227}, {13/25, 11/50, 0.013526098732108078}, {13/25, 23/100, 0.01471598397490864}, {13/25, 6/25, 0.014914427188861209}, {13/25, 1/4, 0.014680492352860472}, {13/25, 13/50, 0.014181733797710585}, {13/25, 27/100, 0.013583329299791818}, {13/25, 7/25, 0.012888552573914157}, {13/25, 29/100, 0.012126165457336314}, {13/25, 3/10, 0.011386277908753496}, {13/25, 31/100, 0.01064619417266632}, {13/25, 8/25, 0.00998707502879365}, {13/25, 33/100, 0.009380010266726599}, {13/25, 17/50, 0.008768562456861207}, {13/25, 7/20, 0.00822950646121253}, {13/25, 9/25, 0.007736247859141809}, {13/25, 37/100, 0.00729506193420485}, {13/25, 19/50, 0.006901073104033289}, {13/25, 39/100, 0.006547694533377161}, {13/25, 2/5, 0.006215814016990927}, {13/25, 41/100, 0.0059073027298753725}, {13/25, 21/50, 0.005628281802095407}, {13/25, 43/100, 0.005375052959498291}, {13/25, 11/25, 0.005144481993957802}, {13/25, 9/20, 0.004933471769279452}, {13/25, 23/50, 0.004733278945465522}, {13/25, 47/100, 0.0045496485454669285}, {13/25, 12/25, 0.004380769712737982}, {13/25, 49/100, 0.0042250742570787035}, {13/25, 1/2, 0.004081198669800964}, {13/25, 51/100, 0.003947952877242033}, {13/25, 13/25, 0.0038461045622671065}, {13/25, 53/100, 0.0037580056105355067}, {13/25, 27/50, 0.003675551289154857}, {13/25, 11/20, 0.0035982665286728843}, {13/25, 14/25, 0.0035257263690073957}, {13/25, 57/100, 0.0034575496877536417}, {13/25, 29/50, 0.0033933938290798826}, {13/25, 59/100, 0.003332949988226598}, {13/25, 3/5, 0.003283832900336566}, {13/25, 61/100, 0.0032376985096030176}, {13/25, 31/50, 0.0031940844900473944}, {13/25, 63/100, 0.003152818721133519}, {13/25, 16/25, 0.0031137440313086383}, {13/25, 13/20, 0.0030777223661637926}, {13/25, 33/50, 0.003042066695651452}, {13/25, 67/100, 0.003008265599474299}, {13/25, 17/25, 0.002980300042230894}, {13/25, 69/100, 0.0029673045539044436}, {13/25, 7/10, 0.0029551859382661496}, {13/25, 71/100, 0.0029438984796619464}, {13/25, 18/25, 0.002929237810538821}, {13/25, 73/100, 0.0029138484755225}, {13/25, 37/50, 0.0028993445898251725}, {13/25, 3/4, 0.0028856812182880567}, {13/25, 19/25, 0.002878395037440503}, {13/25, 77/100, 0.0028768393026814146}, {13/25, 39/50, 0.002875732757058954}, {13/25, 79/100, 0.0028750559841798145}, {13/25, 4/5, 0.002874790711301735}, {13/25, 81/100, 0.002874919727003355}, {13/25, 41/50, 0.0028790396497010216}, {13/25, 83/100, 0.0028849010627612845}, {13/25, 21/25, 0.0028910248426522686}, {13/25, 17/20, 0.0028974014828790514}, {13/25, 43/50, 0.0029040219767540185}, {13/25, 87/100, 0.002910877785005762}, {13/25, 22/25, 0.0029179608058624556}, {13/25, 89/100, 0.002930656470046486}, {13/25, 9/10, 0.0029443147303040273}, {13/25, 91/100, 0.0029581123912034643}, {13/25, 23/25, 0.0029720458077021213}, {13/25, 93/100, 0.0029861115016064916}, {13/25, 47/50, 0.0030003061519797733}, {13/25, 19/20, 0.0030146265862030703}, {13/25, 24/25, 0.0030290697716395458}, {13/25, 97/100, 0.0030459124032563047}, {13/25, 49/50, 0.003065350505582799}, {13/25, 99/100, 0.0030848782849923627}, {13/25, 1, 0.0031044943901741813}}
{{14/25, 0, Indeterminate}, {14/25, 1/100, 0.00004076190243392952}, {14/25, 1/50, 0.00014172164162216147}, {14/25, 3/100, 0.0002550143684851862}, {14/25, 1/25, 0.0003714587158103347}, {14/25, 1/20, 0.0004892982631760456}, {14/25, 3/50, 0.0006084110649341938}, {14/25, 7/100, 0.0007436046861404944}, {14/25, 2/25, 0.0008995126984736872}, {14/25, 9/100, 0.001101731485041078}, {14/25, 1/10, 0.0013372588559673597}, {14/25, 11/100, 0.001637951952407456}, {14/25, 3/25, 0.0020285599484405536}, {14/25, 13/100, 0.0025680788851678675}, {14/25, 7/50, 0.003274626831334967}, {14/25, 3/20, 0.0042734028549775}, {14/25, 4/25, 0.0056945345766417285}, {14/25, 17/100, 0.00751685471230279}, {14/25, 9/50, 0.009617944225836006}, {14/25, 19/100, 0.01195976999646996}, {14/25, 1/5, 0.014675229820552877}, {14/25, 21/100, 0.016123718808317214}, {14/25, 11/50, 0.01631540049400032}, {14/25, 23/100, 0.015954649955647528}, {14/25, 6/25, 0.015317740523043504}, {14/25, 1/4, 0.014514601970667828}, {14/25, 13/50, 0.013679348340972333}, {14/25, 27/100, 0.012731667295093244}, {14/25, 7/25, 0.01184524461980799}, {14/25, 29/100, 0.01102480831837289}, {14/25, 3/10, 0.010295449096668172}, {14/25, 31/100, 0.009554511131330169}, {14/25, 8/25, 0.008909335752862043}, {14/25, 33/100, 0.008323744280690234}, {14/25, 17/50, 0.0078074211614451465}, {14/25, 7/20, 0.007350776441655211}, {14/25, 9/25, 0.006943345458292712}, {14/25, 37/100, 0.006554154539840677}, {14/25, 19/50, 0.0062062077072451115}, {14/25, 39/100, 0.005893793118293286}, {14/25, 2/5, 0.0056121572682723405}, {14/25, 41/100, 0.005357230761363447}, {14/25, 21/50, 0.00511715255507916}, {14/25, 43/100, 0.004898750617200924}, {14/25, 11/25, 0.004699444428151963}, {14/25, 9/20, 0.004517029013525424}, {14/25, 23/50, 0.004349611250408241}, {14/25, 47/100, 0.00420470518508555}, {14/25, 12/25, 0.004095654793338259}, {14/25, 49/100, 0.003994291088518538}, {14/25, 1/2, 0.003899901397137963}, {14/25, 51/100, 0.0038118556183799595}, {14/25, 13/25, 0.003729594899307095}, {14/25, 53/100, 0.003652622088140331}, {14/25, 27/50, 0.0035820909350378913}, {14/25, 11/20, 0.003523913510783842}, {14/25, 14/25, 0.0034692268671537704}, {14/25, 57/100, 0.003417766721257772}, {14/25, 29/50, 0.0033692941618777947}, {14/25, 59/100, 0.0033246308985199285}, {14/25, 3/5, 0.003281081104749189}, {14/25, 61/100, 0.0032397678816986656}, {14/25, 31/50, 0.003204814475624229}, {14/25, 63/100, 0.0031884810824666767}, {14/25, 16/25, 0.003173299139661908}, {14/25, 13/20, 0.003159202956879537}, {14/25, 33/50, 0.0031394142612610238}, {14/25, 67/100, 0.003120762189002374}, {14/25, 17/25, 0.0031032483390504126}, {14/25, 69/100, 0.0030888421305005705}, {14/25, 7/10, 0.0030859255191753596}, {14/25, 71/100, 0.0030836069606955843}, {14/25, 18/25, 0.0030818579360706888}, {14/25, 73/100, 0.003080651768510206}, {14/25, 37/50, 0.0030799634782366515}, {14/25, 3/4, 0.0030849084782088297}, {14/25, 19/25, 0.0030910166964685823}, {14/25, 77/100, 0.0030974647924450188}, {14/25, 39/50, 0.0031042392432927522}, {14/25, 79/100, 0.003111327300425342}, {14/25, 4/5, 0.003118716934965857}, {14/25, 81/100, 0.003130938418020125}, {14/25, 41/50, 0.003146108338297213}, {14/25, 83/100, 0.0031614589032392597}, {14/25, 21/25, 0.0031769848132715476}, {14/25, 17/20, 0.0031926810350763374}, {14/25, 43/50, 0.003208542784851566}, {14/25, 87/100, 0.0032245655128159685}, {14/25, 22/25, 0.003240744888853493}, {14/25, 89/100, 0.0032624908025863097}, {14/25, 9/10, 0.0032845173200462857}, {14/25, 91/100, 0.0033066554054372267}, {14/25, 23/25, 0.0033289031709356543}, {14/25, 93/100, 0.003351258808078028}, {14/25, 47/50, 0.0033737205827188443}, {14/25, 19/20, 0.003396286831922428}, {14/25, 24/25, 0.0034189559602037004}, {14/25, 97/100, 0.003442848108567363}, {14/25, 49/50, 0.0034699913836607438}, {14/25, 99/100, 0.0034972256021048053}, {14/25, 1, 0.0035245500591615684}}
{{3/5, 0, Indeterminate}, {3/5, 1/100, 0.00004672143541273729}, {3/5, 1/50, 0.00017499604474819388}, {3/5, 3/100, 0.00031937693670784325}, {3/5, 1/25, 0.0004647541092559436}, {3/5, 1/20, 0.0006087082305679078}, {3/5, 3/50, 0.0007649201886039472}, {3/5, 7/100, 0.0009471513907530805}, {3/5, 2/25, 0.0011786439840044062}, {3/5, 9/100, 0.0014548036790498955}, {3/5, 1/10, 0.0018165922371557394}, {3/5, 11/100, 0.0022973715472484942}, {3/5, 3/25, 0.0029800022355732318}, {3/5, 13/100, 0.0038797426349361686}, {3/5, 7/50, 0.005279356080175332}, {3/5, 3/20, 0.0071962306361178716}, {3/5, 4/25, 0.009646800747425906}, {3/5, 17/100, 0.012304612699097097}, {3/5, 9/50, 0.015541904588666309}, {3/5, 19/100, 0.017763390242233435}, {3/5, 1/5, 0.018114485211401583}, {3/5, 21/100, 0.017683772497101107}, {3/5, 11/50, 0.01689633542733511}, {3/5, 23/100, 0.01587942107713204}, {3/5, 6/25, 0.01479990830942949}, {3/5, 1/4, 0.013701767402778295}, {3/5, 13/50, 0.012624784790767809}, {3/5, 27/100, 0.011698820764337751}, {3/5, 7/25, 0.010789705698591641}, {3/5, 29/100, 0.009975547076698845}, {3/5, 3/10, 0.009252196044127775}, {3/5, 31/100, 0.008618246522260621}, {3/5, 8/25, 0.008064288663314732}, {3/5, 33/100, 0.00756983898598717}, {3/5, 17/50, 0.007108226137269305}, {3/5, 7/20, 0.006699469919929948}, {3/5, 9/25, 0.0063356805881890094}, {3/5, 37/100, 0.00601039165221198}, {3/5, 19/50, 0.005711665493905418}, {3/5, 39/100, 0.005438743053903426}, {3/5, 2/5, 0.005192090419566689}, {3/5, 41/100, 0.004968377769392063}, {3/5, 21/50, 0.004764790552159533}, {3/5, 43/100, 0.00459458623242988}, {3/5, 11/25, 0.004463406451043454}, {3/5, 9/20, 0.004342253474337417}, {3/5, 23/50, 0.004230119174040874}, {3/5, 47/100, 0.004126121816103453}, {3/5, 12/25, 0.004029487338868245}, {3/5, 49/100, 0.003939533800209632}, {3/5, 1/2, 0.0038660211639424524}, {3/5, 51/100, 0.003798448855867925}, {3/5, 13/25, 0.0037352143658411596}, {3/5, 53/100, 0.003675966132792401}, {3/5, 27/50, 0.0036216237573867514}, {3/5, 11/20, 0.0035686662423168444}, {3/5, 14/25, 0.0035189421865889727}, {3/5, 57/100, 0.003487935120517918}, {3/5, 29/50, 0.0034679471683924956}, {3/5, 59/100, 0.00344944575280191}, {3/5, 3/5, 0.003426557768635577}, {3/5, 61/100, 0.003402892720293032}, {3/5, 31/50, 0.0033807581428275096}, {3/5, 63/100, 0.0033633531176881317}, {3/5, 16/25, 0.0033588774061668004}, {3/5, 13/20, 0.0033551935237641187}, {3/5, 33/50, 0.0033522601362282302}, {3/5, 67/100, 0.0033500388181205627}, {3/5, 17/25, 0.00335125521105313}, {3/5, 69/100, 0.0033573541564994916}, {3/5, 7/10, 0.003363911735423731}, {3/5, 71/100, 0.003370907685911916}, {3/5, 18/25, 0.003378323020035811}, {3/5, 73/100, 0.0033861399257166785}, {3/5, 37/50, 0.003400367589587849}, {3/5, 3/4, 0.0034174950298026317}, {3/5, 19/25, 0.0034348577400132216}, {3/5, 77/100, 0.00345244803608629}, {3/5, 39/50, 0.0034702586553506253}, {3/5, 79/100, 0.003488282727732051}, {3/5, 4/5, 0.003506513749225339}, {3/5, 81/100, 0.0035296931581441354}, {3/5, 41/50, 0.0035549099060657595}, {3/5, 83/100, 0.0035802691467375224}, {3/5, 21/25, 0.003605768118806932}, {3/5, 17/20, 0.003631404190069432}, {3/5, 43/50, 0.003657174849600862}, {3/5, 87/100, 0.0036830777004608554}, {3/5, 22/25, 0.003709110452918242}, {3/5, 89/100, 0.003739194099222291}, {3/5, 9/10, 0.003770537336242863}, {3/5, 91/100, 0.0038019926257738803}, {3/5, 23/25, 0.0038335589963058954}, {3/5, 93/100, 0.0038652355115482567}, {3/5, 47/50, 0.003897021268516199}, {3/5, 19/20, 0.003928915395744792}, {3/5, 24/25, 0.003960917051617542}, {3/5, 97/100, 0.00399302542280294}, {3/5, 49/50, 0.004027992749662104}, {3/5, 99/100, 0.004067368682609597}, {3/5, 1, 0.0041068619724805525}}
{{16/25, 0, Indeterminate}, {16/25, 1/100, 0.00005311312796216306}, {16/25, 1/50, 0.0002181653999301722}, {16/25, 3/100, 0.0004026710807215926}, {16/25, 1/25, 0.0005869515379331072}, {16/25, 1/20, 0.0007711298223094608}, {16/25, 3/50, 0.0009808183837437057}, {16/25, 7/100, 0.0012426241112796774}, {16/25, 2/25, 0.001565894699954267}, {16/25, 9/100, 0.0020004587423208425}, {16/25, 1/10, 0.0025793764629362024}, {16/25, 11/100, 0.003431029421632504}, {16/25, 3/25, 0.004589317120409003}, {16/25, 13/100, 0.006468079823019755}, {16/25, 7/50, 0.009039420227904544}, {16/25, 3/20, 0.012178627321552032}, {16/25, 4/25, 0.015783519347713586}, {16/25, 17/100, 0.019436342739520357}, {16/25, 9/50, 0.02045422902205964}, {16/25, 19/100, 0.02004824435003106}, {16/25, 1/5, 0.019090976532990984}, {16/25, 21/100, 0.017844165628681224}, {16/25, 11/50, 0.016486510120245365}, {16/25, 23/100, 0.015128898299785042}, {16/25, 6/25, 0.013840056088684308}, {16/25, 1/4, 0.01272372234434555}, {16/25, 13/50, 0.01162862382633829}, {16/25, 27/100, 0.010688623900852394}, {16/25, 7/25, 0.009864787281831893}, {16/25, 29/100, 0.009155840290696085}, {16/25, 3/10, 0.00853686422415507}, {16/25, 31/100, 0.007961734473882189}, {16/25, 8/25, 0.007458497685649945}, {16/25, 33/100, 0.007015479411536275}, {16/25, 17/50, 0.0066232886283779414}, {16/25, 7/20, 0.006262744993406984}, {16/25, 9/25, 0.0059397727983024435}, {16/25, 37/100, 0.005650200573965709}, {16/25, 19/50, 0.005389488029114414}, {16/25, 39/100, 0.005160269653036173}, {16/25, 2/5, 0.00499515135206282}, {16/25, 41/100, 0.004843850973855937}, {16/25, 21/50, 0.004704847164165911}, {16/25, 43/100, 0.004576826827804065}, {16/25, 11/25, 0.004458651532636532}, {16/25, 9/20, 0.004352488488666961}, {16/25, 23/50, 0.004264863022027985}, {16/25, 47/100, 0.0041834173068271115}, {16/25, 12/25, 0.004107596965216061}, {16/25, 49/100, 0.004037697468895414}, {16/25, 1/2, 0.003971581459923963}, {16/25, 51/100, 0.003909073244372109}, {16/25, 13/25, 0.003868549451513725}, {16/25, 53/100, 0.0038429276587955844}, {16/25, 27/50, 0.0038193100600207603}, {16/25, 11/20, 0.0037884486653879425}, {16/25, 14/25, 0.003759023767500954}, {16/25, 57/100, 0.0037316234301249768}, {16/25, 29/50, 0.0037196283637561025}, {16/25, 59/100, 0.003713542518836777}, {16/25, 3/5, 0.0037084913159377733}, {16/25, 61/100, 0.003704416260132176}, {16/25, 31/50, 0.003704171942504582}, {16/25, 63/100, 0.003710366814976467}, {16/25, 16/25, 0.0037171793623153324}, {16/25, 13/20, 0.003724579543273873}, {16/25, 33/50, 0.003732539378560386}, {16/25, 67/100, 0.0037425652380619467}, {16/25, 17/25, 0.0037619912971111275}, {16/25, 69/100, 0.00378173577361713}, {16/25, 7/10, 0.0038017869290363744}, {16/25, 71/100, 0.0038221337344860624}, {16/25, 18/25, 0.003842765817385818}, {16/25, 73/100, 0.0038636734128329854}, {16/25, 37/50, 0.0038910906281905636}, {16/25, 3/4, 0.003920465031400709}, {16/25, 19/25, 0.003950023179412311}, {16/25, 77/100, 0.003979761036634795}, {16/25, 39/50, 0.004009674774973498}, {16/25, 79/100, 0.004039760760048124}, {16/25, 4/5, 0.0040700155384975414}, {16/25, 81/100, 0.004103716814614007}, {16/25, 41/50, 0.004140394125979781}, {16/25, 83/100, 0.004177212322697025}, {16/25, 21/25, 0.0042141700077883235}, {16/25, 17/20, 0.004251265841410644}, {16/25, 43/50, 0.0042884985374367374}, {16/25, 87/100, 0.004325866860282197}, {16/25, 22/25, 0.004363369621957338}, {16/25, 89/100, 0.004401005679326346}, {16/25, 9/10, 0.004447077756198921}, {16/25, 91/100, 0.0044934701232823065}, {16/25, 23/25, 0.004540006191448138}, {16/25, 93/100, 0.004586685705073324}, {16/25, 47/50, 0.004633508407658701}, {16/25, 19/20, 0.004680474041875448}, {16/25, 24/25, 0.004727582349611357}, {16/25, 97/100, 0.004774833072017928}, {16/25, 49/50, 0.004822225949556458}, {16/25, 99/100, 0.004871235668718129}, {16/25, 1, 0.004927227508857025}}
{{17/25, 0, Indeterminate}, {17/25, 1/100, 0.000059396058724392453}, {17/25, 1/50, 0.0002738654598931636}, {17/25, 3/100, 0.0005104757757595297}, {17/25, 1/25, 0.000747781365818377}, {17/25, 1/20, 0.0009950772091919626}, {17/25, 3/50, 0.0012882307951761296}, {17/25, 7/100, 0.0016749217650271814}, {17/25, 2/25, 0.00217410030309941}, {17/25, 9/100, 0.0028553880682239}, {17/25, 1/10, 0.003901859292125102}, {17/25, 11/100, 0.005370117744958677}, {17/25, 3/25, 0.007831416052009871}, {17/25, 13/100, 0.01125273289770738}, {17/25, 7/50, 0.015315929037475152}, {17/25, 3/20, 0.020260282454707394}, {17/25, 4/25, 0.023183278002574824}, {17/25, 17/100, 0.02329129355117356}, {17/25, 9/50, 0.022138020899998487}, {17/25, 19/100, 0.02064229489820744}, {17/25, 1/5, 0.018954182871840183}, {17/25, 21/100, 0.017233907200008138}, {17/25, 11/50, 0.015631479210068574}, {17/25, 23/100, 0.01422045838813553}, {17/25, 6/25, 0.012903408777436976}, {17/25, 1/4, 0.01177334418732757}, {17/25, 13/50, 0.010807692061447646}, {17/25, 27/100, 0.009985229026666454}, {17/25, 7/25, 0.009242269599168629}, {17/25, 29/100, 0.008589039055018862}, {17/25, 3/10, 0.008021818375902875}, {17/25, 31/100, 0.007525910809623849}, {17/25, 8/25, 0.00707535460448639}, {17/25, 33/100, 0.0066760169376913}, {17/25, 17/50, 0.00632145055776431}, {17/25, 7/20, 0.006005074108207431}, {17/25, 9/25, 0.0057556530594682345}, {17/25, 37/100, 0.005557133278920183}, {17/25, 19/50, 0.005376425294211948}, {17/25, 39/100, 0.005211428446983698}, {17/25, 2/5, 0.005060349562050743}, {17/25, 41/100, 0.004924502504005731}, {17/25, 21/50, 0.0048138338579411305}, {17/25, 43/100, 0.004711640313509326}, {17/25, 11/25, 0.00461709326917173}, {17/25, 9/20, 0.004530909711359644}, {17/25, 23/50, 0.004448439005685734}, {17/25, 47/100, 0.0043761979274260605}, {17/25, 12/25, 0.004341701821504708}, {17/25, 49/100, 0.00431004306765811}, {17/25, 1/2, 0.0042726644918097585}, {17/25, 51/100, 0.0042343750934675664}, {17/25, 13/25, 0.00419889039883952}, {17/25, 53/100, 0.0041834982533455805}, {17/25, 27/50, 0.0041746682471454025}, {17/25, 11/20, 0.00416724560697489}, {17/25, 14/25, 0.0041611434255556965}, {17/25, 57/100, 0.004164332856953915}, {17/25, 29/50, 0.004170929748922342}, {17/25, 59/100, 0.004178349393537844}, {17/25, 3/5, 0.004186548252841329}, {17/25, 61/100, 0.004195849840609549}, {17/25, 31/50, 0.004218319991511524}, {17/25, 63/100, 0.004241221883684407}, {17/25, 16/25, 0.0042645377500925945}, {17/25, 13/20, 0.004288250999607591}, {17/25, 33/50, 0.0043123461205466125}, {17/25, 67/100, 0.004339000634751178}, {17/25, 17/25, 0.004373605246842479}, {17/25, 69/100, 0.0044084542371392275}, {17/25, 7/10, 0.004443541404809095}, {17/25, 71/100, 0.004478860902787081}, {17/25, 18/25, 0.004514407211945995}, {17/25, 73/100, 0.004550175117498127}, {17/25, 37/50, 0.004590775987901275}, {17/25, 3/4, 0.004634431256556687}, {17/25, 19/25, 0.004678265541686414}, {17/25, 77/100, 0.00472227683020818}, {17/25, 39/50, 0.004766463201209373}, {17/25, 79/100, 0.004810822819898796}, {17/25, 4/5, 0.00485535393203286}, {17/25, 81/100, 0.004900054858772031}, {17/25, 41/50, 0.004953341707538424}, {17/25, 83/100, 0.005008754114732963}, {17/25, 21/25, 0.005064344643404749}, {17/25, 17/20, 0.005120113013817797}, {17/25, 43/50, 0.0051760589424128915}, {17/25, 87/100, 0.005232182141938109}, {17/25, 22/25, 0.005288482321578453}, {17/25, 89/100, 0.005344959187084876}, {17/25, 9/10, 0.00540161244090142}, {17/25, 91/100, 0.005467288598930568}, {17/25, 23/25, 0.005534479218062112}, {17/25, 93/100, 0.005601903462832376}, {17/25, 47/50, 0.005669561081549381}, {17/25, 19/20, 0.005737451812148684}, {17/25, 24/25, 0.005805575382713812}, {17/25, 97/100, 0.005873931511970539}, {17/25, 49/50, 0.005942519909754709}, {17/25, 99/100, 0.006011340277456322}, {17/25, 1, 0.006084518672054126}}
{{18/25, 0, Indeterminate}, {18/25, 1/100, 0.00006464585836098464}, {18/25, 1/50, 0.00034297309418289927}, {18/25, 3/100, 0.0006500450839137462}, {18/25, 1/25, 0.0009569661475744554}, {18/25, 1/20, 0.0012962274430012956}, {18/25, 3/50, 0.0017358254275680416}, {18/25, 7/100, 0.002302490602356187}, {18/25, 2/25, 0.003099966506282436}, {18/25, 9/100, 0.00431765312609909}, {18/25, 1/10, 0.006130875584978155}, {18/25, 11/100, 0.00924741596273916}, {18/25, 3/25, 0.013712806033938475}, {18/25, 13/100, 0.01898315633141269}, {18/25, 7/50, 0.025186421338066967}, {18/25, 3/20, 0.026979522783903507}, {18/25, 4/25, 0.02617000835636789}, {18/25, 17/100, 0.024454238144410455}, {18/25, 9/50, 0.022376719166855776}, {18/25, 19/100, 0.020155284415207395}, {18/25, 1/5, 0.018077360099666522}, {18/25, 21/100, 0.016285256596943354}, {18/25, 11/50, 0.014640456939446956}, {18/25, 23/100, 0.013244593602299988}, {18/25, 6/25, 0.012075156046565982}, {18/25, 1/4, 0.011082881224441352}, {18/25, 13/50, 0.010188833520961093}, {18/25, 27/100, 0.009426126625160385}, {18/25, 7/25, 0.00876986625750782}, {18/25, 29/100, 0.00818789198075726}, {18/25, 3/10, 0.007673800160412459}, {18/25, 31/100, 0.007222861498558931}, {18/25, 8/25, 0.006824939554970966}, {18/25, 33/100, 0.006523395854612706}, {18/25, 17/50, 0.006277403367230051}, {18/25, 7/20, 0.006055252958926559}, {18/25, 9/25, 0.005853909727044777}, {18/25, 37/100, 0.005670817077117552}, {18/25, 19/50, 0.005520120069574379}, {18/25, 39/100, 0.005387226317352567}, {18/25, 2/5, 0.005265197580024064}, {18/25, 41/100, 0.005154602764776825}, {18/25, 21/50, 0.005049651290004095}, {18/25, 43/100, 0.004964105988173571}, {18/25, 11/25, 0.004919792342611106}, {18/25, 9/20, 0.004878971118704551}, {18/25, 23/50, 0.004827086656891582}, {18/25, 47/100, 0.004779261939972058}, {18/25, 12/25, 0.004745689451596043}, {18/25, 49/100, 0.004732270693433652}, {18/25, 1/2, 0.004720837318593283}, {18/25, 51/100, 0.00471125409603004}, {18/25, 13/25, 0.004712708011656064}, {18/25, 53/100, 0.004719205204928565}, {18/25, 27/50, 0.004726831832616734}, {18/25, 11/20, 0.00473552226053453}, {18/25, 14/25, 0.004751500195945945}, {18/25, 57/100, 0.004777898461241919}, {18/25, 29/50, 0.0048048732762953905}, {18/25, 59/100, 0.004832398540068944}, {18/25, 3/5, 0.004860450024648803}, {18/25, 61/100, 0.004890202740167956}, {18/25, 31/50, 0.004931351774061561}, {18/25, 63/100, 0.004972825004842138}, {18/25, 16/25, 0.005014613056653105}, {18/25, 13/20, 0.0050567071419557255}, {18/25, 33/50, 0.005099099014544316}, {18/25, 67/100, 0.005142463415216075}, {18/25, 17/25, 0.005194651175854309}, {18/25, 69/100, 0.005247069245605053}, {18/25, 7/10, 0.005299714605395855}, {18/25, 71/100, 0.005352584391870244}, {18/25, 18/25, 0.005405675886032661}, {18/25, 73/100, 0.005458986502870406}, {18/25, 37/50, 0.005512513781856607}, {18/25, 3/4, 0.005578458366853756}, {18/25, 19/25, 0.0056451893858901975}, {18/25, 77/100, 0.005712141322559977}, {18/25, 39/50, 0.0057793139073251}, {18/25, 79/100, 0.005846706861916034}, {18/25, 4/5, 0.005914319899659217}, {18/25, 81/100, 0.005982152725798192}, {18/25, 41/50, 0.006050205037808106}, {18/25, 83/100, 0.006128479849538701}, {18/25, 21/25, 0.006209486067734672}, {18/25, 17/20, 0.00629078285725518}, {18/25, 43/50, 0.006372370018255286}, {18/25, 87/100, 0.006454247331202851}, {18/25, 22/25, 0.006536414557902552}, {18/25, 89/100, 0.00661887144246275}, {18/25, 9/10, 0.006701617712207991}, {18/25, 91/100, 0.00678820084069427}, {18/25, 23/25, 0.006876853676186768}, {18/25, 93/100, 0.0069658399358796304}, {18/25, 47/50, 0.007055159109982199}, {18/25, 19/20, 0.0071448106792373015}, {18/25, 24/25, 0.0072347941154293355}, {18/25, 97/100, 0.0073251088818664396}, {18/25, 49/50, 0.007415754433837396}, {18/25, 99/100, 0.007506730219045803}, {18/25, 1, 0.0075980356780214415}}
{{19/25, 0, Indeterminate}, {19/25, 1/100, 0.0000681858948734585}, {19/25, 1/50, 0.00043165965457358043}, {19/25, 3/100, 0.0008306282889400099}, {19/25, 1/25, 0.0012358198536202394}, {19/25, 1/20, 0.0017206862800595046}, {19/25, 3/50, 0.002363685724942053}, {19/25, 7/100, 0.003272514717911757}, {19/25, 2/25, 0.0046381698873890955}, {19/25, 9/100, 0.0068132864341106355}, {19/25, 1/10, 0.010634678500346481}, {19/25, 11/100, 0.016359944071146857}, {19/25, 3/25, 0.023233066267926192}, {19/25, 13/100, 0.030290940281410345}, {19/25, 7/50, 0.031325078330075765}, {19/25, 3/20, 0.029606533302561164}, {19/25, 4/25, 0.027124935958147463}, {19/25, 17/100, 0.024299820722762766}, {19/25, 9/50, 0.021592840453642497}, {19/25, 19/100, 0.01927062231267748}, {19/25, 1/5, 0.017114957420014187}, {19/25, 21/100, 0.015325185105429467}, {19/25, 11/50, 0.013848989661938845}, {19/25, 23/100, 0.012600096588093414}, {19/25, 6/25, 0.011505735449952394}, {19/25, 1/4, 0.010583637232460209}, {19/25, 13/50, 0.009795253926071446}, {19/25, 27/100, 0.009097739985899736}, {19/25, 7/25, 0.00849532178133231}, {19/25, 29/100, 0.00797114106145309}, {19/25, 3/10, 0.007562341137982854}, {19/25, 31/100, 0.007245414023978798}, {19/25, 8/25, 0.006961965740198712}, {19/25, 33/100, 0.006707355884711153}, {19/25, 17/50, 0.006478598275680965}, {19/25, 7/20, 0.006297568515717296}, {19/25, 9/25, 0.006132889870820292}, {19/25, 37/100, 0.0059826662387333866}, {19/25, 19/50, 0.005846129006179934}, {19/25, 39/100, 0.005718766211531714}, {19/25, 2/5, 0.005659428526553187}, {19/25, 41/100, 0.005605576685676037}, {19/25, 21/50, 0.00553822688087926}, {19/25, 43/100, 0.005476183458861685}, {19/25, 11/25, 0.005439161292939233}, {19/25, 9/20, 0.005420788782461451}, {19/25, 23/50, 0.005405131365211157}, {19/25, 47/100, 0.005395700619436769}, {19/25, 12/25, 0.0054010950780939435}, {19/25, 49/100, 0.0054081031756657025}, {19/25, 1/2, 0.005416620836833683}, {19/25, 51/100, 0.005432289511588744}, {19/25, 13/25, 0.005463314337243948}, {19/25, 53/100, 0.005495133985590069}, {19/25, 27/50, 0.005527708418644585}, {19/25, 11/20, 0.005561000737609001}, {19/25, 14/25, 0.005601933085040927}, {19/25, 57/100, 0.005651635020609624}, {19/25, 29/50, 0.005701765149400502}, {19/25, 59/100, 0.005752309624355026}, {19/25, 3/5, 0.005803255544932514}, {19/25, 61/100, 0.00585459087529689}, {19/25, 31/50, 0.005917397866292092}, {19/25, 63/100, 0.0059809351867731704}, {19/25, 16/25, 0.006044765625512063}, {19/25, 13/20, 0.00610888496086625}, {19/25, 33/50, 0.006173289209609744}, {19/25, 67/100, 0.006237974608166001}, {19/25, 17/25, 0.0063104322394611475}, {19/25, 69/100, 0.006391589585236874}, {19/25, 7/10, 0.006473022549058933}, {19/25, 71/100, 0.0065547309522978525}, {19/25, 18/25, 0.006636714597192911}, {19/25, 73/100, 0.006718973267639362}, {19/25, 37/50, 0.006801506729951442}, {19/25, 3/4, 0.006884868504531407}, {19/25, 19/25, 0.006983456183550775}, {19/25, 77/100, 0.007082407390795732}, {19/25, 39/50, 0.007181722108038142}, {19/25, 79/100, 0.007281400278476979}, {19/25, 4/5, 0.007381441808851181}, {19/25, 81/100, 0.007481846571422766}, {19/25, 41/50, 0.007582614405840455}, {19/25, 83/100, 0.007687808858748877}, {19/25, 21/25, 0.00779591906273516}, {19/25, 17/20, 0.007904449490214356}, {19/25, 43/50, 0.008013399612243509}, {19/25, 87/100, 0.008122768880716828}, {19/25, 22/25, 0.008232556729398006}, {19/25, 89/100, 0.008342762574896608}, {19/25, 9/10, 0.008453385817590746}, {19/25, 91/100, 0.008564425842499135}, {19/25, 23/25, 0.00868219267495127}, {19/25, 93/100, 0.008805690147574326}, {19/25, 47/50, 0.00892972444004949}, {19/25, 19/20, 0.009054294225252607}, {19/25, 24/25, 0.009179398176696075}, {19/25, 97/100, 0.009305034968517626}, {19/25, 49/50, 0.009431203275470187}, {19/25, 99/100, 0.009557901772915807}, {19/25, 1, 0.009685129136821383}}
{{4/5, 0, Indeterminate}, {4/5, 1/100, 0.00006881123698025854}, {4/5, 1/50, 0.0005368719848977641}, {4/5, 3/100, 0.0010562270105053241}, {4/5, 1/25, 0.0016143003687749315}, {4/5, 1/20, 0.0023350940645174676}, {4/5, 3/50, 0.0033142780767531324}, {4/5, 7/100, 0.00481476953875967}, {4/5, 2/25, 0.0073046673275368}, {4/5, 9/100, 0.011727365131550968}, {4/5, 1/10, 0.018856019083470663}, {4/5, 11/100, 0.027727624782998596}, {4/5, 3/25, 0.036085261491138186}, {4/5, 13/100, 0.03626949750779075}, {4/5, 7/50, 0.03375430366472564}, {4/5, 3/20, 0.030268876042789786}, {4/5, 4/25, 0.02661448767888775}, {4/5, 17/100, 0.023427320448176307}, {4/5, 9/50, 0.020559134481235804}, {4/5, 19/100, 0.01817554566226478}, {4/5, 1/5, 0.016235770107126506}, {4/5, 21/100, 0.014626896218981885}, {4/5, 11/50, 0.01324090774954179}, {4/5, 23/100, 0.012090732863174643}, {4/5, 6/25, 0.011111355162749421}, {4/5, 1/4, 0.010263956344883264}, {4/5, 13/50, 0.009539906173055687}, {4/5, 27/100, 0.008929436786504218}, {4/5, 7/25, 0.008505483585613084}, {4/5, 29/100, 0.008130871338816946}, {4/5, 3/10, 0.00779807558964602}, {4/5, 31/100, 0.007501677081134877}, {4/5, 8/25, 0.007269142832410971}, {4/5, 33/100, 0.007059377544100105}, {4/5, 17/50, 0.0068720314253411146}, {4/5, 7/20, 0.0066974052766526175}, {4/5, 9/25, 0.0065709186696112}, {4/5, 37/100, 0.006496483014239574}, {4/5, 19/50, 0.006415145674659027}, {4/5, 39/100, 0.006331827383906567}, {4/5, 2/5, 0.00627318235167432}, {4/5, 41/100, 0.006246898401769294}, {4/5, 21/50, 0.006224446533428677}, {4/5, 43/100, 0.006212604100623}, {4/5, 11/25, 0.006217219155533846}, {4/5, 9/20, 0.006224059920394448}, {4/5, 23/50, 0.006232969666141663}, {4/5, 47/100, 0.006262608464253383}, {4/5, 12/25, 0.006299797006349514}, {4/5, 49/100, 0.006338050734347468}, {4/5, 1/2, 0.006377311095035227}, {4/5, 51/100, 0.0064241200375235105}, {4/5, 13/25, 0.006484202619069672}, {4/5, 53/100, 0.00654486134192685}, {4/5, 27/50, 0.006606075048471552}, {4/5, 11/20, 0.0066678241688216235}, {4/5, 14/25, 0.006734922840682645}, {4/5, 57/100, 0.006812119218790808}, {4/5, 29/50, 0.00688969774290171}, {4/5, 59/100, 0.006967651954774603}, {4/5, 3/5, 0.007045975809324744}, {4/5, 61/100, 0.007124663638721923}, {4/5, 31/50, 0.007211943517267064}, {4/5, 63/100, 0.007311289164631331}, {4/5, 16/25, 0.007410977539267273}, {4/5, 13/20, 0.007511008702427054}, {4/5, 33/50, 0.0076113826758368325}, {4/5, 67/100, 0.0077120994434961435}, {4/5, 17/25, 0.00781315895340581}, {4/5, 69/100, 0.0079268006640833}, {4/5, 7/10, 0.008048006730650798}, {4/5, 71/100, 0.00816966668851345}, {4/5, 18/25, 0.00829178083814103}, {4/5, 73/100, 0.008414349408652988}, {4/5, 37/50, 0.008537372561851274}, {4/5, 3/4, 0.008660850395858526}, {4/5, 19/25, 0.008791904588939824}, {4/5, 77/100, 0.008924573710212956}, {4/5, 39/50, 0.009057771880443993}, {4/5, 79/100, 0.00919149861169778}, {4/5, 4/5, 0.00932575337647501}, {4/5, 81/100, 0.009460535609697687}, {4/5, 41/50, 0.009595844710578899}, {4/5, 83/100, 0.009731680044383845}, {4/5, 21/25, 0.009876578257409006}, {4/5, 17/20, 0.010027961057170758}, {4/5, 43/50, 0.010180027129233634}, {4/5, 87/100, 0.010332774776629385}, {4/5, 22/25, 0.010486202300626862}, {4/5, 89/100, 0.01064030800081691}, {4/5, 9/10, 0.010795090175199444}, {4/5, 91/100, 0.010950547120268871}, {4/5, 23/25, 0.011106677131098714}, {4/5, 93/100, 0.01126347850142709}, {4/5, 47/50, 0.011420949523740828}, {4/5, 19/20, 0.011579088489357814}, {4/5, 24/25, 0.01173789368850974}, {4/5, 97/100, 0.011897363410424367}, {4/5, 49/50, 0.01206331376379473}, {4/5, 99/100, 0.012245049196577219}, {4/5, 1, 0.012427715121758064}}
{{21/25, 0, Indeterminate}, {21/25, 1/100, 0.00006683455597444987}, {21/25, 1/50, 0.0006609807350301752}, {21/25, 3/100, 0.0013511635150124392}, {21/25, 1/25, 0.0021323045834906514}, {21/25, 1/20, 0.003194250443565303}, {21/25, 3/50, 0.0047961996047168895}, {21/25, 7/100, 0.0074959902593660045}, {21/25, 2/25, 0.012330992421813495}, {21/25, 9/100, 0.020952484471186604}, {21/25, 1/10, 0.03230185646517765}, {21/25, 11/100, 0.04281549973864437}, {21/25, 3/25, 0.04239295615379737}, {21/25, 13/100, 0.03873047307477174}, {21/25, 7/50, 0.0341092811023401}, {21/25, 3/20, 0.0295845985865674}, {21/25, 4/25, 0.025720015164734794}, {21/25, 17/100, 0.022364402766721046}, {21/25, 9/50, 0.019671262854722874}, {21/25, 19/100, 0.01751777841070446}, {21/25, 1/5, 0.015678765144247462}, {21/25, 21/100, 0.014181387679189687}, {21/25, 11/50, 0.012924320874955238}, {21/25, 23/100, 0.01185562839879253}, {21/25, 6/25, 0.010954347768095122}, {21/25, 1/4, 0.010262419429226692}, {21/25, 13/50, 0.009742477092302285}, {21/25, 27/100, 0.009286999997267134}, {21/25, 7/25, 0.00888553387950054}, {21/25, 29/100, 0.008562534114645037}, {21/25, 3/10, 0.008284852385902217}, {21/25, 31/100, 0.008038851677326148}, {21/25, 8/25, 0.007811923473933645}, {21/25, 33/100, 0.007660599321458688}, {21/25, 17/50, 0.007563887094135824}, {21/25, 7/20, 0.007450450063199333}, {21/25, 9/25, 0.00734455280658647}, {21/25, 37/100, 0.007297666136457883}, {21/25, 19/50, 0.007263843085116977}, {21/25, 39/100, 0.007237669212048657}, {21/25, 2/5, 0.007239811154269304}, {21/25, 41/100, 0.007245140653213736}, {21/25, 21/50, 0.007253410371926441}, {21/25, 43/100, 0.0072905580918951616}, {21/25, 11/25, 0.007335196400669059}, {21/25, 9/20, 0.007381304953924843}, {21/25, 23/50, 0.007428794709472257}, {21/25, 47/100, 0.007497056811111542}, {21/25, 12/25, 0.007570991498110959}, {21/25, 49/100, 0.007645691233964721}, {21/25, 1/2, 0.0077211249387889825}, {21/25, 51/100, 0.007801529392753899}, {21/25, 13/25, 0.007896687526690694}, {21/25, 53/100, 0.007992344144443877}, {21/25, 27/50, 0.008088489579480477}, {21/25, 11/20, 0.008185114854001826}, {21/25, 14/25, 0.008282211613307432}, {21/25, 57/100, 0.008400818841716735}, {21/25, 29/50, 0.008524115798712957}, {21/25, 59/100, 0.008647840266715244}, {21/25, 3/5, 0.008771992788635106}, {21/25, 61/100, 0.008896573827312322}, {21/25, 31/50, 0.009021583769379568}, {21/25, 63/100, 0.00916290508260473}, {21/25, 16/25, 0.009313415620782426}, {21/25, 13/20, 0.009464494974409508}, {21/25, 33/50, 0.00961614413507257}, {21/25, 67/100, 0.00976836396336651}, {21/25, 17/25, 0.009921155196640583}, {21/25, 69/100, 0.010079471612998646}, {21/25, 7/10, 0.010243839780318403}, {21/25, 71/100, 0.010408877905607666}, {21/25, 18/25, 0.010574585766398192}, {21/25, 73/100, 0.010740963063837811}, {21/25, 37/50, 0.010908009426829937}, {21/25, 3/4, 0.01107572441590962}, {21/25, 19/25, 0.011244107526874915}, {21/25, 77/100, 0.011430099010789263}, {21/25, 39/50, 0.011618178802996}, {21/25, 79/100, 0.011807134138677918}, {21/25, 4/5, 0.011996962876308439}, {21/25, 81/100, 0.012187662866364142}, {21/25, 41/50, 0.01237923195169067}, {21/25, 83/100, 0.012571667967856335}, {21/25, 21/25, 0.012764968743494663}, {21/25, 17/20, 0.012959132100635968}, {21/25, 43/50, 0.013154155855028157}, {21/25, 87/100, 0.013350037816445436}, {21/25, 22/25, 0.01354677578899007}, {21/25, 89/100, 0.013744367571380648}, {21/25, 9/10, 0.01396583548111856}, {21/25, 91/100, 0.014191678868683963}, {21/25, 23/25, 0.014418728939524138}, {21/25, 93/100, 0.014646981422047015}, {21/25, 47/50, 0.014876432088544453}, {21/25, 19/20, 0.015107076753429637}, {21/25, 24/25, 0.01533891127156947}, {21/25, 97/100, 0.015571931536703675}, {21/25, 49/50, 0.015806133479943824}, {21/25, 99/100, 0.016041513068351606}, {21/25, 1, 0.016278066303588377}}
{{22/25, 0, Indeterminate}, {22/25, 1/100, 0.00006088961916134337}, {22/25, 1/50, 0.0007989065853265864}, {22/25, 3/100, 0.0017205782144018968}, {22/25, 1/25, 0.0028446376952516905}, {22/25, 1/20, 0.004481075193047223}, {22/25, 3/50, 0.0071713490434974865}, {22/25, 7/100, 0.012032381898337744}, {22/25, 2/25, 0.021923694723189925}, {22/25, 9/100, 0.036049665159595144}, {22/25, 1/10, 0.05034320830015945}, {22/25, 11/100, 0.04978045741907692}, {22/25, 3/25, 0.04483425712585538}, {22/25, 13/100, 0.03883791940363939}, {22/25, 7/50, 0.03323132082750647}, {22/25, 3/20, 0.028427531703027118}, {22/25, 4/25, 0.02452814629476407}, {22/25, 17/100, 0.021492205802499147}, {22/25, 9/50, 0.01898158550310724}, {22/25, 19/100, 0.01695523266272306}, {22/25, 1/5, 0.01529553913822696}, {22/25, 21/100, 0.013904744015887024}, {22/25, 11/50, 0.012750533436062176}, {22/25, 23/100, 0.01190888765055972}, {22/25, 6/25, 0.011257276570270034}, {22/25, 1/4, 0.010692284294850458}, {22/25, 13/50, 0.010212422526278218}, {22/25, 27/100, 0.009832254181501111}, {22/25, 7/25, 0.009495360542247231}, {22/25, 29/100, 0.009196144972637316}, {22/25, 3/10, 0.008975819703399139}, {22/25, 31/100, 0.008846624540522575}, {22/25, 8/25, 0.008697468789991074}, {22/25, 33/100, 0.0085632422132633}, {22/25, 17/50, 0.008510393282669273}, {22/25, 7/20, 0.008465366502740828}, {22/25, 9/25, 0.008444913800379896}, {22/25, 37/100, 0.008445979518841587}, {22/25, 19/50, 0.00845135623810899}, {22/25, 39/100, 0.00848239452097642}, {22/25, 2/5, 0.008535317236184834}, {22/25, 41/100, 0.008590316767779426}, {22/25, 21/50, 0.0086472530820213}, {22/25, 43/100, 0.008732812250193928}, {22/25, 11/25, 0.00882363460343192}, {22/25, 9/20, 0.008915486003221076}, {22/25, 23/50, 0.00900831960968018}, {22/25, 47/100, 0.009118452098622273}, {22/25, 12/25, 0.009236343915874228}, {22/25, 49/100, 0.009354875700161204}, {22/25, 1/2, 0.009474033717349414}, {22/25, 51/100, 0.009593805304982411}, {22/25, 13/25, 0.009739066690375123}, {22/25, 53/100, 0.00989213484264845}, {22/25, 27/50, 0.010045731005342323}, {22/25, 11/20, 0.010199856766931298}, {22/25, 14/25, 0.010354513556175657}, {22/25, 57/100, 0.010513861674693335}, {22/25, 29/50, 0.010700751840015517}, {22/25, 59/100, 0.010888348034366292}, {22/25, 3/5, 0.011076652715582483}, {22/25, 61/100, 0.011265668092748751}, {22/25, 31/50, 0.011455396142202392}, {22/25, 63/100, 0.011652494502093725}, {22/25, 16/25, 0.011856869359423153}, {22/25, 13/20, 0.012062087624560701}, {22/25, 33/50, 0.012268149701527998}, {22/25, 67/100, 0.012475055851123159}, {22/25, 17/25, 0.012682806199268572}, {22/25, 69/100, 0.01289140074478151}, {22/25, 7/10, 0.013115178647325655}, {22/25, 71/100, 0.0133485931303154}, {22/25, 18/25, 0.013583127637317002}, {22/25, 73/100, 0.013818779569019635}, {22/25, 37/50, 0.014055546303261899}, {22/25, 3/4, 0.014293425196110657}, {22/25, 19/25, 0.014532413582892399}, {22/25, 77/100, 0.014772508779182441}, {22/25, 39/50, 0.01501370808175083}, {22/25, 79/100, 0.015256008769467876}, {22/25, 4/5, 0.01549940810417024}, {22/25, 81/100, 0.01574390333149317}, {22/25, 41/50, 0.016013242665799947}, {22/25, 83/100, 0.016293316022931607}, {22/25, 21/25, 0.01657495583598046}, {22/25, 17/20, 0.016858156011157477}, {22/25, 43/50, 0.017142910514944685}, {22/25, 87/100, 0.017429213370602}, {22/25, 22/25, 0.01771705865487316}, {22/25, 89/100, 0.018006440494889628}, {22/25, 9/10, 0.018297353065247553}, {22/25, 91/100, 0.01858979058525829}, {22/25, 23/25, 0.01888374731635355}, {22/25, 93/100, 0.019179217559640225}, {22/25, 47/50, 0.019476195653594125}, {22/25, 19/20, 0.019774675971884897}, {22/25, 24/25, 0.02007465292132482}, {22/25, 97/100, 0.020377682467632906}, {22/25, 49/50, 0.02069101534349821}, {22/25, 99/100, 0.021005980893014222}, {22/25, 1, 0.021322572881366797}}
{{23/25, 0, Indeterminate}, {23/25, 1/100, 0.00005178815605988208}, {23/25, 1/50, 0.0009460381465526143}, {23/25, 3/100, 0.0021992592849122347}, {23/25, 1/25, 0.003844296430539152}, {23/25, 1/20, 0.00641419816060763}, {23/25, 3/50, 0.011232322252468905}, {23/25, 7/100, 0.021180038346981105}, {23/25, 2/25, 0.038176924806198484}, {23/25, 9/100, 0.0579933583587363}, {23/25, 1/10, 0.05878614866885186}, {23/25, 11/100, 0.05244588117581293}, {23/25, 3/25, 0.044744228169166546}, {23/25, 13/100, 0.037774541586185005}, {23/25, 7/50, 0.03180936100799483}, {23/25, 3/20, 0.02721192277902639}, {23/25, 4/25, 0.023661366552665083}, {23/25, 17/100, 0.020782299262956102}, {23/25, 9/50, 0.018507421711887934}, {23/25, 19/100, 0.01662627384505292}, {23/25, 1/5, 0.01509629811889738}, {23/25, 21/100, 0.013989746701586175}, {23/25, 11/50, 0.013151795621912939}, {23/25, 23/100, 0.012434153563275352}, {23/25, 6/25, 0.011851055802449068}, {23/25, 1/4, 0.01137702716603956}, {23/25, 13/50, 0.010963606025695384}, {23/25, 27/100, 0.010594732807222755}, {23/25, 7/25, 0.010416463083002897}, {23/25, 29/100, 0.01022812908625634}, {23/25, 3/10, 0.010042971426261376}, {23/25, 31/100, 0.009964960582691725}, {23/25, 8/25, 0.009902822413286501}, {23/25, 33/100, 0.009878273358203099}, {23/25, 17/50, 0.009876371608227985}, {23/25, 7/20, 0.009880428428538679}, {23/25, 9/25, 0.009937550554275169}, {23/25, 37/100, 0.01000224761257978}, {23/25, 19/50, 0.010069737403730069}, {23/25, 39/100, 0.010162579794272906}, {23/25, 2/5, 0.010274040313239433}, {23/25, 41/100, 0.010386909285569196}, {23/25, 21/50, 0.01050111392199704}, {23/25, 43/100, 0.010639675151851304}, {23/25, 11/25, 0.010785928683656779}, {23/25, 9/20, 0.010933006769423798}, {23/25, 23/50, 0.011080889528013638}, {23/25, 47/100, 0.011241094682141855}, {23/25, 12/25, 0.011431474514468807}, {23/25, 49/100, 0.011622497306269483}, {23/25, 1/2, 0.011814166850992276}, {23/25, 51/100, 0.012006486615322479}, {23/25, 13/25, 0.012204894676329648}, {23/25, 53/100, 0.012438180987170519}, {23/25, 27/50, 0.012672336826963827}, {23/25, 11/20, 0.012907367231393466}, {23/25, 14/25, 0.013143276777782582}, {23/25, 57/100, 0.01338016864167957}, {23/25, 29/50, 0.013634556976335503}, {23/25, 59/100, 0.013890000212296267}, {23/25, 3/5, 0.014146500215065225}, {23/25, 61/100, 0.014404058569157626}, {23/25, 31/50, 0.014662676594902994}, {23/25, 63/100, 0.014922355363943717}, {23/25, 16/25, 0.015204312430943596}, {23/25, 13/20, 0.015495490278353393}, {23/25, 33/50, 0.015788095524632402}, {23/25, 67/100, 0.016082125109327952}, {23/25, 17/25, 0.01637757590827038}, {23/25, 69/100, 0.016674444735709358}, {23/25, 7/10, 0.016972728346339182}, {23/25, 71/100, 0.0172724234372206}, {23/25, 18/25, 0.01757352664960671}, {23/25, 73/100, 0.01787603457067988}, {23/25, 37/50, 0.0181799437352047}, {23/25, 3/4, 0.01852163264991828}, {23/25, 19/25, 0.018870662708281225}, {23/25, 77/100, 0.019221721594037518}, {23/25, 39/50, 0.019574800713707798}, {23/25, 79/100, 0.01992989157437016}, {23/25, 4/5, 0.020286985777566668}, {23/25, 81/100, 0.020646075013589064}, {23/25, 41/50, 0.021007151056128014}, {23/25, 83/100, 0.021370205757250002}, {23/25, 21/25, 0.021735231042690695}, {23/25, 17/20, 0.022102218907432}, {23/25, 43/50, 0.02247116141155404}, {23/25, 87/100, 0.022842050676336288}, {23/25, 22/25, 0.02321487888059882}, {23/25, 89/100, 0.023598396512924235}, {23/25, 9/10, 0.023988257877714067}, {23/25, 91/100, 0.024380238606774088}, {23/25, 23/25, 0.024774329902501755}, {23/25, 93/100, 0.025170523034595566}, {23/25, 47/50, 0.025568809336461273}, {23/25, 19/20, 0.025969180201818955}, {23/25, 24/25, 0.026371627081499233}, {23/25, 97/100, 0.026776141480416297}, {23/25, 49/50, 0.02718271495470846}, {23/25, 99/100, 0.027591339109036873}, {23/25, 1, 0.02800200559403368}}
{{24/25, 0, Indeterminate}, {24/25, 1/100, 0.00004103344657754717}, {24/25, 1/50, 0.0010908886350991256}, {24/25, 3/100, 0.002807324710291785}, {24/25, 1/25, 0.005260311033177548}, {24/25, 1/20, 0.009532139511970962}, {24/25, 3/50, 0.018571845298508645}, {24/25, 7/100, 0.03774997396793431}, {24/25, 2/25, 0.06456235300596412}, {24/25, 9/100, 0.07006220626504703}, {24/25, 1/10, 0.06228337513741294}, {24/25, 11/100, 0.052358016191500704}, {24/25, 3/25, 0.043504862565151306}, {24/25, 13/100, 0.036143229182981615}, {24/25, 7/50, 0.03066874194097522}, {24/25, 3/20, 0.026403454333743435}, {24/25, 4/25, 0.02308400069900054}, {24/25, 17/100, 0.02043949220365443}, {24/25, 9/50, 0.018317621478024976}, {24/25, 19/100, 0.01674051325142518}, {24/25, 1/5, 0.01562585451816735}, {24/25, 21/100, 0.014685457934152489}, {24/25, 11/50, 0.013937519582442617}, {24/25, 23/100, 0.013330715727180456}, {24/25, 6/25, 0.012804895632022563}, {24/25, 1/4, 0.01241804518485503}, {24/25, 13/50, 0.012186769080257552}, {24/25, 27/100, 0.011928808176052507}, {24/25, 7/25, 0.011772397958857957}, {24/25, 29/100, 0.011683150295797208}, {24/25, 3/10, 0.011635662536601208}, {24/25, 31/100, 0.011627341616739636}, {24/25, 8/25, 0.011627598258414402}, {24/25, 33/100, 0.011702362156363477}, {24/25, 17/50, 0.011781307325402491}, {24/25, 7/20, 0.011864086870446959}, {24/25, 9/25, 0.011998926723256788}, {24/25, 37/100, 0.012138076107024817}, {24/25, 19/50, 0.01227908330306242}, {24/25, 39/100, 0.012440632033259208}, {24/25, 2/5, 0.012623145467387535}, {24/25, 41/100, 0.01280672772452449}, {24/25, 21/50, 0.012991349559341314}, {24/25, 43/100, 0.01319762641509472}, {24/25, 11/25, 0.013436762459508516}, {24/25, 9/20, 0.013676672742297348}, {24/25, 23/50, 0.013917365174126528}, {24/25, 47/100, 0.014158846994087414}, {24/25, 12/25, 0.014436693218153081}, {24/25, 49/100, 0.014730744565765392}, {24/25, 1/2, 0.015025863449089483}, {24/25, 51/100, 0.015322059129329197}, {24/25, 13/25, 0.015619782884661978}, {24/25, 53/100, 0.015939542601883266}, {24/25, 27/50, 0.016260617148771785}, {24/25, 11/20, 0.016583011110561107}, {24/25, 14/25, 0.01690672854254983}, {24/25, 57/100, 0.017231773005225007}, {24/25, 29/50, 0.017569147247649252}, {24/25, 59/100, 0.01793417976670374}, {24/25, 3/5, 0.01830103407825043}, {24/25, 61/100, 0.018669706941716043}, {24/25, 31/50, 0.019040194977899005}, {24/25, 63/100, 0.019412494675117898}, {24/25, 16/25, 0.01978660239498072}, {24/25, 13/20, 0.02016251437780163}, {24/25, 33/50, 0.02054022674769193}, {24/25, 67/100, 0.020919735517352413}, {24/25, 17/25, 0.021321909838063827}, {24/25, 69/100, 0.02175853110241015}, {24/25, 7/10, 0.022197796810268563}, {24/25, 71/100, 0.02263969473065486}, {24/25, 18/25, 0.02308421280445952}, {24/25, 73/100, 0.023531339133360817}, {24/25, 37/50, 0.02398106196950397}, {24/25, 3/4, 0.024433369705886335}, {24/25, 19/25, 0.024888250867396326}, {24/25, 77/100, 0.02534569410245643}, {24/25, 39/50, 0.025805688175220668}, {24/25, 79/100, 0.026268221958294417}, {24/25, 4/5, 0.026733284425928254}, {24/25, 81/100, 0.027208195871195755}, {24/25, 41/50, 0.02769495256138929}, {24/25, 83/100, 0.02818447985759315}, {24/25, 21/25, 0.028676765217715762}, {24/25, 17/20, 0.02917179621903443}, {24/25, 43/50, 0.02966956055154646}, {24/25, 87/100, 0.030170046011724055}, {24/25, 22/25, 0.03067324049663512}, {24/25, 89/100, 0.03117913199841655}, {24/25, 9/10, 0.03168770859907339}, {24/25, 91/100, 0.03219895846558185}, {24/25, 23/25, 0.03271286984368136}, {24/25, 93/100, 0.03322943091982667}, {24/25, 47/50, 0.03374862969756512}, {24/25, 19/20, 0.0342704541837293}, {24/25, 24/25, 0.03484644993200246}, {24/25, 97/100, 0.03542689738518991}, {24/25, 49/50, 0.03601078926345659}, {24/25, 99/100, 0.03659810948063209}, {24/25, 1, 0.03718884202022276}}
{{1, 0, Indeterminate}, {1, 1/100, 0.00002997938207429282}, {1, 1/50, 0.001219324833872507}, {1, 3/100, 0.0035887492775433017}, {1, 1/25, 0.007344385631131611}, {1, 1/20, 0.014863906379599614}, {1, 3/50, 0.03278145986850729}, {1, 7/100, 0.06413280133014271}, {1, 2/25, 0.0830603179743336}, {1, 9/100, 0.07492977167185724}, {1, 1/10, 0.06235830060812856}, {1, 11/100, 0.05092905424833491}, {1, 3/25, 0.041712491747275954}, {1, 13/100, 0.03504439059313604}, {1, 7/50, 0.02985572252941407}, {1, 3/20, 0.025941401195156647}, {1, 4/25, 0.02284022838248678}, {1, 17/100, 0.020421340046820634}, {1, 9/50, 0.018883103726526355}, {1, 19/100, 0.017609317636951522}, {1, 1/5, 0.016597243185637052}, {1, 21/100, 0.015799513027224103}, {1, 11/50, 0.015115628947180012}, {1, 23/100, 0.014661774520327691}, {1, 6/25, 0.014342124807792083}, {1, 1/4, 0.01401693103083533}, {1, 13/50, 0.013883811595708031}, {1, 27/100, 0.013778775208844206}, {1, 7/25, 0.01375776957729263}, {1, 29/100, 0.013749189493764573}, {1, 3/10, 0.01382275757617598}, {1, 31/100, 0.013918553899754252}, {1, 8/25, 0.014022276971966025}, {1, 33/100, 0.014193955325783514}, {1, 17/50, 0.01436828235255352}, {1, 7/20, 0.01454508498263349}, {1, 9/25, 0.014767688760982714}, {1, 37/100, 0.014997852411244968}, {1, 19/50, 0.01522936067816023}, {1, 39/100, 0.015471765976779366}, {1, 2/5, 0.015773660339293512}, {1, 41/100, 0.016076458453403258}, {1, 21/50, 0.01638017668141312}, {1, 43/100, 0.01668482997270789}, {1, 11/25, 0.017046870104055492}, {1, 9/20, 0.01741914890013185}, {1, 23/50, 0.017792717727287112}, {1, 47/100, 0.01816759379282813}, {1, 12/25, 0.01856011207899125}, {1, 49/100, 0.0189653278155306}, {1, 1/2, 0.01937217414924805}, {1, 51/100, 0.019780660376045277}, {1, 13/25, 0.02019079483274069}, {1, 53/100, 0.020620389518465922}, {1, 27/50, 0.021081840907464084}, {1, 11/20, 0.021545609565923076}, {1, 14/25, 0.022011692714020155}, {1, 57/100, 0.022480087282771996}, {1, 29/50, 0.0229507899291511}, {1, 59/100, 0.02342379705018039}, {1, 3/5, 0.023899104796080303}, {1, 61/100, 0.02437670908254909}, {1, 31/50, 0.024879833705104118}, {1, 63/100, 0.0254305381802754}, {1, 16/25, 0.025984688033304424}, {1, 13/20, 0.026542265980515883}, {1, 33/50, 0.027103255020624672}, {1, 67/100, 0.027667638415084312}, {1, 17/25, 0.02823539966992707}, {1, 69/100, 0.028806522518975523}, {1, 7/10, 0.029380990905700184}, {1, 71/100, 0.02995878890921184}, {1, 18/25, 0.030539900712664655}, {1, 73/100, 0.03112431063529068}, {1, 37/50, 0.03172321283462911}, {1, 3/4, 0.032335487090260816}, {1, 19/25, 0.03295138418305487}, {1, 77/100, 0.033570885908511004}, {1, 39/50, 0.03419397422225674}, {1, 79/100, 0.034820631226335635}, {1, 4/5, 0.03545083915636608}, {1, 81/100, 0.03608458036951351}, {1, 41/50, 0.036721837333229104}, {1, 83/100, 0.03736259261470004}, {1, 21/25, 0.03800682887096726}, {1, 17/20, 0.038654528839669064}, {1, 43/50, 0.03930567533037454}, {1, 87/100, 0.039982956450087696}, {1, 22/25, 0.04070818841600285}, {1, 89/100, 0.04143797633755496}, {1, 9/10, 0.042172296504299545}, {1, 91/100, 0.04291112536520396}, {1, 23/25, 0.0436544395171566}, {1, 93/100, 0.044402215694110264}, {1, 47/50, 0.04515443075683372}, {1, 19/20, 0.045911061683221926}, {1, 24/25, 0.04667208555915639}, {1, 97/100, 0.047437479569862016}, {1, 49/50, 0.04820722099175837}, {1, 99/100, 0.04898128718475887}, {1, 1, 0.04975965558500657}}
{{26/25, 0, Indeterminate}, {26/25, 1/100, 0.000019960787981173054}, {26/25, 1/50, 0.0013101348053683166}, {26/25, 3/100, 0.004574716592426741}, {26/25, 1/25, 0.010434185458174672}, {26/25, 1/20, 0.024197595241145488}, {26/25, 3/50, 0.05659423942115975}, {26/25, 7/100, 0.09476593076744218}, {26/25, 2/25, 0.09007258252915788}, {26/25, 9/100, 0.07467677760302063}, {26/25, 1/10, 0.06012177850171813}, {26/25, 11/100, 0.04844037650388154}, {26/25, 3/25, 0.040167045947472606}, {26/25, 13/100, 0.033882378576003805}, {26/25, 7/50, 0.029194578094982642}, {26/25, 3/20, 0.0255736663731096}, {26/25, 4/25, 0.02306172913409918}, {26/25, 17/100, 0.021286033278451515}, {26/25, 9/50, 0.01985522648094226}, {26/25, 19/100, 0.018784998231074206}, {26/25, 1/5, 0.01788132852458839}, {26/25, 21/100, 0.017278515873809686}, {26/25, 11/50, 0.016856078398536898}, {26/25, 23/100, 0.01648056303183101}, {26/25, 6/25, 0.01631076080983555}, {26/25, 1/4, 0.0162128882841124}, {26/25, 13/50, 0.01618713110939804}, {26/25, 27/100, 0.01622137247934769}, {26/25, 7/25, 0.016335760601187733}, {26/25, 29/100, 0.016457758751231684}, {26/25, 3/10, 0.016658685951533213}, {26/25, 31/100, 0.01687602137563783}, {26/25, 8/25, 0.017096635901988184}, {26/25, 33/100, 0.01738194135155414}, {26/25, 17/50, 0.017671065947582068}, {26/25, 7/20, 0.01796183836631541}, {26/25, 9/25, 0.018303119884647726}, {26/25, 37/100, 0.01868391460562978}, {26/25, 19/50, 0.019065719832462125}, {26/25, 39/100, 0.019448567559269974}, {26/25, 2/5, 0.01988772892039836}, {26/25, 41/100, 0.020356974592825417}, {26/25, 21/50, 0.020827719865666627}, {26/25, 43/100, 0.02129999732588654}, {26/25, 11/25, 0.021800797554521623}, {26/25, 9/20, 0.02231176652732793}, {26/25, 23/50, 0.022824713507783197}, {26/25, 47/100, 0.023339656922236298}, {26/25, 12/25, 0.023856912409709156}, {26/25, 49/100, 0.024437000811154384}, {26/25, 1/2, 0.02501999795011437}, {26/25, 51/100, 0.025605903276698223}, {26/25, 13/25, 0.026194715611789782}, {26/25, 53/100, 0.02678643318378667}, {26/25, 27/50, 0.027381053662048696}, {26/25, 11/20, 0.02797857418738152}, {26/25, 14/25, 0.028578991399871842}, {26/25, 57/100, 0.029248918450757756}, {26/25, 29/50, 0.02994323815314412}, {26/25, 59/100, 0.030641996027773434}, {26/25, 3/5, 0.03134516787382101}, {26/25, 61/100, 0.03205272989162179}, {26/25, 31/50, 0.032764658647236065}, {26/25, 63/100, 0.03348093103975577}, {26/25, 16/25, 0.03420152427111898}, {26/25, 13/20, 0.03492641581821145}, {26/25, 33/50, 0.035655583407064165}, {26/25, 67/100, 0.036389004988969256}, {26/25, 17/25, 0.03715343650914098}, {26/25, 69/100, 0.03792265080194671}, {26/25, 7/10, 0.03869655171012765}, {26/25, 71/100, 0.03947511328362092}, {26/25, 18/25, 0.04025830984288903}, {26/25, 73/100, 0.041046115956054736}, {26/25, 37/50, 0.04183850641760757}, {26/25, 3/4, 0.04263545622855484}, {26/25, 19/25, 0.043436940577915965}, {26/25, 77/100, 0.044242934825465645}, {26/25, 39/50, 0.04505341448564289}, {26/25, 79/100, 0.04586835521253945}, {26/25, 4/5, 0.04676958506543506}, {26/25, 81/100, 0.0476795960163421}, {26/25, 41/50, 0.048595553539916986}, {26/25, 83/100, 0.04951742313156855}, {26/25, 21/25, 0.050445170587500636}, {26/25, 17/20, 0.05137876198418954}, {26/25, 43/50, 0.05231816365905104}, {26/25, 87/100, 0.053263342192244954}, {26/25, 22/25, 0.05421426438953354}, {26/25, 89/100, 0.05517089726613633}, {26/25, 9/10, 0.05613320803152763}, {26/25, 91/100, 0.05710116407511594}, {26/25, 23/25, 0.0580666003991149}, {26/25, 93/100, 0.05902102773340606}, {26/25, 47/50, 0.0599805857226929}, {26/25, 19/20, 0.06094524466345678}, {26/25, 24/25, 0.061914974939158776}, {26/25, 97/100, 0.06288974701179106}, {26/25, 49/50, 0.06386953141395657}, {26/25, 99/100, 0.06485429874144288}, {26/25, 1, 0.06584401964626219}}
{{27/25, 0, Indeterminate}, {27/25, 1/100, 0.000012026833722747905}, {27/25, 1/50, 0.0013498705599389266}, {27/25, 3/100, 0.0057359774459402385}, {27/25, 1/25, 0.015336279547917222}, {27/25, 1/20, 0.04159911193540076}, {27/25, 3/50, 0.0943777350409597}, {27/25, 7/100, 0.10692065725245735}, {27/25, 2/25, 0.0901600423280874}, {27/25, 9/100, 0.0717552576337518}, {27/25, 1/10, 0.05675813184465189}, {27/25, 11/100, 0.046365117058296205}, {27/25, 3/25, 0.0386853592809494}, {27/25, 13/100, 0.03303195819386609}, {27/25, 7/50, 0.028764316813828877}, {27/25, 3/20, 0.026099996415658355}, {27/25, 4/25, 0.02403985647645112}, {27/25, 17/100, 0.02250750620547076}, {27/25, 9/50, 0.02128730226275219}, {27/25, 19/100, 0.02039158305339478}, {27/25, 1/5, 0.019851338628180937}, {27/25, 21/100, 0.01936419941360058}, {27/25, 11/50, 0.01914456766198473}, {27/25, 23/100, 0.019038464001116136}, {27/25, 6/25, 0.01900584146819519}, {27/25, 1/4, 0.01909978578220657}, {27/25, 13/50, 0.019245285932201726}, {27/25, 27/100, 0.019446105550988784}, {27/25, 7/25, 0.019716998176381416}, {27/25, 29/100, 0.01999220090644204}, {27/25, 3/10, 0.02033580326078082}, {27/25, 31/100, 0.020699173314748454}, {27/25, 8/25, 0.021064481569594493}, {27/25, 33/100, 0.021507665082360974}, {27/25, 17/50, 0.02198795992656548}, {27/25, 7/20, 0.02246927512602894}, {27/25, 9/25, 0.022964557966568083}, {27/25, 37/100, 0.023555803777655402}, {27/25, 19/50, 0.02414867835830484}, {27/25, 39/100, 0.02474324504964772}, {27/25, 2/5, 0.02536522386785406}, {27/25, 41/100, 0.026008761196252606}, {27/25, 21/50, 0.026654623314900244}, {27/25, 43/100, 0.02730284682802366}, {27/25, 11/25, 0.027971170322466436}, {27/25, 9/20, 0.028702591506344348}, {27/25, 23/50, 0.029437612643160582}, {27/25, 47/100, 0.03017623849754027}, {27/25, 12/25, 0.03091847253496788}, {27/25, 49/100, 0.03166431700866203}, {27/25, 1/2, 0.032413773038550454}, {27/25, 51/100, 0.033166840683153634}, {27/25, 13/25, 0.03400264415933732}, {27/25, 53/100, 0.034875274358788025}, {27/25, 27/50, 0.03575359862690487}, {27/25, 11/20, 0.03663758336798826}, {27/25, 14/25, 0.03752719559858058}, {27/25, 57/100, 0.03842240288911228}, {27/25, 29/50, 0.039323173310669764}, {27/25, 59/100, 0.04022947538637908}, {27/25, 3/5, 0.04114127804693094}, {27/25, 61/100, 0.042058550589856795}, {27/25, 31/50, 0.04301169856806141}, {27/25, 63/100, 0.04397454853283555}, {27/25, 16/25, 0.04494344810258838}, {27/25, 13/20, 0.04591836042458275}, {27/25, 33/50, 0.046899249105833034}, {27/25, 67/100, 0.04788607817375608}, {27/25, 17/25, 0.048878812039765115}, {27/25, 69/100, 0.049877415465561716}, {27/25, 7/10, 0.0508818535319094}, {27/25, 71/100, 0.051892091609696635}, {27/25, 18/25, 0.05290809533309695}, {27/25, 73/100, 0.05402854139280999}, {27/25, 37/50, 0.05516521644249772}, {27/25, 3/4, 0.056309652617937654}, {27/25, 19/25, 0.05746179955576313}, {27/25, 77/100, 0.05862160745719175}, {27/25, 39/50, 0.05978902705020686}, {27/25, 79/100, 0.06096400955411128}, {27/25, 4/5, 0.062146506646273636}, {27/25, 81/100, 0.06333647043093515}, {27/25, 41/50, 0.06453385339644109}, {27/25, 83/100, 0.06573860804083002}, {27/25, 21/25, 0.06693838648927693}, {27/25, 17/20, 0.06812647680884944}, {27/25, 43/50, 0.06932123509442517}, {27/25, 87/100, 0.07052261791149117}, {27/25, 22/25, 0.0717305818893036}, {27/25, 89/100, 0.07294508370229896}, {27/25, 9/10, 0.07416608005271684}, {27/25, 91/100, 0.075393527654362}, {27/25, 23/25, 0.0766273832174455}, {27/25, 93/100, 0.07786760343445956}, {27/25, 47/50, 0.07911414496699908}, {27/25, 19/20, 0.0803669644335086}, {27/25, 24/25, 0.08162601839788977}, {27/25, 97/100, 0.0828912633589236}, {27/25, 49/50, 0.08416265574047145}, {27/25, 99/100, 0.08544015188240371}, {27/25, 1, 0.08672370803222623}}
{{28/25, 0, Indeterminate}, {28/25, 1/100, 6.522176804738451*^-6}, {28/25, 1/50, 0.0013327880591245322}, {28/25, 3/100, 0.007218259226022646}, {28/25, 1/25, 0.02306866107023585}, {28/25, 1/20, 0.07026658310267542}, {28/25, 3/50, 0.12268683331804671}, {28/25, 7/100, 0.10990920841623371}, {28/25, 2/25, 0.0866577664816808}, {28/25, 9/100, 0.06759048520159208}, {28/25, 1/10, 0.05428745380391584}, {28/25, 11/100, 0.044708188278762696}, {28/25, 3/25, 0.03779807761681507}, {28/25, 13/100, 0.03281952459848657}, {28/25, 7/50, 0.029779665617460854}, {28/25, 3/20, 0.027415772940311837}, {28/25, 4/25, 0.025703032242812538}, {28/25, 17/100, 0.024286715894647384}, {28/25, 9/50, 0.023598680307246347}, {28/25, 19/100, 0.022891202905872397}, {28/25, 1/5, 0.02260217808810243}, {28/25, 21/100, 0.022458835043855256}, {28/25, 11/50, 0.022417011552752258}, {28/25, 23/100, 0.02256412010099564}, {28/25, 6/25, 0.022751538642394768}, {28/25, 1/4, 0.023057531557453464}, {28/25, 13/50, 0.02340429825437424}, {28/25, 27/100, 0.02379401850564244}, {28/25, 7/25, 0.024255191866534336}, {28/25, 29/100, 0.024718417916381977}, {28/25, 3/10, 0.02525923018586136}, {28/25, 31/100, 0.025870090573817863}, {28/25, 8/25, 0.0264817303826951}, {28/25, 33/100, 0.027132673035630838}, {28/25, 17/50, 0.027885195383910405}, {28/25, 7/20, 0.028639373278512004}, {28/25, 9/25, 0.02939759103940559}, {28/25, 37/100, 0.030213599151846873}, {28/25, 19/50, 0.031032212120461644}, {28/25, 39/100, 0.03185350471523203}, {28/25, 2/5, 0.03268546987743888}, {28/25, 41/100, 0.03361293302198307}, {28/25, 21/50, 0.03454480223258618}, {28/25, 43/100, 0.03548109526600983}, {28/25, 11/25, 0.03642182710505604}, {28/25, 9/20, 0.03736701018442717}, {28/25, 23/50, 0.03831665459176259}, {28/25, 47/100, 0.03930299324981816}, {28/25, 12/25, 0.040404485101343826}, {28/25, 49/100, 0.04151330349016741}, {28/25, 1/2, 0.04262940187931821}, {28/25, 51/100, 0.0437527346891914}, {28/25, 13/25, 0.044883257195666125}, {28/25, 53/100, 0.046020925437027876}, {28/25, 27/50, 0.0471656961287693}, {28/25, 11/20, 0.04831752658543075}, {28/25, 14/25, 0.04948805646606214}, {28/25, 57/100, 0.05069779056975762}, {28/25, 29/50, 0.05191537392467156}, {28/25, 59/100, 0.05314075373169484}, {28/25, 3/5, 0.05437387795140516}, {28/25, 61/100, 0.055614695225731314}, {28/25, 31/50, 0.056863154805452946}, {28/25, 63/100, 0.05811920648306404}, {28/25, 16/25, 0.05938280053055158}, {28/25, 13/20, 0.06065388764169906}, {28/25, 33/50, 0.06196811658679979}, {28/25, 67/100, 0.06339164457862129}, {28/25, 17/25, 0.06482537865256205}, {28/25, 69/100, 0.0662692433027997}, {28/25, 7/10, 0.06772316398349283}, {28/25, 71/100, 0.0691870670289485}, {28/25, 18/25, 0.07066087957896076}, {28/25, 73/100, 0.0721445295089561}, {28/25, 37/50, 0.07363794536462522}, {28/25, 3/4, 0.07514105630073828}, {28/25, 19/25, 0.07665379202387972}, {28/25, 77/100, 0.07814637726337066}, {28/25, 39/50, 0.07963811220321229}, {28/25, 79/100, 0.08113850639898385}, {28/25, 4/5, 0.08264749709438883}, {28/25, 81/100, 0.08416502173517153}, {28/25, 41/50, 0.08569101793665926}, {28/25, 83/100, 0.08722542345348935}, {28/25, 21/25, 0.08876817615138995}, {28/25, 17/20, 0.09031921398087986}, {28/25, 43/50, 0.09187847495278953}, {28/25, 87/100, 0.093445897115485}, {28/25, 22/25, 0.09502141853368976}, {28/25, 89/100, 0.0966049772688339}, {28/25, 9/10, 0.09819651136081038}, {28/25, 91/100, 0.0997959588110887}, {28/25, 23/25, 0.10140325756708062}, {28/25, 93/100, 0.10304949539722581}, {28/25, 47/50, 0.10477935639680636}, {28/25, 19/20, 0.10651862543084654}, {28/25, 24/25, 0.10826722897370882}, {28/25, 97/100, 0.11002509349941507}, {28/25, 49/50, 0.11179214546558093}, {28/25, 99/100, 0.11356831129848319}, {28/25, 1, 0.1153535173792337}}
{{29/25, 0, Indeterminate}, {29/25, 1/100, 3.1398850988022594*^-6}, {29/25, 1/50, 0.0012522488811853019}, {29/25, 3/100, 0.009025034312111787}, {29/25, 1/25, 0.03727572120364807}, {29/25, 1/20, 0.11395195743504942}, {29/25, 3/50, 0.13110297225149617}, {29/25, 7/100, 0.10603416798535363}, {29/25, 2/25, 0.08143460494722471}, {29/25, 9/100, 0.06406820467584795}, {29/25, 1/10, 0.05194114083805147}, {29/25, 11/100, 0.04342719528732689}, {29/25, 3/25, 0.03759137148629859}, {29/25, 13/100, 0.03399271415754346}, {29/25, 7/50, 0.03133111675196157}, {29/25, 3/20, 0.02935492915877885}, {29/25, 4/25, 0.028051381234055924}, {29/25, 17/100, 0.027163969664908003}, {29/25, 9/50, 0.026653121902432415}, {29/25, 19/100, 0.02642651194722039}, {29/25, 1/5, 0.026375873875294976}, {29/25, 21/100, 0.026556857976645445}, {29/25, 11/50, 0.02680178813254077}, {29/25, 23/100, 0.027222303440709198}, {29/25, 6/25, 0.02766935511570462}, {29/25, 1/4, 0.02821750085704347}, {29/25, 13/50, 0.028808660068427167}, {29/25, 27/100, 0.02942319902026004}, {29/25, 7/25, 0.03020350828063645}, {29/25, 29/100, 0.030983756162627826}, {29/25, 3/10, 0.03179212190333518}, {29/25, 31/100, 0.03275198682417039}, {29/25, 8/25, 0.03371315858623053}, {29/25, 33/100, 0.03469101861740791}, {29/25, 17/50, 0.03573050518596995}, {29/25, 7/20, 0.03677273397452925}, {29/25, 9/25, 0.03781784623254116}, {29/25, 37/100, 0.03894224480360091}, {29/25, 19/50, 0.040124002901643675}, {29/25, 39/100, 0.04131104004607003}, {29/25, 2/5, 0.042503399257543206}, {29/25, 41/100, 0.043701117984833775}, {29/25, 21/50, 0.04490422858006927}, {29/25, 43/100, 0.046175087643177494}, {29/25, 11/25, 0.04757302226230746}, {29/25, 9/20, 0.04898027342328527}, {29/25, 23/50, 0.05039677930313498}, {29/25, 47/100, 0.05182247928478906}, {29/25, 12/25, 0.05325731380194431}, {29/25, 49/100, 0.0547012242007055}, {29/25, 1/2, 0.056154152615744544}, {29/25, 51/100, 0.05762563878273272}, {29/25, 13/25, 0.05915254497277282}, {29/25, 53/100, 0.06068954276544874}, {29/25, 27/50, 0.06223655742816475}, {29/25, 11/20, 0.0637935154025449}, {29/25, 14/25, 0.06536034417680389}, {29/25, 57/100, 0.0669369721690594}, {29/25, 29/50, 0.0685233286204999}, {29/25, 59/100, 0.0701193434974356}, {29/25, 3/5, 0.0717330781385976}, {29/25, 61/100, 0.07352304561559199}, {29/25, 31/50, 0.07532635425777139}, {29/25, 63/100, 0.07714289186262384}, {29/25, 16/25, 0.07897254799340156}, {29/25, 13/20, 0.08081521383469133}, {29/25, 33/50, 0.08267078205823583}, {29/25, 67/100, 0.08453914669820349}, {29/25, 17/25, 0.08642020303517114}, {29/25, 69/100, 0.08831384748816402}, {29/25, 7/10, 0.09019684119302061}, {29/25, 71/100, 0.09206465507597342}, {29/25, 18/25, 0.09394372465785271}, {29/25, 73/100, 0.09583395935569587}, {29/25, 37/50, 0.0977352690697011}, {29/25, 3/4, 0.09964756412469265}, {29/25, 19/25, 0.10157075521572023}, {29/25, 77/100, 0.10350475335753408}, {29/25, 39/50, 0.1054494698376444}, {29/25, 79/100, 0.10740481617275772}, {29/25, 4/5, 0.10937070406833861}, {29/25, 81/100, 0.11134704538113421}, {29/25, 41/50, 0.11333375208441704}, {29/25, 83/100, 0.11533073623582529}, {29/25, 21/25, 0.11733790994761137}, {29/25, 17/20, 0.11941580574373822}, {29/25, 43/50, 0.12157915609567267}, {29/25, 87/100, 0.12375478050158877}, {29/25, 22/25, 0.1259425735226528}, {29/25, 89/100, 0.12814242989137406}, {29/25, 9/10, 0.13035424448052335}, {29/25, 91/100, 0.13257791227423607}, {29/25, 23/25, 0.13481332831863793}, {29/25, 93/100, 0.13706038580684798}, {29/25, 47/50, 0.1393189743568538}, {29/25, 19/20, 0.14158898266671993}, {29/25, 24/25, 0.1438702987960929}, {29/25, 97/100, 0.1461628101395062}, {29/25, 49/50, 0.14846640340193853}, {29/25, 99/100, 0.15078096457656445}, {29/25, 1, 0.1531063789245836}}
{{6/5, 0, Indeterminate}, {6/5, 1/100, 1.3385558917161468*^-6}, {6/5, 1/50, 0.0011209282991951135}, {6/5, 3/100, 0.011378260357388651}, {6/5, 1/25, 0.05957096761858165}, {6/5, 1/20, 0.14075032639391677}, {6/5, 3/50, 0.12831682084342202}, {6/5, 7/100, 0.09876815554361501}, {6/5, 2/25, 0.07586256207992506}, {6/5, 9/100, 0.060468258978048944}, {6/5, 1/10, 0.049877726157162974}, {6/5, 11/100, 0.04285510387832005}, {6/5, 3/25, 0.03860836339714987}, {6/5, 13/100, 0.03559902998928882}, {6/5, 7/50, 0.03332353467536407}, {6/5, 3/20, 0.03215862745036889}, {6/5, 4/25, 0.031209896369384812}, {6/5, 17/100, 0.030831424184200512}, {6/5, 9/50, 0.030781917732380787}, {6/5, 19/100, 0.03096080552550291}, {6/5, 1/5, 0.03129041885781738}, {6/5, 21/100, 0.031829509323256906}, {6/5, 11/50, 0.03241232064121977}, {6/5, 23/100, 0.03314573583538764}, {6/5, 6/25, 0.03390709058089865}, {6/5, 1/4, 0.03478345495772544}, {6/5, 13/50, 0.035781965021331255}, {6/5, 27/100, 0.03677861098604899}, {6/5, 7/25, 0.03795324415195606}, {6/5, 29/100, 0.039177743860031235}, {6/5, 3/10, 0.040411238967340356}, {6/5, 31/100, 0.0417332140673028}, {6/5, 8/25, 0.04305757413947309}, {6/5, 33/100, 0.04438460279253899}, {6/5, 17/50, 0.04584604694264906}, {6/5, 7/20, 0.047346972241674445}, {6/5, 9/25, 0.0488539855653508}, {6/5, 37/100, 0.05036718156867476}, {6/5, 19/50, 0.05188664179760303}, {6/5, 39/100, 0.053434863932949196}, {6/5, 2/5, 0.055201136396862596}, {6/5, 41/100, 0.05697912084428485}, {6/5, 21/50, 0.058768737474615695}, {6/5, 43/100, 0.06056990807939954}, {6/5, 11/25, 0.06238255577062329}, {6/5, 9/20, 0.06420660474729109}, {6/5, 23/50, 0.06604198009397491}, {6/5, 47/100, 0.06793444543142177}, {6/5, 12/25, 0.06986465977175739}, {6/5, 49/100, 0.07180765072078302}, {6/5, 1/2, 0.07376331567975304}, {6/5, 51/100, 0.07573155371716485}, {6/5, 13/25, 0.07771226536567785}, {6/5, 53/100, 0.07970535243952984}, {6/5, 27/50, 0.08171071787001497}, {6/5, 11/20, 0.08379929966787533}, {6/5, 14/25, 0.08605286309095715}, {6/5, 57/100, 0.08832366753748154}, {6/5, 29/50, 0.09061154891540239}, {6/5, 59/100, 0.092916346177927}, {6/5, 3/5, 0.09523790106844321}, {6/5, 61/100, 0.0975760578855366}, {6/5, 31/50, 0.09993066326628394}, {6/5, 63/100, 0.10230156598623884}, {6/5, 16/25, 0.1046517209487025}, {6/5, 13/20, 0.10699024295051768}, {6/5, 33/50, 0.1093432344731807}, {6/5, 67/100, 0.11171056604014035}, {6/5, 17/25, 0.11409210911809382}, {6/5, 69/100, 0.1164877360148631}, {6/5, 7/10, 0.11889731974890967}, {6/5, 71/100, 0.12132073313469041}, {6/5, 18/25, 0.12375784844566108}, {6/5, 73/100, 0.1262085379536068}, {6/5, 37/50, 0.1286726738607839}, {6/5, 3/4, 0.13115012820803623}, {6/5, 19/25, 0.1336407727892548}, {6/5, 77/100, 0.13614447907174712}, {6/5, 39/50, 0.13881288373175238}, {6/5, 79/100, 0.14151573144982146}, {6/5, 4/5, 0.1442343959304312}, {6/5, 81/100, 0.14696871912378434}, {6/5, 41/50, 0.14971854275100174}, {6/5, 83/100, 0.15248370822648125}, {6/5, 21/25, 0.15526405658573994}, {6/5, 17/20, 0.15805942841838216}, {6/5, 43/50, 0.16086966380597786}, {6/5, 87/100, 0.1636946022645884}, {6/5, 22/25, 0.16653408269171754}, {6/5, 89/100, 0.1693879433174433}, {6/5, 9/10, 0.1722560216595608}, {6/5, 91/100, 0.17513815448249195}, {6/5, 23/25, 0.1780341777598194}, {6/5, 93/100, 0.1809439266402389}, {6/5, 47/50, 0.18386723541677139}, {6/5, 19/20, 0.18680393749908733}, {6/5, 24/25, 0.18975386538875866}, {6/5, 97/100, 0.19271685065734934}, {6/5, 49/50, 0.19568403543256052}, {6/5, 99/100, 0.19847432956535088}, {6/5, 1, 0.20127437795893144}}
{{31/25, 0, Indeterminate}, {31/25, 1/100, 4.957224998166889*^-7}, {31/25, 1/50, 0.0009235172530707897}, {31/25, 3/100, 0.014048870145353679}, {31/25, 1/25, 0.0876030160701036}, {31/25, 1/20, 0.14092376319976396}, {31/25, 3/50, 0.11682050834791516}, {31/25, 7/100, 0.08928807542243702}, {31/25, 2/25, 0.07010968296781352}, {31/25, 9/100, 0.05700275866638386}, {31/25, 1/10, 0.04835653961540666}, {31/25, 11/100, 0.04336453614446199}, {31/25, 3/25, 0.03995158621543513}, {31/25, 13/100, 0.037475537599927035}, {31/25, 7/50, 0.036285215081991944}, {31/25, 3/20, 0.03554179337304221}, {31/25, 4/25, 0.035353112746914196}, {31/25, 17/100, 0.03546863363314386}, {31/25, 9/50, 0.035926274299298566}, {31/25, 19/100, 0.036577508964087145}, {31/25, 1/5, 0.03734613945931048}, {31/25, 21/100, 0.038288961967436426}, {31/25, 11/50, 0.039273463077555255}, {31/25, 23/100, 0.040446809031888305}, {31/25, 6/25, 0.04172303686075711}, {31/25, 1/4, 0.04304495949356318}, {31/25, 13/50, 0.0446018797341979}, {31/25, 27/100, 0.04615638924797021}, {31/25, 7/25, 0.047796952121178474}, {31/25, 29/100, 0.04947194486220512}, {31/25, 3/10, 0.051148254849940365}, {31/25, 31/100, 0.052976621451249824}, {31/25, 8/25, 0.054869828528261166}, {31/25, 33/100, 0.05676943691043664}, {31/25, 17/50, 0.05867566630494765}, {31/25, 7/20, 0.060588710133859455}, {31/25, 9/25, 0.06266176505373756}, {31/25, 37/100, 0.06488865169912648}, {31/25, 19/50, 0.06712983122078746}, {31/25, 39/100, 0.06938521828920832}, {31/25, 2/5, 0.07165472727565167}, {31/25, 41/100, 0.07393827214597708}, {31/25, 21/50, 0.07623576637760672}, {31/25, 43/100, 0.0786122156399401}, {31/25, 11/25, 0.08102920460560986}, {31/25, 9/20, 0.08346212617980603}, {31/25, 23/50, 0.08591084424412923}, {31/25, 47/100, 0.08837522452243468}, {31/25, 12/25, 0.09085513431601659}, {31/25, 49/100, 0.09335044226122853}, {31/25, 1/2, 0.09589798565830125}, {31/25, 51/100, 0.09870505904281829}, {31/25, 13/25, 0.10153422321818441}, {31/25, 53/100, 0.10438523752599185}, {31/25, 27/50, 0.10725786632192427}, {31/25, 11/20, 0.11015187849237504}, {31/25, 14/25, 0.11306704700740604}, {31/25, 57/100, 0.11600314850672201}, {31/25, 29/50, 0.11894711110958017}, {31/25, 59/100, 0.12184392497546302}, {31/25, 3/5, 0.12475915399803822}, {31/25, 61/100, 0.12769260989435832}, {31/25, 31/50, 0.13064410564477313}, {31/25, 63/100, 0.13361345527474575}, {31/25, 16/25, 0.136600473651976}, {31/25, 13/20, 0.13960497629780497}, {31/25, 33/50, 0.1426267792119151}, {31/25, 67/100, 0.14566569870940838}, {31/25, 17/25, 0.1487215512695404}, {31/25, 69/100, 0.1517941533952711}, {31/25, 7/10, 0.1548833214830492}, {31/25, 71/100, 0.15813284970762873}, {31/25, 18/25, 0.16147132386046525}, {31/25, 73/100, 0.1648300080110105}, {31/25, 37/50, 0.16820867355230526}, {31/25, 3/4, 0.1716070920607734}, {31/25, 19/25, 0.17502503516297302}, {31/25, 77/100, 0.17846227441191917}, {31/25, 39/50, 0.18191858117242074}, {31/25, 79/100, 0.18539372651494562}, {31/25, 4/5, 0.1888874811175007}, {31/25, 81/100, 0.19239961517511867}, {31/25, 41/50, 0.19592989831650653}, {31/25, 83/100, 0.19947809952748816}, {31/25, 21/25, 0.203043987080871}, {31/25, 17/20, 0.20662732847234674}, {31/25, 43/50, 0.21022789036219705}, {31/25, 87/100, 0.21384543852240923}, {31/25, 22/25, 0.21747973778895813}, {31/25, 89/100, 0.22113055201897547}, {31/25, 9/10, 0.22463412785147052}, {31/25, 91/100, 0.22806762003258263}, {31/25, 23/25, 0.2315132383552426}, {31/25, 93/100, 0.23497077741765052}, {31/25, 47/50, 0.23844003045154694}, {31/25, 19/20, 0.24192078932494368}, {31/25, 24/25, 0.2454128445470585}, {31/25, 97/100, 0.24891598527538192}, {31/25, 49/50, 0.2524299993247458}, {31/25, 99/100, 0.25595467317827925}, {31/25, 1, 0.25948979200015804}}
{{32/25, 0, Indeterminate}, {32/25, 1/100, 1.5934150896136669*^-7}, {32/25, 1/50, 0.0007224322194010538}, {32/25, 3/100, 0.01792776202027003}, {32/25, 1/25, 0.1116982805685793}, {32/25, 1/20, 0.12792519692535176}, {32/25, 3/50, 0.10279190551688479}, {32/25, 7/100, 0.08050748818768574}, {32/25, 2/25, 0.06483048976611575}, {32/25, 9/100, 0.05418798828164983}, {32/25, 1/10, 0.04843825066932518}, {32/25, 11/100, 0.04455195987179777}, {32/25, 3/25, 0.04197096947641741}, {32/25, 13/100, 0.040633867095435476}, {32/25, 7/50, 0.04013422086837}, {32/25, 3/20, 0.04019816328155638}, {32/25, 4/25, 0.04069864373647177}, {32/25, 17/100, 0.0414497180287999}, {32/25, 9/50, 0.04248392203990622}, {32/25, 19/100, 0.04366600508011618}, {32/25, 1/5, 0.04495458841239167}, {32/25, 21/100, 0.046461042327059436}, {32/25, 11/50, 0.04810314174724826}, {32/25, 23/100, 0.04986478687901998}, {32/25, 6/25, 0.051850955880334}, {32/25, 1/4, 0.05384868760675588}, {32/25, 13/50, 0.05597637464350012}, {32/25, 27/100, 0.05810197895716506}, {32/25, 7/25, 0.060327112553662354}, {32/25, 29/100, 0.0627187464712076}, {32/25, 3/10, 0.06511611026213107}, {32/25, 31/100, 0.06751964821443679}, {32/25, 8/25, 0.06992976144021502}, {32/25, 33/100, 0.0725856977962597}, {32/25, 17/50, 0.07539021469695607}, {32/25, 7/20, 0.0782117777465457}, {32/25, 9/25, 0.08105030965336744}, {32/25, 37/100, 0.08390573043932582}, {32/25, 19/50, 0.08677795716357262}, {32/25, 39/100, 0.08971705634385793}, {32/25, 2/5, 0.092737840631032}, {32/25, 41/100, 0.09577821799091595}, {32/25, 21/50, 0.09883801555820866}, {32/25, 43/100, 0.10191706208419257}, {32/25, 11/25, 0.10501518751750036}, {32/25, 9/20, 0.10813222264393778}, {32/25, 23/50, 0.11145082225837678}, {32/25, 47/100, 0.11496337392850134}, {32/25, 12/25, 0.11850380137938772}, {32/25, 49/100, 0.12207175885345864}, {32/25, 1/2, 0.1256669083739922}, {32/25, 51/100, 0.1292889189395916}, {32/25, 13/25, 0.13293746579114188}, {32/25, 53/100, 0.13658717264449366}, {32/25, 27/50, 0.14018642308003676}, {32/25, 11/20, 0.1438087665128922}, {32/25, 14/25, 0.14745393511926408}, {32/25, 57/100, 0.15112166314694844}, {32/25, 29/50, 0.154811686575852}, {32/25, 59/100, 0.15852374280609194}, {32/25, 3/5, 0.16225757037124636}, {32/25, 61/100, 0.1660129086746124}, {32/25, 31/50, 0.1697894977465417}, {32/25, 63/100, 0.17358707802119083}, {32/25, 16/25, 0.17740539013117768}, {32/25, 13/20, 0.18147503144853988}, {32/25, 33/50, 0.1856067306596614}, {32/25, 67/100, 0.18976395932627232}, {32/25, 17/25, 0.19394638901284078}, {32/25, 69/100, 0.19815369219313014}, {32/25, 7/10, 0.20238554202833622}, {32/25, 71/100, 0.20664161216214694}, {32/25, 18/25, 0.21092157653163235}, {32/25, 73/100, 0.21522510919287757}, {32/25, 37/50, 0.2195518841604832}, {32/25, 3/4, 0.2239015752600252}, {32/25, 19/25, 0.22827385599264738}, {32/25, 77/100, 0.23266839941110065}, {32/25, 39/50, 0.23708487800647104}, {32/25, 79/100, 0.2415229636050047}, {32/25, 4/5, 0.24598232727440988}, {32/25, 81/100, 0.25046263923907025}, {32/25, 41/50, 0.2548028134170702}, {32/25, 83/100, 0.2590134283989378}, {32/25, 21/25, 0.26323913995355214}, {32/25, 17/20, 0.2674796711357491}, {32/25, 43/50, 0.2717347437106207}, {32/25, 87/100, 0.27600407816113987}, {32/25, 22/25, 0.28028739369852457}, {32/25, 89/100, 0.28458440827524556}, {32/25, 9/10, 0.28889483860044024}, {32/25, 91/100, 0.2932184001576257}, {32/25, 23/25, 0.297554807224541}, {32/25, 93/100, 0.3019037728950004}, {32/25, 47/50, 0.3062650091025764}, {32/25, 19/20, 0.3106382266460815}, {32/25, 24/25, 0.3150231352166264}, {32/25, 97/100, 0.3194194434262551}, {32/25, 49/50, 0.3238268588379305}, {32/25, 99/100, 0.32824508799690977}, {32/25, 1, 0.3326738364632873}}
{{33/25, 0, Indeterminate}, {33/25, 1/100, 4.433483762373916*^-8}, {33/25, 1/50, 0.0005277109738757666}, {33/25, 3/100, 0.022039763634170935}, {33/25, 1/25, 0.10335687259320558}, {33/25, 1/20, 0.10738916292524558}, {33/25, 3/50, 0.08828842391911683}, {33/25, 7/100, 0.07191860782434167}, {33/25, 2/25, 0.059847992799128176}, {33/25, 9/100, 0.053338353694134935}, {33/25, 1/10, 0.049113547421417346}, {33/25, 11/100, 0.04646061254603474}, {33/25, 3/25, 0.045131354576096565}, {33/25, 13/100, 0.044935395942403714}, {33/25, 7/50, 0.045278675031239675}, {33/25, 3/20, 0.0462341681634375}, {33/25, 4/25, 0.04750519521392077}, {33/25, 17/100, 0.048955703820364654}, {33/25, 9/50, 0.05066096786724935}, {33/25, 19/100, 0.05252966131732861}, {33/25, 1/5, 0.05465651663174049}, {33/25, 21/100, 0.05692067303283543}, {33/25, 11/50, 0.05946218154327373}, {33/25, 23/100, 0.062048401707975355}, {33/25, 6/25, 0.0647566043871163}, {33/25, 1/4, 0.06745767183416929}, {33/25, 13/50, 0.07042315212975782}, {33/25, 27/100, 0.0734539185411512}, {33/25, 7/25, 0.07648894273077612}, {33/25, 29/100, 0.07952894751245732}, {33/25, 3/10, 0.08280285355729324}, {33/25, 31/100, 0.08633159968827081}, {33/25, 8/25, 0.08988023156263711}, {33/25, 33/100, 0.09344867343215052}, {33/25, 17/50, 0.0970368498230598}, {33/25, 7/20, 0.10064468349569113}, {33/25, 9/25, 0.10439153576075771}, {33/25, 37/100, 0.10818510118237223}, {33/25, 19/50, 0.11200216919520306}, {33/25, 39/100, 0.11584252251352457}, {33/25, 2/5, 0.11970594639737661}, {33/25, 41/100, 0.12359222758739186}, {33/25, 21/50, 0.1277314177389182}, {33/25, 43/100, 0.13211322992576102}, {33/25, 11/25, 0.1365300417980639}, {33/25, 9/20, 0.14098135379782117}, {33/25, 23/50, 0.14546667977537772}, {33/25, 47/100, 0.1499855454260594}, {33/25, 12/25, 0.15453748690508898}, {33/25, 49/100, 0.15900944198622596}, {33/25, 1/2, 0.1634967876342045}, {33/25, 51/100, 0.16801254990472028}, {33/25, 13/25, 0.17255635513129122}, {33/25, 53/100, 0.17712783278982183}, {33/25, 27/50, 0.18172661497011888}, {33/25, 11/20, 0.1863523359040283}, {33/25, 14/25, 0.1910046315436673}, {33/25, 57/100, 0.19568313918403324}, {33/25, 29/50, 0.20038749712514273}, {33/25, 59/100, 0.20528600343752537}, {33/25, 3/5, 0.21037963628392778}, {33/25, 61/100, 0.21550550148116587}, {33/25, 31/50, 0.2206631302172221}, {33/25, 63/100, 0.22585205638330294}, {33/25, 16/25, 0.2310718162029553}, {33/25, 13/20, 0.23632194789404282}, {33/25, 33/50, 0.24160199136081312}, {33/25, 67/100, 0.24691148791354814}, {33/25, 17/25, 0.2522499800134624}, {33/25, 69/100, 0.25761701104090035}, {33/25, 7/10, 0.26301212508494015}, {33/25, 71/100, 0.2684348667527069}, {33/25, 18/25, 0.27388478099696073}, {33/25, 73/100, 0.27936141296049705}, {33/25, 37/50, 0.2848643078361667}, {33/25, 3/4, 0.2901280851057931}, {33/25, 19/25, 0.29529430427176945}, {33/25, 77/100, 0.30047901665705173}, {33/25, 39/50, 0.3056818482875524}, {33/25, 79/100, 0.31090242358477294}, {33/25, 4/5, 0.316140365374381}, {33/25, 81/100, 0.32139529489922297}, {33/25, 41/50, 0.3266668318365907}, {33/25, 83/100, 0.3319545943192904}, {33/25, 21/25, 0.337258198960391}, {33/25, 17/20, 0.34257726088122636}, {33/25, 43/50, 0.34791139374259}, {33/25, 87/100, 0.35326020977874617}, {33/25, 22/25, 0.3586233198341426}, {33/25, 89/100, 0.36400033340257554}, {33/25, 9/10, 0.3693908586686732}, {33/25, 91/100, 0.37479450255147023}, {33/25, 23/25, 0.3802108707499667}, {33/25, 93/100, 0.3856395677904887}, {33/25, 47/50, 0.3910801970756933}, {33/25, 19/20, 0.3965323609351524}, {33/25, 24/25, 0.4019956606772978}, {33/25, 97/100, 0.4074696966426661}, {33/25, 49/50, 0.4129540682583552}, {33/25, 99/100, 0.4184483740935039}, {33/25, 1, 0.42395221191573823}}
{{34/25, 0, Indeterminate}, {34/25, 1/100, 1.0549298173964176*^-8}, {34/25, 1/50, 0.0003610578437780572}, {34/25, 3/100, 0.024200860273948147}, {34/25, 1/25, 0.08225710401776715}, {34/25, 1/20, 0.08520162075967597}, {34/25, 3/50, 0.07416932438081869}, {34/25, 7/100, 0.06338814633835442}, {34/25, 2/25, 0.05657390580218042}, {34/25, 9/100, 0.05256694080496762}, {34/25, 1/10, 0.050090906019633626}, {34/25, 11/100, 0.049140301782163116}, {34/25, 3/25, 0.049396188234253145}, {34/25, 13/100, 0.0502837596317851}, {34/25, 7/50, 0.051692396304604774}, {34/25, 3/20, 0.053576437557065267}, {34/25, 4/25, 0.055689330494152346}, {34/25, 17/100, 0.0579162965451625}, {34/25, 9/50, 0.06066216016290707}, {34/25, 19/100, 0.0634640150344091}, {34/25, 1/5, 0.06670245715321474}, {34/25, 21/100, 0.06998888226461392}, {34/25, 11/50, 0.0734211092927085}, {34/25, 23/100, 0.07685056603436502}, {34/25, 6/25, 0.08067006812499242}, {34/25, 1/4, 0.08448995324426223}, {34/25, 13/50, 0.08831117498873536}, {34/25, 27/100, 0.09218404578380629}, {34/25, 7/25, 0.09659728750105157}, {34/25, 29/100, 0.10103322584558393}, {34/25, 3/10, 0.10549174261856535}, {34/25, 31/100, 0.10997273696671239}, {34/25, 8/25, 0.11447611791240997}, {34/25, 33/100, 0.11916745441457488}, {34/25, 17/50, 0.12389892613087584}, {34/25, 7/20, 0.12865806779970113}, {34/25, 9/25, 0.13344458885876173}, {34/25, 37/100, 0.13825820696260788}, {34/25, 19/50, 0.14319252231921592}, {34/25, 39/100, 0.14861491766852902}, {34/25, 2/5, 0.1540809800288179}, {34/25, 41/100, 0.15958996902607017}, {34/25, 21/50, 0.1651411710265877}, {34/25, 43/100, 0.1707338957264118}, {34/25, 11/25, 0.17634803215028608}, {34/25, 9/20, 0.1818640526359643}, {34/25, 23/50, 0.18741512454434592}, {34/25, 47/100, 0.1930007228174002}, {34/25, 12/25, 0.19862032964904824}, {34/25, 49/100, 0.20427343332144432}, {34/25, 1/2, 0.2099595271884332}, {34/25, 51/100, 0.21567810878592678}, {34/25, 13/25, 0.22142867905220687}, {34/25, 53/100, 0.22721074164366922}, {34/25, 27/50, 0.23329411181624754}, {34/25, 11/20, 0.23955971906627171}, {34/25, 14/25, 0.24586522448092832}, {34/25, 57/100, 0.2522099674994389}, {34/25, 29/50, 0.25859329331718817}, {34/25, 59/100, 0.2650145521886382}, {34/25, 3/5, 0.27147309879840115}, {34/25, 61/100, 0.2779682916937905}, {34/25, 31/50, 0.2844994927727829}, {34/25, 63/100, 0.29106606682214786}, {34/25, 16/25, 0.29766738110105806}, {34/25, 13/20, 0.3043028049659518}, {34/25, 33/50, 0.3109717095329982}, {34/25, 67/100, 0.31767346737476654}, {34/25, 17/25, 0.3242987097405269}, {34/25, 69/100, 0.3305884872459198}, {34/25, 7/10, 0.3369007703050631}, {34/25, 71/100, 0.34323506091558753}, {34/25, 18/25, 0.3495908590784}, {34/25, 73/100, 0.3559676628011869}, {34/25, 37/50, 0.3623649681100865}, {34/25, 3/4, 0.36878226906868694}, {34/25, 19/25, 0.37521905780386916}, {34/25, 77/100, 0.3816748245377589}, {34/25, 39/50, 0.3881490576253946}, {34/25, 79/100, 0.3946412435975219}, {34/25, 4/5, 0.40115086720819126}, {34/25, 81/100, 0.40767741148663944}, {34/25, 41/50, 0.4142203577931629}, {34/25, 83/100, 0.420779185878645}, {34/25, 21/25, 0.427353373947361}, {34/25, 17/20, 0.4339423987228598}, {34/25, 43/50, 0.4405457355165906}, {34/25, 87/100, 0.44716285829902513}, {34/25, 22/25, 0.45379323977311337}, {34/25, 89/100, 0.4604363514497879}, {34/25, 9/10, 0.467091663725332}, {34/25, 91/100, 0.4737586459604601}, {34/25, 23/25, 0.48043676667647595}, {34/25, 93/100, 0.4869248966533122}, {34/25, 47/50, 0.49328532009452913}, {34/25, 19/20, 0.4996518546911566}, {34/25, 24/25, 0.5060240565367827}, {34/25, 97/100, 0.5124014836067785}, {34/25, 49/50, 0.518783695864666}, {34/25, 99/100, 0.5251702553637355}, {34/25, 1, 0.5315607263440808}}
{{7/5, 0, Indeterminate}, {7/5, 1/100, 2.16240904761177*^-9}, {7/5, 1/50, 0.00023327401405387165}, {7/5, 3/100, 0.02274741309387077}, {7/5, 1/25, 0.0584304941321795}, {7/5, 1/20, 0.06472283700191792}, {7/5, 3/50, 0.061010558279551284}, {7/5, 7/100, 0.05605998629993358}, {7/5, 2/25, 0.05358806320935584}, {7/5, 9/100, 0.05191743422375392}, {7/5, 1/10, 0.05187280428670798}, {7/5, 11/100, 0.0529523443611586}, {7/5, 3/25, 0.05466768862813569}, {7/5, 13/100, 0.05692378829952545}, {7/5, 7/50, 0.05952079824081404}, {7/5, 3/20, 0.0624946513062561}, {7/5, 4/25, 0.06574025039854044}, {7/5, 17/100, 0.06923618013437086}, {7/5, 9/50, 0.07323608169441508}, {7/5, 19/100, 0.07734864846278232}, {7/5, 1/5, 0.08168301138227266}, {7/5, 21/100, 0.0860194306110871}, {7/5, 11/50, 0.09081978600930742}, {7/5, 23/100, 0.09561779533569023}, {7/5, 6/25, 0.1004143771047637}, {7/5, 1/4, 0.10553459173102114}, {7/5, 13/50, 0.11106465013972394}, {7/5, 27/100, 0.11662147261522054}, {7/5, 7/25, 0.12220449575187783}, {7/5, 29/100, 0.12781327291535474}, {7/5, 3/10, 0.13361249829530747}, {7/5, 31/100, 0.13949813978420536}, {7/5, 8/25, 0.14541627213594585}, {7/5, 33/100, 0.15136636685235044}, {7/5, 17/50, 0.1573479460502377}, {7/5, 7/20, 0.1636999043970822}, {7/5, 9/25, 0.17043889982146015}, {7/5, 37/100, 0.1772314739952561}, {7/5, 19/50, 0.18407652694121426}, {7/5, 39/100, 0.19097301069126746}, {7/5, 2/5, 0.19791992167206948}, {7/5, 41/100, 0.204724555404292}, {7/5, 21/50, 0.21156890714856005}, {7/5, 43/100, 0.21845495280852945}, {7/5, 11/25, 0.22538196323392534}, {7/5, 9/20, 0.23234922302639419}, {7/5, 23/50, 0.23935602827546482}, {7/5, 47/100, 0.2464016846136358}, {7/5, 12/25, 0.2534855055426083}, {7/5, 49/100, 0.2607836124887865}, {7/5, 1/2, 0.26845991842671646}, {7/5, 51/100, 0.27618558472612703}, {7/5, 13/25, 0.28395967324076343}, {7/5, 53/100, 0.2917812583844501}, {7/5, 27/50, 0.2996494256770691}, {7/5, 11/20, 0.3075632704482773}, {7/5, 14/25, 0.3155218966809745}, {7/5, 57/100, 0.3235244159788486}, {7/5, 29/50, 0.3315699466444059}, {7/5, 59/100, 0.33965761285551765}, {7/5, 3/5, 0.34778654393011876}, {7/5, 61/100, 0.35595587366983256}, {7/5, 31/50, 0.36405233990906244}, {7/5, 63/100, 0.37171385278691643}, {7/5, 16/25, 0.37940203357515434}, {7/5, 13/20, 0.3871162227194761}, {7/5, 33/50, 0.3948557582497478}, {7/5, 67/100, 0.40261997576312}, {7/5, 17/25, 0.41040820842342796}, {7/5, 69/100, 0.4182197869750787}, {7/5, 7/10, 0.4260540399561576}, {7/5, 71/100, 0.43391029799066094}, {7/5, 18/25, 0.4417878951117672}, {7/5, 73/100, 0.449686165622289}, {7/5, 37/50, 0.4576044441337711}, {7/5, 3/4, 0.46554206576296175}, {7/5, 19/25, 0.47349836632649484}, {7/5, 77/100, 0.481472682533134}, {7/5, 39/50, 0.4894643521730984}, {7/5, 79/100, 0.4974727143039457}, {7/5, 4/5, 0.5054971094327897}, {7/5, 81/100, 0.5135368796943526}, {7/5, 41/50, 0.5215913690248304}, {7/5, 83/100, 0.5296599233312016}, {7/5, 21/25, 0.5377418906559776}, {7/5, 17/20, 0.5455368925548308}, {7/5, 43/50, 0.5532281458893141}, {7/5, 87/100, 0.5609263468899249}, {7/5, 22/25, 0.5686309330650923}, {7/5, 89/100, 0.5763413438794042}, {7/5, 9/10, 0.5840570209270439}, {7/5, 91/100, 0.5917774080975008}, {7/5, 23/25, 0.5995019517338458}, {7/5, 93/100, 0.6072301007837962}, {7/5, 47/50, 0.614961306943843}, {7/5, 19/20, 0.6226950247966271}, {7/5, 24/25, 0.6304307119419346}, {7/5, 97/100, 0.6381678291213411}, {7/5, 49/50, 0.6459058403368942}, {7/5, 99/100, 0.6536442129639528}, {7/5, 1, 0.6613824178584021}}
{{36/25, 0, Indeterminate}, {36/25, 1/100, 3.746637648612437*^-10}, {36/25, 1/50, 0.0001419303938138596}, {36/25, 3/100, 0.014694054781431045}, {36/25, 1/25, 0.03780253537091261}, {36/25, 1/20, 0.04711169416487479}, {36/25, 3/50, 0.04870727279127811}, {36/25, 7/100, 0.04968209603379604}, {36/25, 2/25, 0.05038270288201163}, {36/25, 9/100, 0.05190142390100665}, {36/25, 1/10, 0.0542876066281586}, {36/25, 11/100, 0.057273701687897985}, {36/25, 3/25, 0.06075401163475394}, {36/25, 13/100, 0.06453605585146488}, {36/25, 7/50, 0.06852466705472211}, {36/25, 3/20, 0.07307261788787275}, {36/25, 4/25, 0.07784634537174633}, {36/25, 17/100, 0.08306134562917275}, {36/25, 9/50, 0.0884739604354183}, {36/25, 19/100, 0.09390520919195278}, {36/25, 1/5, 0.0998399783115648}, {36/25, 21/100, 0.10582499359611654}, {36/25, 11/50, 0.11180011901701122}, {36/25, 23/100, 0.11830380348831168}, {36/25, 6/25, 0.1251708640798554}, {36/25, 1/4, 0.13207115221767904}, {36/25, 13/50, 0.13900326578530214}, {36/25, 27/100, 0.14605260515411161}, {36/25, 7/25, 0.15331816603560017}, {36/25, 29/100, 0.16062337849538816}, {36/25, 3/10, 0.16796708079111414}, {36/25, 31/100, 0.17534825763291859}, {36/25, 8/25, 0.18321111250452135}, {36/25, 33/100, 0.1915196894622071}, {36/25, 17/50, 0.1998948317644416}, {36/25, 7/20, 0.20833470290242315}, {36/25, 9/25, 0.21683759289169321}, {36/25, 37/100, 0.22528210347742933}, {36/25, 19/50, 0.2336636115276517}, {36/25, 39/100, 0.24209553407814413}, {36/25, 2/5, 0.2505767512005411}, {36/25, 41/100, 0.2591061869422405}, {36/25, 21/50, 0.26768280221208834}, {36/25, 43/100, 0.2763055887602107}, {36/25, 11/25, 0.2849735640851443}, {36/25, 9/20, 0.2940790672270928}, {36/25, 23/50, 0.30347518030821774}, {36/25, 47/100, 0.31293110482090947}, {36/25, 12/25, 0.322445504603484}, {36/25, 49/100, 0.3320170714605937}, {36/25, 1/2, 0.34164452196180317}, {36/25, 51/100, 0.3513265946618069}, {36/25, 13/25, 0.36106204768796174}, {36/25, 53/100, 0.3708496566480296}, {36/25, 27/50, 0.38068821281749127}, {36/25, 11/20, 0.3905765215709947}, {36/25, 14/25, 0.40051340102729305}, {36/25, 57/100, 0.4100478410433062}, {36/25, 29/50, 0.41935484424734143}, {36/25, 59/100, 0.4286924155772676}, {36/25, 3/5, 0.43805970778914677}, {36/25, 61/100, 0.4474558735867119}, {36/25, 31/50, 0.4568800656519408}, {36/25, 63/100, 0.46633143671493027}, {36/25, 16/25, 0.47580913965623073}, {36/25, 13/20, 0.48531232763603754}, {36/25, 33/50, 0.4948401542452819}, {36/25, 67/100, 0.5043917736743433}, {36/25, 17/25, 0.5139663408958737}, {36/25, 69/100, 0.5235630118584826}, {36/25, 7/10, 0.5331809436886608}, {36/25, 71/100, 0.5428192948986339}, {36/25, 18/25, 0.5524772255982017}, {36/25, 73/100, 0.5621538977088064}, {36/25, 37/50, 0.571848475178513}, {36/25, 3/4, 0.5815601241965487}, {36/25, 19/25, 0.5912880134064619}, {36/25, 77/100, 0.600959783454411}, {36/25, 39/50, 0.610214633665197}, {36/25, 79/100, 0.619477330093645}, {36/25, 4/5, 0.6287471693825624}, {36/25, 81/100, 0.638023449787873}, {36/25, 41/50, 0.6473054714575748}, {36/25, 83/100, 0.656592536698765}, {36/25, 21/25, 0.6658839502331982}, {36/25, 17/20, 0.6751790194415792}, {36/25, 43/50, 0.6844770545969676}, {36/25, 87/100, 0.6937773690876319}, {36/25, 22/25, 0.7030792796296518}, {36/25, 89/100, 0.7123821064695746}, {36/25, 9/10, 0.7216851735774882}, {36/25, 91/100, 0.7309878088308107}, {36/25, 23/25, 0.7402893441891067}, {36/25, 93/100, 0.7495891158601654}, {36/25, 47/50, 0.7588864644578043}, {36/25, 19/20, 0.7681807351514826}, {36/25, 24/25, 0.7774712778081992}, {36/25, 97/100, 0.7859173782433332}, {36/25, 49/50, 0.7943517597704627}, {36/25, 99/100, 0.8027748599117069}, {36/25, 1, 0.8111861768944275}}
{{37/25, 0, Indeterminate}, {37/25, 1/100, 5.487236559741273*^-11}, {37/25, 1/50, 0.00008073132588407965}, {37/25, 3/100, 0.00772011046178251}, {37/25, 1/25, 0.02238927195396188}, {37/25, 1/20, 0.032652270951626206}, {37/25, 3/50, 0.03860062044583536}, {37/25, 7/100, 0.04329413357234583}, {37/25, 2/25, 0.04744763349761268}, {37/25, 9/100, 0.0517645297611711}, {37/25, 1/10, 0.05663802212093616}, {37/25, 11/100, 0.06183168233153286}, {37/25, 3/25, 0.06722512931306528}, {37/25, 13/100, 0.07276463369656332}, {37/25, 7/50, 0.07883130125618266}, {37/25, 3/20, 0.08534804621878547}, {37/25, 4/25, 0.09209592067446283}, {37/25, 17/100, 0.09900767843385341}, {37/25, 9/50, 0.10624080886382757}, {37/25, 19/100, 0.11373080038396029}, {37/25, 1/5, 0.12118415654831727}, {37/25, 21/100, 0.1292154590855223}, {37/25, 11/50, 0.13769807924378916}, {37/25, 23/100, 0.14620986194820698}, {37/25, 6/25, 0.15475131364167555}, {37/25, 1/4, 0.16353977860485402}, {37/25, 13/50, 0.17247675691451003}, {37/25, 27/100, 0.18145863524481082}, {37/25, 7/25, 0.19048467844251382}, {37/25, 29/100, 0.19985819008525024}, {37/25, 3/10, 0.20999711690952702}, {37/25, 31/100, 0.220220596310539}, {37/25, 8/25, 0.23052552968040343}, {37/25, 33/100, 0.24090903248939335}, {37/25, 17/50, 0.25116212659477133}, {37/25, 7/20, 0.2613979821991265}, {37/25, 9/25, 0.27169429159455444}, {37/25, 37/100, 0.2820492831263329}, {37/25, 19/50, 0.29246128668748866}, {37/25, 39/100, 0.30292871836073415}, {37/25, 2/5, 0.31345006740425335}, {37/25, 41/100, 0.32442742268012736}, {37/25, 21/50, 0.33582847600001137}, {37/25, 43/100, 0.34730245241441954}, {37/25, 11/25, 0.35884738502647257}, {37/25, 9/20, 0.3704613708533873}, {37/25, 23/50, 0.3821425634774393}, {37/25, 47/100, 0.39388916665616247}, {37/25, 12/25, 0.40569942876399584}, {37/25, 49/100, 0.41757163795591223}, {37/25, 1/2, 0.42950411795848564}, {37/25, 51/100, 0.4414952244071366}, {37/25, 13/25, 0.453033192662514}, {37/25, 53/100, 0.46425956694297854}, {37/25, 27/50, 0.4755207536071934}, {37/25, 11/20, 0.48681565630913487}, {37/25, 14/25, 0.49814318299692684}, {37/25, 57/100, 0.5095022454047289}, {37/25, 29/50, 0.5208917586689822}, {37/25, 59/100, 0.5323106410505365}, {37/25, 3/5, 0.5437578137465463}, {37/25, 61/100, 0.5552322007782627}, {37/25, 31/50, 0.5667327289430221}, {37/25, 63/100, 0.5782583278200197}, {37/25, 16/25, 0.5898079298212542}, {37/25, 13/20, 0.6013804702798163}, {37/25, 33/50, 0.6129748875692873}, {37/25, 67/100, 0.6245901232483426}, {37/25, 17/25, 0.6362251222258438}, {37/25, 69/100, 0.6478788329422681}, {37/25, 7/10, 0.6595502075637882}, {37/25, 71/100, 0.6706888209680648}, {37/25, 18/25, 0.6817785244859198}, {37/25, 73/100, 0.6928752584112263}, {37/25, 37/50, 0.7039781586617845}, {37/25, 3/4, 0.7150863625901029}, {37/25, 19/25, 0.7261990093764226}, {37/25, 77/100, 0.7373152404069109}, {37/25, 39/50, 0.7484341996369225}, {37/25, 79/100, 0.7595550339398679}, {37/25, 4/5, 0.7706768934413049}, {37/25, 81/100, 0.7817989318390111}, {37/25, 41/50, 0.7929203040599468}, {37/25, 83/100, 0.8040400988257468}, {37/25, 21/25, 0.8151573228721789}, {37/25, 17/20, 0.8262709638220473}, {37/25, 43/50, 0.8373799935079848}, {37/25, 87/100, 0.8484833680075474}, {37/25, 22/25, 0.8591288241229134}, {37/25, 89/100, 0.8692004998738344}, {37/25, 9/10, 0.8792560138735824}, {37/25, 91/100, 0.889294447426741}, {37/25, 23/25, 0.8993071657781024}, {37/25, 93/100, 0.9092699030062283}, {37/25, 47/50, 0.9192124865489566}, {37/25, 19/20, 0.9291339413393892}, {37/25, 24/25, 0.9390332775897438}, {37/25, 97/100, 0.9489094912239682}, {37/25, 49/50, 0.9587615643231993}, {37/25, 99/100, 0.9685884655829077}, {37/25, 1, 0.9783891507813454}}
{{38/25, 0, Indeterminate}, {38/25, 1/100, 6.786355613581796*^-12}, {38/25, 1/50, 0.000039589458170808425}, {38/25, 3/100, 0.0034573469354992783}, {38/25, 1/25, 0.012392735560265019}, {38/25, 1/20, 0.02144569892318227}, {38/25, 3/50, 0.029753398176480005}, {38/25, 7/100, 0.03702148981561494}, {38/25, 2/25, 0.04402844998272234}, {38/25, 9/100, 0.05124855025499391}, {38/25, 1/10, 0.05868936696166747}, {38/25, 11/100, 0.06620192312898741}, {38/25, 3/25, 0.0738197052551284}, {38/25, 13/100, 0.0817559055754633}, {38/25, 7/50, 0.09040024474980606}, {38/25, 3/20, 0.09916315154570446}, {38/25, 4/25, 0.10798480247164073}, {38/25, 17/100, 0.11742048747722454}, {38/25, 9/50, 0.12677303864734626}, {38/25, 19/100, 0.1365153313353127}, {38/25, 1/5, 0.14700376574909574}, {38/25, 21/100, 0.1575121868949257}, {38/25, 11/50, 0.16804248078239684}, {38/25, 23/100, 0.17890773470299345}, {38/25, 6/25, 0.18988665649777078}, {38/25, 1/4, 0.20090871802056995}, {38/25, 13/50, 0.21197323098172854}, {38/25, 27/100, 0.22408048159887012}, {38/25, 7/25, 0.2364891937248537}, {38/25, 29/100, 0.2489954022332455}, {38/25, 3/10, 0.26159572531877534}, {38/25, 31/100, 0.27406468980854765}, {38/25, 8/25, 0.2864875512220546}, {38/25, 33/100, 0.2989811273706468}, {38/25, 17/50, 0.3115432764369568}, {38/25, 7/20, 0.3241719251169739}, {38/25, 9/25, 0.3368650605567619}, {38/25, 37/100, 0.34970483831642685}, {38/25, 19/50, 0.3634418829979128}, {38/25, 39/100, 0.37726891045039596}, {38/25, 2/5, 0.39118306979905954}, {38/25, 41/100, 0.4051816071673208}, {38/25, 21/50, 0.41926185819917205}, {38/25, 43/100, 0.43342124129565296}, {38/25, 11/25, 0.44765725142118007}, {38/25, 9/20, 0.46196745437177344}, {38/25, 23/50, 0.4763494814244953}, {38/25, 47/100, 0.49068221283044317}, {38/25, 12/25, 0.5041568742296165}, {38/25, 49/100, 0.5176712974033558}, {38/25, 1/2, 0.5312240218111067}, {38/25, 51/100, 0.5448136017414785}, {38/25, 13/25, 0.5584386044624896}, {38/25, 53/100, 0.5720976083765548}, {38/25, 27/50, 0.5857892011920881}, {38/25, 11/20, 0.599511978122151}, {38/25, 14/25, 0.6132645401201532}, {38/25, 57/100, 0.6270454921609125}, {38/25, 29/50, 0.640853441574643}, {38/25, 59/100, 0.6546869964403103}, {38/25, 3/5, 0.6685447640434627}, {38/25, 61/100, 0.6824253494030733}, {38/25, 31/50, 0.6963273538707212}, {38/25, 63/100, 0.7102493738047412}, {38/25, 16/25, 0.724136936254755}, {38/25, 13/20, 0.7373651956275954}, {38/25, 33/50, 0.7505993181626605}, {38/25, 67/100, 0.7638381197276819}, {38/25, 17/25, 0.7770803997847917}, {38/25, 69/100, 0.7903249409676125}, {38/25, 7/10, 0.8035705087073666}, {38/25, 71/100, 0.816815850908608}, {38/25, 18/25, 0.8300596976751088}, {38/25, 73/100, 0.8433007610856342}, {38/25, 37/50, 0.8565377350195613}, {38/25, 3/4, 0.8697692950315282}, {38/25, 19/25, 0.8829940982743838}, {38/25, 77/100, 0.8962107834695567}, {38/25, 39/50, 0.9094179709234821}, {38/25, 79/100, 0.9226142625890428}, {38/25, 4/5, 0.9356169121356052}, {38/25, 81/100, 0.9475707312716495}, {38/25, 41/50, 0.9595000451804072}, {38/25, 83/100, 0.9714036587126086}, {38/25, 21/25, 0.9832675548754185}, {38/25, 17/20, 0.9950697095881504}, {38/25, 43/50, 1.006842183216386}, {38/25, 87/100, 1.0185837129041233}, {38/25, 22/25, 1.0302930179402376}, {38/25, 89/100, 1.0419688003822107}, {38/25, 9/10, 1.0536097456936104}, {38/25, 91/100, 1.065214523395071}, {38/25, 23/25, 1.0767817877276196}, {38/25, 93/100, 1.0883101783278961}, {38/25, 47/50, 1.099798320914376}, {38/25, 19/20, 1.1112448279837999}, {38/25, 24/25, 1.1226482995171208}, {38/25, 97/100, 1.1330541986101221}, {38/25, 49/50, 1.143293569985775}, {38/25, 99/100, 1.1534823409119623}, {38/25, 1, 1.1636192473446674}}
{{39/25, 0, Indeterminate}, {39/25, 1/100, 6.975112214665036*^-13}, {39/25, 1/50, 0.000016373428168628747}, {39/25, 3/100, 0.0013472005397777867}, {39/25, 1/25, 0.0063241354064884}, {39/25, 1/20, 0.013651948549029081}, {39/25, 3/50, 0.022063948993591678}, {39/25, 7/100, 0.030888227212120995}, {39/25, 2/25, 0.04017711356879943}, {39/25, 9/100, 0.04990940677563995}, {39/25, 1/10, 0.059791611909681276}, {39/25, 11/100, 0.06979728945015845}, {39/25, 3/25, 0.08017435845967658}, {39/25, 13/100, 0.0911658904271882}, {39/25, 7/50, 0.10234564971241863}, {39/25, 3/20, 0.1137882674954787}, {39/25, 4/25, 0.12554126981187844}, {39/25, 17/100, 0.13720398799185482}, {39/25, 9/50, 0.150156580629214}, {39/25, 19/100, 0.16311905585761913}, {39/25, 1/5, 0.1760882584133823}, {39/25, 21/100, 0.1894046175646042}, {39/25, 11/50, 0.20285865797714311}, {39/25, 23/100, 0.2163487269733481}, {39/25, 6/25, 0.2300580474113969}, {39/25, 1/4, 0.2450544446446834}, {39/25, 13/50, 0.2601679105079599}, {39/25, 27/100, 0.27539365852554937}, {39/25, 7/25, 0.29059913792403913}, {39/25, 29/100, 0.30561876894147605}, {39/25, 3/10, 0.32071732210215226}, {39/25, 31/100, 0.33589192376338123}, {39/25, 8/25, 0.3511398889680836}, {39/25, 33/100, 0.366458679010939}, {39/25, 17/50, 0.3822123072920166}, {39/25, 7/20, 0.3987701898568002}, {39/25, 9/25, 0.41543313161364603}, {39/25, 37/100, 0.4321973387100353}, {39/25, 19/50, 0.44905916601046}, {39/25, 39/100, 0.4660150989412854}, {39/25, 2/5, 0.48306173823457965}, {39/25, 41/100, 0.500195786961147}, {39/25, 21/50, 0.5174140393815084}, {39/25, 43/100, 0.5344179994232023}, {39/25, 11/25, 0.5505472472198587}, {39/25, 9/20, 0.5667184070234479}, {39/25, 23/50, 0.5829296091101173}, {39/25, 47/100, 0.5991789870703531}, {39/25, 12/25, 0.6154646763183066}, {39/25, 49/100, 0.6317848126677214}, {39/25, 1/2, 0.6481375309580313}, {39/25, 51/100, 0.6645209637218229}, {39/25, 13/25, 0.6809332398896433}, {39/25, 53/100, 0.6973724835316534}, {39/25, 27/50, 0.7138368126378559}, {39/25, 11/20, 0.7303243379397942}, {39/25, 14/25, 0.7468331617778503}, {39/25, 57/100, 0.763361377017728}, {39/25, 29/50, 0.779907066020585}, {39/25, 59/100, 0.7958637672225186}, {39/25, 3/5, 0.8115617466579425}, {39/25, 61/100, 0.8272588402676117}, {39/25, 31/50, 0.8429534497744644}, {39/25, 63/100, 0.8586439521224107}, {39/25, 16/25, 0.874328699598808}, {39/25, 13/20, 0.8900060199691926}, {39/25, 33/50, 0.9056742166295478}, {39/25, 67/100, 0.9213315687812005}, {39/25, 17/25, 0.9369763316321406}, {39/25, 69/100, 0.9526067366277057}, {39/25, 7/10, 0.9682209917132039}, {39/25, 71/100, 0.9838172816303798}, {39/25, 18/25, 0.9993937682488807}, {39/25, 73/100, 1.014695679091336}, {39/25, 37/50, 1.0287804249168726}, {39/25, 3/4, 1.042827986814647}, {39/25, 19/25, 1.056836841522718}, {39/25, 77/100, 1.0707700538379106}, {39/25, 39/50, 1.0846415618151697}, {39/25, 79/100, 1.0984692991244498}, {39/25, 4/5, 1.112251657257324}, {39/25, 81/100, 1.125987005398031}, {39/25, 41/50, 1.1396736914465206}, {39/25, 83/100, 1.1533100430449688}, {39/25, 21/25, 1.1668943686081468}, {39/25, 17/20, 1.1804249583581403}, {39/25, 43/50, 1.1939000853632804}, {39/25, 87/100, 1.207318006581447}, {39/25, 22/25, 1.2202367081348302}, {39/25, 89/100, 1.2322631504780164}, {39/25, 9/10, 1.2442229901587452}, {39/25, 91/100, 1.2561146815962139}, {39/25, 23/25, 1.2679366669184695}, {39/25, 93/100, 1.2796873215419595}, {39/25, 47/50, 1.2913649077321783}, {39/25, 19/20, 1.3029676570644688}, {39/25, 24/25, 1.3144937810368447}, {39/25, 97/100, 1.3259414724243934}, {39/25, 49/50, 1.3373089066455048}, {39/25, 99/100, 1.3485942431385969}, {39/25, 1, 1.3597956267481197}}
{{8/5, 0, Indeterminate}, {8/5, 1/100, 5.989141194957087*^-14}, {8/5, 1/50, 4.482779147728623*^-6}, {8/5, 3/100, 0.0004581496996573325}, {8/5, 1/25, 0.002967256392722992}, {8/5, 1/20, 0.008218295009409736}, {8/5, 3/50, 0.015768909897836123}, {8/5, 7/100, 0.025049937669757695}, {8/5, 2/25, 0.03567436585164552}, {8/5, 9/100, 0.0472566949514891}, {8/5, 1/10, 0.059367694791266044}, {8/5, 11/100, 0.07214177433905689}, {8/5, 3/25, 0.08565434917214038}, {8/5, 13/100, 0.09943813676637941}, {8/5, 7/50, 0.11380124530269524}, {8/5, 3/20, 0.12826513758441793}, {8/5, 4/25, 0.1433763061659436}, {8/5, 17/100, 0.1592169466227061}, {8/5, 9/50, 0.17507283467475665}, {8/5, 19/100, 0.19120603516106366}, {8/5, 1/5, 0.2076010897627091}, {8/5, 21/100, 0.22403458668516732}, {8/5, 11/50, 0.24086785868215843}, {8/5, 23/100, 0.25901791956843295}, {8/5, 6/25, 0.27730425245844237}, {8/5, 1/4, 0.29571756422091444}, {8/5, 13/50, 0.3138956471161295}, {8/5, 27/100, 0.3320457217494916}, {8/5, 7/25, 0.35027660476991457}, {8/5, 29/100, 0.36858471448976327}, {8/5, 3/10, 0.3869668043512629}, {8/5, 31/100, 0.4057985065368606}, {8/5, 8/25, 0.42561006809365654}, {8/5, 33/100, 0.4455423770944026}, {8/5, 17/50, 0.4655902340166987}, {8/5, 7/20, 0.4857486691664606}, {8/5, 9/25, 0.5060129042157047}, {8/5, 37/100, 0.5263782777205985}, {8/5, 19/50, 0.5468402474132896}, {8/5, 39/100, 0.5673900311755128}, {8/5, 2/5, 0.5865755655940234}, {8/5, 41/100, 0.6058008834200901}, {8/5, 21/50, 0.6250636365192477}, {8/5, 43/100, 0.6443614757028988}, {8/5, 11/25, 0.6636920465196188}, {8/5, 9/20, 0.6830529859271742}, {8/5, 23/50, 0.7024419196366888}, {8/5, 47/100, 0.7218564599720022}, {8/5, 12/25, 0.7412942041256307}, {8/5, 49/100, 0.7607527327227577}, {8/5, 1/2, 0.7802296086269995}, {8/5, 51/100, 0.7997223759388485}, {8/5, 13/25, 0.8192285591506233}, {8/5, 53/100, 0.8387456624316204}, {8/5, 27/50, 0.8574262940774131}, {8/5, 11/20, 0.8759222033864623}, {8/5, 14/25, 0.8944053686083632}, {8/5, 57/100, 0.9128737640475171}, {8/5, 29/50, 0.9313253234620993}, {8/5, 59/100, 0.9497579413377173}, {8/5, 3/5, 0.9681694741046079}, {8/5, 61/100, 0.9865577413092173}, {8/5, 31/50, 1.0049205267505603}, {8/5, 63/100, 1.0232555795902978}, {8/5, 16/25, 1.0415606154445705}, {8/5, 13/20, 1.059833317464605}, {8/5, 33/50, 1.078071337412189}, {8/5, 67/100, 1.095282722952896}, {8/5, 17/25, 1.111736211775365}, {8/5, 69/100, 1.128133249695219}, {8/5, 7/10, 1.1444485665881499}, {8/5, 71/100, 1.1606621307701017}, {8/5, 18/25, 1.176812990080282}, {8/5, 73/100, 1.1928991102711812}, {8/5, 37/50, 1.2089184126469676}, {8/5, 3/4, 1.2248687754775176}, {8/5, 19/25, 1.2407480354351426}, {8/5, 77/100, 1.2565539890568427}, {8/5, 39/50, 1.2722843942341298}, {8/5, 79/100, 1.2879369717322617}, {8/5, 4/5, 1.303420810540767}, {8/5, 81/100, 1.317418390968249}, {8/5, 41/50, 1.3313261162870926}, {8/5, 83/100, 1.3451419354178629}, {8/5, 21/25, 1.3588637663013545}, {8/5, 17/20, 1.3724894978434266}, {8/5, 43/50, 1.3860169918621608}, {8/5, 87/100, 1.3994440850380454}, {8/5, 22/25, 1.4127685908666872}, {8/5, 89/100, 1.4259883016142043}, {8/5, 9/10, 1.4391009902742473}, {8/5, 91/100, 1.4521044125267046}, {8/5, 23/25, 1.4649963086966977}, {8/5, 93/100, 1.4777744057134563}, {8/5, 47/50, 1.4904364190677843}, {8/5, 19/20, 1.5029800547673295}, {8/5, 24/25, 1.5145252998912175}, {8/5, 97/100, 1.524779795053569}, {8/5, 49/50, 1.5349115354218794}, {8/5, 99/100, 1.5449185777254353}, {8/5, 1, 1.5547893034644278}}
{{41/25, 0, Indeterminate}, {41/25, 1/100, 4.285530219204469*^-15}, {41/25, 1/50, 8.830355206169816*^-7}, {41/25, 3/100, 0.00013910940443997928}, {41/25, 1/25, 0.0012865203589158651}, {41/25, 1/20, 0.00463033176704047}, {41/25, 3/50, 0.010673813336657642}, {41/25, 7/100, 0.01943145316981247}, {41/25, 2/25, 0.03041936266327322}, {41/25, 9/100, 0.043066429357739126}, {41/25, 1/10, 0.05717353471999716}, {41/25, 11/100, 0.07260670791622216}, {41/25, 3/25, 0.088707411763724}, {41/25, 13/100, 0.10582228129753277}, {41/25, 7/50, 0.1230864478727139}, {41/25, 3/20, 0.14174663775722982}, {41/25, 4/25, 0.16075726934380397}, {41/25, 17/100, 0.17994941438152684}, {41/25, 9/50, 0.19965486192150064}, {41/25, 19/100, 0.21943341849016323}, {41/25, 1/5, 0.23951683335935195}, {41/25, 21/100, 0.2612070202877528}, {41/25, 11/50, 0.28307915934033057}, {41/25, 23/100, 0.30511533347932257}, {41/25, 6/25, 0.3267820595357744}, {41/25, 1/4, 0.34853358406758067}, {41/25, 13/50, 0.37037309698670823}, {41/25, 27/100, 0.3922924542161585}, {41/25, 7/25, 0.41428954970082854}, {41/25, 29/100, 0.43780246873772904}, {41/25, 3/10, 0.4614540569346305}, {41/25, 31/100, 0.4852358544159082}, {41/25, 8/25, 0.5091401433660617}, {41/25, 33/100, 0.5331597963027184}, {41/25, 17/50, 0.5572881577750683}, {41/25, 7/20, 0.581518951806098}, {41/25, 9/25, 0.6051238994704077}, {41/25, 37/100, 0.6278363006539451}, {41/25, 19/50, 0.650576521542602}, {41/25, 39/100, 0.6733417567786671}, {41/25, 2/5, 0.6961291824573463}, {41/25, 41/100, 0.718935948051402}, {41/25, 21/50, 0.7417591708617698}, {41/25, 43/100, 0.7645959322720312}, {41/25, 11/25, 0.7874432752751814}, {41/25, 9/20, 0.8102982028839492}, {41/25, 23/50, 0.8331576771432891}, {41/25, 47/100, 0.8560186185434376}, {41/25, 12/25, 0.8788779056916621}, {41/25, 49/100, 0.9011345324602664}, {41/25, 1/2, 0.9227845482560009}, {41/25, 51/100, 0.9444023046423132}, {41/25, 13/25, 0.9659853705995712}, {41/25, 53/100, 0.9875312388428813}, {41/25, 27/50, 1.0090373288667063}, {41/25, 11/20, 1.030500989716151}, {41/25, 14/25, 1.051919502522938}, {41/25, 57/100, 1.0732900828419698}, {41/25, 29/50, 1.0946098828221094}, {41/25, 59/100, 1.1158759932413842}, {41/25, 3/5, 1.1370854454349169}, {41/25, 61/100, 1.1573943089000192}, {41/25, 31/50, 1.1765000383270743}, {41/25, 63/100, 1.195521374476153}, {41/25, 16/25, 1.2144192875562516}, {41/25, 13/20, 1.2331894235234}, {41/25, 33/50, 1.2518674886390067}, {41/25, 67/100, 1.270450997120618}, {41/25, 17/25, 1.2889374011638313}, {41/25, 69/100, 1.3073240941259752}, {41/25, 7/10, 1.3256084136234165}, {41/25, 71/100, 1.3437876445573247}, {41/25, 18/25, 1.3618590220807727}, {41/25, 73/100, 1.3796583640967062}, {41/25, 37/50, 1.3957739147816641}, {41/25, 3/4, 1.4117670695193927}, {41/25, 19/25, 1.4276354142281271}, {41/25, 77/100, 1.4433764936723203}, {41/25, 39/50, 1.4589878147560567}, {41/25, 79/100, 1.4744668497531856}, {41/25, 4/5, 1.4898110394812005}, {41/25, 81/100, 1.5050177964235056}, {41/25, 41/50, 1.5200845078051954}, {41/25, 83/100, 1.5350085386257237}, {41/25, 21/25, 1.5497872346517831}, {41/25, 17/20, 1.5644179253723627}, {41/25, 43/50, 1.5788979269183474}, {41/25, 87/100, 1.593224544947867}, {41/25, 22/25, 1.6054083931661858}, {41/25, 89/100, 1.6170525775755968}, {41/25, 9/10, 1.6285392198296957}, {41/25, 91/100, 1.6398661146730897}, {41/25, 23/25, 1.650912429213897}, {41/25, 93/100, 1.6617780142004104}, {41/25, 47/50, 1.6724778217863383}, {41/25, 19/20, 1.6830096964184296}, {41/25, 24/25, 1.693371495973569}, {41/25, 97/100, 1.703561094194868}, {41/25, 49/50, 1.7135763830777428}, {41/25, 99/100, 1.7234152752059686}, {41/25, 1, 1.7330757060377104}}
{{42/25, 0, Indeterminate}, {42/25, 1/100, 2.584169784618564*^-16}, {42/25, 1/50, 1.3699099796066125*^-7}, {42/25, 3/100, 0.00003710987698539317}, {42/25, 1/25, 0.000517798509500857}, {42/25, 1/20, 0.0024478839382802778}, {42/25, 3/50, 0.006838245857893775}, {42/25, 7/100, 0.014278574018590779}, {42/25, 2/25, 0.02461455244224668}, {42/25, 9/100, 0.03758458623860239}, {42/25, 1/10, 0.053021074264735346}, {42/25, 11/100, 0.0700842022806309}, {42/25, 3/25, 0.08887469172146358}, {42/25, 13/100, 0.10852185363089617}, {42/25, 7/50, 0.13000061073357863}, {42/25, 3/20, 0.1519872696171593}, {42/25, 4/25, 0.1746576806518479}, {42/25, 17/100, 0.19780075323424368}, {42/25, 9/50, 0.22115387217682217}, {42/25, 19/100, 0.24634177390322537}, {42/25, 1/5, 0.27203268117873836}, {42/25, 21/100, 0.29798337087358495}, {42/25, 11/50, 0.32357464465523744}, {42/25, 23/100, 0.3492974621863985}, {42/25, 6/25, 0.37512989342341696}, {42/25, 1/4, 0.401055029901555}, {42/25, 13/50, 0.42779588945395447}, {42/25, 27/100, 0.4555247422559855}, {42/25, 7/25, 0.4834141610240237}, {42/25, 29/100, 0.5114505234058191}, {42/25, 3/10, 0.5396216678872144}, {42/25, 31/100, 0.5679162405166295}, {42/25, 8/25, 0.5963231763891726}, {42/25, 33/100, 0.6237764600693958}, {42/25, 17/50, 0.6504433075837565}, {42/25, 7/20, 0.6771182592118391}, {42/25, 9/25, 0.7037971150616936}, {42/25, 37/100, 0.7304758354057129}, {42/25, 19/50, 0.7571504846998226}, {42/25, 39/100, 0.7838171888613509}, {42/25, 2/5, 0.8104721027602572}, {42/25, 41/100, 0.8371113855775144}, {42/25, 21/50, 0.8637311822229711}, {42/25, 43/100, 0.890327609419753}, {42/25, 11/25, 0.9168967453819481}, {42/25, 9/20, 0.9423931703794713}, {42/25, 23/50, 0.9675243004173835}, {42/25, 47/100, 0.992589068307477}, {42/25, 12/25, 1.0175846508455868}, {42/25, 49/100, 1.042508104032465}, {42/25, 1/2, 1.0673563680264875}, {42/25, 51/100, 1.0921262720928564}, {42/25, 13/25, 1.1168145394906974}, {42/25, 53/100, 1.1414177922620028}, {42/25, 27/50, 1.1659325559019598}, {42/25, 11/20, 1.1903552639025468}, {42/25, 14/25, 1.2129783683034545}, {42/25, 57/100, 1.2349339795460543}, {42/25, 29/50, 1.2567565059496046}, {42/25, 59/100, 1.2783707853748825}, {42/25, 3/5, 1.2998526632775873}, {42/25, 61/100, 1.3211993863704117}, {42/25, 31/50, 1.3424081032679585}, {42/25, 63/100, 1.363475871202018}, {42/25, 16/25, 1.3843996624102222}, {42/25, 13/20, 1.405176370235872}, {42/25, 33/50, 1.4258028149713382}, {42/25, 67/100, 1.4452712105822103}, {42/25, 17/25, 1.4636055079801245}, {42/25, 69/100, 1.4817725522201761}, {42/25, 7/10, 1.4997696800804068}, {42/25, 71/100, 1.5175941681312275}, {42/25, 18/25, 1.5352432386000512}, {42/25, 73/100, 1.5527140650120967}, {42/25, 37/50, 1.5700037776283382}, {42/25, 3/4, 1.5871094686991887}, {42/25, 19/25, 1.604028197549322}, {42/25, 77/100, 1.6207569955083097}, {42/25, 39/50, 1.6372928706982701}, {42/25, 79/100, 1.6536328126896713}, {42/25, 4/5, 1.668400219137722}, {42/25, 81/100, 1.68163508872253}, {42/25, 41/50, 1.6946700978580511}, {42/25, 83/100, 1.7075027589701475}, {42/25, 21/25, 1.7199922214802883}, {42/25, 17/20, 1.7322579572293901}, {42/25, 43/50, 1.7443140208731236}, {42/25, 87/100, 1.7561577128686652}, {42/25, 22/25, 1.7677863187824419}, {42/25, 89/100, 1.7791971138080669}, {42/25, 9/10, 1.7903873672469521}, {42/25, 91/100, 1.8013543469495377}, {42/25, 23/25, 1.8120953237148256}, {42/25, 93/100, 1.8226075756470796}, {42/25, 47/50, 1.8328883924663397}, {42/25, 19/20, 1.8429350797704915}, {42/25, 24/25, 1.8527449632467619}, {42/25, 97/100, 1.8608685425379834}, {42/25, 49/50, 1.8660919300798013}, {42/25, 99/100, 1.8711047579753117}, {42/25, 1, 1.8759050376103223}}
{{43/25, 0, Indeterminate}, {43/25, 1/100, 1.2761471803316511*^-17}, {43/25, 1/50, 1.7011066129303865*^-8}, {43/25, 3/100, 8.6658163471318*^-6}, {43/25, 1/25, 0.0001880720793137771}, {43/25, 1/20, 0.0011869493423828238}, {43/25, 3/50, 0.004075574045459299}, {43/25, 7/100, 0.00978272150457312}, {43/25, 2/25, 0.018729198557242442}, {43/25, 9/100, 0.031065242373043547}, {43/25, 1/10, 0.04638723689451818}, {43/25, 11/100, 0.0644838252658743}, {43/25, 3/25, 0.08464499885276326}, {43/25, 13/100, 0.1071994882500093}, {43/25, 7/50, 0.1309910749210955}, {43/25, 3/20, 0.15619909767806772}, {43/25, 4/25, 0.18215311659760042}, {43/25, 17/100, 0.2095157052076909}, {43/25, 9/50, 0.23840462363323556}, {43/25, 19/100, 0.2678451792803723}, {43/25, 1/5, 0.29723554996058366}, {43/25, 21/100, 0.3268312105543035}, {43/25, 11/50, 0.3566547119216301}, {43/25, 23/100, 0.3866552514781406}, {43/25, 6/25, 0.4179862818777763}, {43/25, 1/4, 0.45002329601380264}, {43/25, 13/50, 0.4822723805479008}, {43/25, 27/100, 0.5147040372068401}, {43/25, 7/25, 0.5472933427644711}, {43/25, 29/100, 0.5800189496082314}, {43/25, 3/10, 0.6120186247584056}, {43/25, 31/100, 0.6428676971445307}, {43/25, 8/25, 0.6737011291003143}, {43/25, 33/100, 0.7045117950585192}, {43/25, 17/50, 0.7352931850364102}, {43/25, 7/20, 0.7660392298231367}, {43/25, 9/25, 0.7967441702679123}, {43/25, 37/100, 0.8274024598316365}, {43/25, 19/50, 0.8580086921750586}, {43/25, 39/100, 0.8885575475446067}, {43/25, 2/5, 0.9190437532323468}, {43/25, 41/100, 0.9484733372351475}, {43/25, 21/50, 0.9773003665105359}, {43/25, 43/100, 1.0060133332398755}, {43/25, 11/25, 1.0346089565533685}, {43/25, 9/20, 1.0630838062597228}, {43/25, 23/50, 1.0914343079355033}, {43/25, 47/100, 1.119656748473701}, {43/25, 12/25, 1.1477472817848349}, {43/25, 49/100, 1.1757019344505044}, {43/25, 1/2, 1.2035166112061177}, {43/25, 51/100, 1.2296398736069318}, {43/25, 13/25, 1.2546319104285968}, {43/25, 53/100, 1.2794241664963253}, {43/25, 27/50, 1.3039514736283893}, {43/25, 11/20, 1.328289450468086}, {43/25, 14/25, 1.3524352778604356}, {43/25, 57/100, 1.3763859789064061}, {43/25, 29/50, 1.4001384286229113}, {43/25, 59/100, 1.4236893629438592}, {43/25, 3/5, 1.4470353871583947}, {43/25, 61/100, 1.4693814017590858}, {43/25, 31/50, 1.49009452339888}, {43/25, 63/100, 1.510582575224614}, {43/25, 16/25, 1.530842832799105}, {43/25, 13/20, 1.5508724483477423}, {43/25, 33/50, 1.5706684597784906}, {43/25, 67/100, 1.5902277993093326}, {43/25, 17/25, 1.6095473017579378}, {43/25, 69/100, 1.628623712540629}, {43/25, 7/10, 1.6474536954211274}, {43/25, 71/100, 1.6660338400432575}, {43/25, 18/25, 1.6843606692769661}, {43/25, 73/100, 1.700912432704509}, {43/25, 37/50, 1.71570066418552}, {43/25, 3/4, 1.7302312680534357}, {43/25, 19/25, 1.7444660628399193}, {43/25, 77/100, 1.7583004756372562}, {43/25, 39/50, 1.7718699557557271}, {43/25, 79/100, 1.7851717517232493}, {43/25, 4/5, 1.7982030890924308}, {43/25, 81/100, 1.8109611773603866}, {43/25, 41/50, 1.8234432167198438}, {43/25, 83/100, 1.8356464046494272}, {43/25, 21/25, 1.8475679423514504}, {43/25, 17/20, 1.8592050410418899}, {43/25, 43/50, 1.8705549280976403}, {43/25, 87/100, 1.8816148530643557}, {43/25, 22/25, 1.892382093527047}, {43/25, 89/100, 1.8989228157739293}, {43/25, 9/10, 1.904535663936074}, {43/25, 91/100, 1.9098904619700685}, {43/25, 23/25, 1.9149853943176978}, {43/25, 93/100, 1.9198187024511646}, {43/25, 47/50, 1.9243886890484498}, {43/25, 19/20, 1.9286937220201337}, {43/25, 24/25, 1.932732238387837}, {43/25, 97/100, 1.9365027480164367}, {43/25, 49/50, 1.9400038371991395}, {43/25, 99/100, 1.943234172096704}, {43/25, 1, 1.9461925020302817}}
{{44/25, 0, Indeterminate}, {44/25, 1/100, 5.395309010118495*^-19}, {44/25, 1/50, 1.7184583119669571*^-9}, {44/25, 3/100, 1.7629586689130031*^-6}, {44/25, 1/25, 0.00006098280791536439}, {44/25, 1/20, 0.0005249522325977764}, {44/25, 3/50, 0.0022225449335673757}, {44/25, 7/100, 0.00617116462081313}, {44/25, 2/25, 0.013236710838467615}, {44/25, 9/100, 0.023824686028541753}, {44/25, 1/10, 0.03802962245542295}, {44/25, 11/100, 0.05551768003801763}, {44/25, 3/25, 0.07633421871043868}, {44/25, 13/100, 0.09956341929987299}, {44/25, 7/50, 0.1249874657799518}, {44/25, 3/20, 0.15193940138500583}, {44/25, 4/25, 0.1816263885049599}, {44/25, 17/100, 0.21267409490088493}, {44/25, 9/50, 0.24446013818987097}, {44/25, 19/100, 0.2767397344890446}, {44/25, 1/5, 0.30957718387778266}, {44/25, 21/100, 0.34284597676372547}, {44/25, 11/50, 0.3777058355037058}, {44/25, 23/100, 0.41337616056846105}, {44/25, 6/25, 0.4494116988440932}, {44/25, 1/4, 0.48574995696096407}, {44/25, 13/50, 0.5223389777111955}, {44/25, 27/100, 0.5590924372773861}, {44/25, 7/25, 0.5939397346570208}, {44/25, 29/100, 0.6287809585694301}, {44/25, 3/10, 0.6635960008271617}, {44/25, 31/100, 0.6983678519860866}, {44/25, 8/25, 0.7330819114256557}, {44/25, 33/100, 0.7677254463533517}, {44/25, 17/50, 0.8022871678585893}, {44/25, 7/20, 0.8367568988396306}, {44/25, 9/25, 0.871125313983931}, {44/25, 37/100, 0.9050482636797497}, {44/25, 19/50, 0.9375900873749443}, {44/25, 39/100, 0.9699575312016349}, {44/25, 2/5, 1.002146211616165}, {44/25, 41/100, 1.0341517353720635}, {44/25, 21/50, 1.0659696602566602}, {44/25, 43/100, 1.0975954669085273}, {44/25, 11/25, 1.1290245391116105}, {44/25, 9/20, 1.1602521505613432}, {44/25, 23/50, 1.1911368220267997}, {44/25, 47/100, 1.2192433423150484}, {44/25, 12/25, 1.2470920050894554}, {44/25, 49/100, 1.2745959400364566}, {44/25, 1/2, 1.3018180790588056}, {44/25, 51/100, 1.3287740511665196}, {44/25, 13/25, 1.3554610619930771}, {44/25, 53/100, 1.3818760892030522}, {44/25, 27/50, 1.4080158985841706}, {44/25, 11/20, 1.4338770594188253}, {44/25, 14/25, 1.4577971557252365}, {44/25, 57/100, 1.4806906027382718}, {44/25, 29/50, 1.503282019723005}, {44/25, 59/100, 1.5255689769051686}, {44/25, 3/5, 1.5475488579682837}, {44/25, 61/100, 1.5692188768817275}, {44/25, 31/50, 1.5905760937951223}, {44/25, 63/100, 1.6116174300956443}, {44/25, 16/25, 1.632339682713997}, {44/25, 13/20, 1.6527395377561616}, {44/25, 33/50, 1.672813583528278}, {44/25, 67/100, 1.6896683903909577}, {44/25, 17/25, 1.7058052448293097}, {44/25, 69/100, 1.7216131533326684}, {44/25, 7/10, 1.736925735825101}, {44/25, 71/100, 1.7518820157140749}, {44/25, 18/25, 1.7665033868861189}, {44/25, 73/100, 1.7807874636516976}, {44/25, 37/50, 1.7947318235181942}, {44/25, 3/4, 1.8083340181640986}, {44/25, 19/25, 1.8215915839518888}, {44/25, 77/100, 1.8345020520113888}, {44/25, 39/50, 1.8470629579212972}, {44/25, 79/100, 1.8592718510128932}, {44/25, 4/5, 1.8711263033168413}, {44/25, 81/100, 1.879572072461873}, {44/25, 41/50, 1.8857511750922673}, {44/25, 83/100, 1.891619182180218}, {44/25, 21/25, 1.8971748297795477}, {44/25, 17/20, 1.9024169069912502}, {44/25, 43/50, 1.907344262511539}, {44/25, 87/100, 1.9119558108433345}, {44/25, 22/25, 1.9162505381849129}, {44/25, 89/100, 1.9202275080088185}, {44/25, 9/10, 1.9238858663411205}, {44/25, 91/100, 1.9272248467512385}, {44/25, 23/25, 1.9302437734001832}, {44/25, 93/100, 1.9329419285409906}, {44/25, 47/50, 1.935318445728532}, {44/25, 19/20, 1.932606186452705}, {44/25, 24/25, 1.9286018868589083}, {44/25, 97/100, 1.92437667676474}, {44/25, 49/50, 1.919929780267892}, {44/25, 99/100, 1.9152605501562254}, {44/25, 1, 1.9103684694033454}}
{{9/5, 0, Indeterminate}, {9/5, 1/100, 1.8231371996658255*^-20}, {9/5, 1/50, 1.437102991259034*^-10}, {9/5, 3/100, 3.1995209699820015*^-7}, {9/5, 1/25, 0.000017764930947879757}, {9/5, 1/20, 0.00021095205671490812}, {9/5, 3/50, 0.0011054860823328065}, {9/5, 7/100, 0.003592027911492258}, {9/5, 2/25, 0.008659572500722086}, {9/5, 9/100, 0.017033810504686435}, {9/5, 1/10, 0.029069496269534933}, {9/5, 11/100, 0.04508207831056158}, {9/5, 3/25, 0.06459503896692166}, {9/5, 13/100, 0.08731597750483241}, {9/5, 7/50, 0.11293475314251677}, {9/5, 3/20, 0.14180625711963057}, {9/5, 4/25, 0.17277888150029053}, {9/5, 17/100, 0.20505910181519008}, {9/5, 9/50, 0.238667338033555}, {9/5, 19/100, 0.27334209625363404}, {9/5, 1/5, 0.3098078938967051}, {9/5, 21/100, 0.3476870259300173}, {9/5, 11/50, 0.3863100460121028}, {9/5, 23/100, 0.42553906242828754}, {9/5, 6/25, 0.4652590611511815}, {9/5, 1/4, 0.504585066576503}, {9/5, 13/50, 0.5428842759601721}, {9/5, 27/100, 0.5812522693015727}, {9/5, 7/25, 0.6196433347479611}, {9/5, 29/100, 0.6580192625152513}, {9/5, 3/10, 0.6963477932137594}, {9/5, 31/100, 0.7346013857321828}, {9/5, 8/25, 0.7727562412036816}, {9/5, 33/100, 0.8107915309937912}, {9/5, 17/50, 0.8479667958540122}, {9/5, 7/20, 0.8840590516695706}, {9/5, 9/25, 0.9199184193819452}, {9/5, 37/100, 0.9555354672440496}, {9/5, 19/50, 0.9909013471980288}, {9/5, 39/100, 1.026007817175637}, {9/5, 2/5, 1.0608470957806733}, {9/5, 41/100, 1.095411739971397}, {9/5, 21/50, 1.129432819624235}, {9/5, 43/100, 1.1606096463360591}, {9/5, 11/25, 1.1914282263489184}, {9/5, 9/20, 1.221791721383174}, {9/5, 23/50, 1.251797243643765}, {9/5, 47/100, 1.2814422826705503}, {9/5, 12/25, 1.3107240882139455}, {9/5, 49/100, 1.3396396781592594}, {9/5, 1/2, 1.368185848743323}, {9/5, 51/100, 1.3949523648173037}, {9/5, 13/25, 1.4202256838848542}, {9/5, 53/100, 1.4451009860829247}, {9/5, 27/50, 1.4695767911722675}, {9/5, 11/20, 1.493651352823288}, {9/5, 14/25, 1.5173226830902844}, {9/5, 57/100, 1.5405885758265856}, {9/5, 29/50, 1.563446629068891}, {9/5, 59/100, 1.585894266430086}, {9/5, 3/5, 1.607928757545644}, {9/5, 61/100, 1.627124142962141}, {9/5, 31/50, 1.644858932429433}, {9/5, 63/100, 1.6621779081695818}, {9/5, 16/25, 1.6788900432516174}, {9/5, 13/20, 1.6951763916931768}, {9/5, 33/50, 1.7110444204016826}, {9/5, 67/100, 1.7264927941692436}, {9/5, 17/25, 1.7415200986242467}, {9/5, 69/100, 1.7561248578854969}, {9/5, 7/10, 1.7703055484744439}, {9/5, 71/100, 1.7840605526937865}, {9/5, 18/25, 1.7973881584430986}, {9/5, 73/100, 1.8102866237108566}, {9/5, 37/50, 1.819130258539028}, {9/5, 3/4, 1.8259132635223518}, {9/5, 19/25, 1.8323192436116176}, {9/5, 77/100, 1.8383478865338878}, {9/5, 39/50, 1.8439988813481487}, {9/5, 79/100, 1.8492719304325032}, {9/5, 4/5, 1.854166760853138}, {9/5, 81/100, 1.8586831351508615}, {9/5, 41/50, 1.8628208615761508}, {9/5, 83/100, 1.8665798037992243}, {9/5, 21/25, 1.8699598901190038}, {9/5, 17/20, 1.8729611221905174}, {9/5, 43/50, 1.874931107649124}, {9/5, 87/100, 1.8710102034884684}, {9/5, 22/25, 1.8668298310884388}, {9/5, 89/100, 1.8623900541671325}, {9/5, 9/10, 1.8576910658266732}, {9/5, 91/100, 1.8527331915166836}, {9/5, 23/25, 1.847516891703758}, {9/5, 93/100, 1.8420427642533914}, {9/5, 47/50, 1.8363115465311277}, {9/5, 19/20, 1.8303241172282716}, {9/5, 24/25, 1.824081497917126}, {9/5, 97/100, 1.8175848543410826}, {9/5, 49/50, 1.8108354974431826}, {9/5, 99/100, 1.8038348841384373}, {9/5, 1, 1.7965846178329523}}
{{46/25, 0, Indeterminate}, {46/25, 1/100, 4.629175244352859*^-22}, {46/25, 1/50, 1.0052480684453059*^-11}, {46/25, 3/100, 5.072501482565761*^-8}, {46/25, 1/25, 4.668304388319092*^-6}, {46/25, 1/20, 0.00007676402883829454}, {46/25, 3/50, 0.000502933528261615}, {46/25, 7/100, 0.0019295251806490503}, {46/25, 2/25, 0.005246118750071097}, {46/25, 9/100, 0.011305176740001461}, {46/25, 1/10, 0.020910582303538202}, {46/25, 11/100, 0.03427842626769849}, {46/25, 3/25, 0.05147499134014877}, {46/25, 13/100, 0.07256914680254971}, {46/25, 7/50, 0.09753895164035131}, {46/25, 3/20, 0.12550353090769953}, {46/25, 4/25, 0.15592988126178287}, {46/25, 17/100, 0.18855141463867106}, {46/25, 9/50, 0.2233983200320469}, {46/25, 19/100, 0.26072672370771016}, {46/25, 1/5, 0.2995515741441678}, {46/25, 21/100, 0.33962254971734823}, {46/25, 11/50, 0.3807248162952279}, {46/25, 23/100, 0.4216560543996548}, {46/25, 6/25, 0.4622940294952533}, {46/25, 1/4, 0.5032651163752636}, {46/25, 13/50, 0.5444657892225677}, {46/25, 27/100, 0.5858089811171019}, {46/25, 7/25, 0.6272212305687281}, {46/25, 29/100, 0.6686402680785862}, {46/25, 3/10, 0.710013009356735}, {46/25, 31/100, 0.7506676398264831}, {46/25, 8/25, 0.7901994933834389}, {46/25, 33/100, 0.8294817208179397}, {46/25, 17/50, 0.8684906532214093}, {46/25, 7/20, 0.9072056019974893}, {46/25, 9/25, 0.945608278709368}, {46/25, 37/100, 0.9836823278407586}, {46/25, 19/50, 1.02141295067525}, {46/25, 39/100, 1.0565832103118395}, {46/25, 2/5, 1.090697116577097}, {46/25, 41/100, 1.1242568465751224}, {46/25, 21/50, 1.1573486856642734}, {46/25, 43/100, 1.1899763182506178}, {46/25, 11/25, 1.22213570473409}, {46/25, 9/20, 1.2538228110020304}, {46/25, 23/50, 1.2850335744801105}, {46/25, 47/100, 1.3131969476585523}, {46/25, 12/25, 1.3408440393241992}, {46/25, 49/100, 1.3679769111255737}, {46/25, 1/2, 1.394594857366141}, {46/25, 51/100, 1.4206968997635934}, {46/25, 13/25, 1.446281807296226}, {46/25, 53/100, 1.4713481166728095}, {46/25, 27/50, 1.4958941530838328}, {46/25, 11/20, 1.5199019598713468}, {46/25, 14/25, 1.5398193869720769}, {46/25, 57/100, 1.5592102900882117}, {46/25, 29/50, 1.5779719937255463}, {46/25, 59/100, 1.5961071971055756}, {46/25, 3/5, 1.6137188011343337}, {46/25, 61/100, 1.6308071606704801}, {46/25, 31/50, 1.6473724531356908}, {46/25, 63/100, 1.6634147049304326}, {46/25, 16/25, 1.6789338163926346}, {46/25, 13/20, 1.6939295854056484}, {46/25, 33/50, 1.7084017297525473}, {46/25, 67/100, 1.721604492464637}, {46/25, 17/25, 1.7295360466785294}, {46/25, 69/100, 1.7370035107496167}, {46/25, 7/10, 1.7440086828306192}, {46/25, 71/100, 1.7505532889843836}, {46/25, 18/25, 1.756639004250559}, {46/25, 73/100, 1.7622674722724754}, {46/25, 37/50, 1.7674403235919254}, {46/25, 3/4, 1.772159192707778}, {46/25, 19/25, 1.7764257339822667}, {46/25, 77/100, 1.7802416364703628}, {46/25, 39/50, 1.7836086377383786}, {46/25, 79/100, 1.7822458872049305}, {46/25, 4/5, 1.778367695803257}, {46/25, 81/100, 1.7741793315695153}, {46/25, 41/50, 1.7696826594837416}, {46/25, 83/100, 1.7648796434925764}, {46/25, 21/25, 1.7597723531556573}, {46/25, 17/20, 1.7543629695806113}, {46/25, 43/50, 1.7486537906886723}, {46/25, 87/100, 1.7426472358490344}, {46/25, 22/25, 1.7363458499157478}, {46/25, 89/100, 1.7297523066984493}, {46/25, 9/10, 1.7228694118948233}, {46/25, 91/100, 1.7157001055107963}, {46/25, 23/25, 1.7082474637916087}, {46/25, 93/100, 1.7005147006866197}, {46/25, 47/50, 1.6925051688669634}, {46/25, 19/20, 1.6842223603163564}, {46/25, 24/25, 1.67566990651194}, {46/25, 97/100, 1.6668515782130373}, {46/25, 49/50, 1.65777128487327}, {46/25, 99/100, 1.6484330736920914}, {46/25, 1, 1.63884112832031}}
{{47/25, 0, Indeterminate}, {47/25, 1/100, 8.225782567058785*^-24}, {47/25, 1/50, 5.771973957232718*^-13}, {47/25, 3/100, 6.875792049983698*^-9}, {47/25, 1/25, 1.0736534843786784*^-6}, {47/25, 1/20, 0.00002465238529534679}, {47/25, 3/50, 0.00020470494864481626}, {47/25, 7/100, 0.0009293650853652441}, {47/25, 2/25, 0.0028705543807041422}, {47/25, 9/100, 0.00688540358060802}, {47/25, 1/10, 0.013719995809410268}, {47/25, 11/100, 0.023930043468341156}, {47/25, 3/25, 0.037993792628968986}, {47/25, 13/100, 0.05611343071825662}, {47/25, 7/50, 0.07786577587272171}, {47/25, 3/20, 0.10299570953801515}, {47/25, 4/25, 0.13119358915872434}, {47/25, 17/100, 0.16290505539109937}, {47/25, 9/50, 0.19730990876505022}, {47/25, 19/100, 0.23396934709811731}, {47/25, 1/5, 0.2725576859642857}, {47/25, 21/100, 0.3119916372751534}, {47/25, 11/50, 0.3519008782669663}, {47/25, 23/100, 0.3926880714089771}, {47/25, 6/25, 0.43416337661025733}, {47/25, 1/4, 0.47616359275853326}, {47/25, 13/50, 0.5185485835127126}, {47/25, 27/100, 0.5611979555657217}, {47/25, 7/25, 0.6038769073864605}, {47/25, 29/100, 0.6453137735235189}, {47/25, 3/10, 0.6866346724271204}, {47/25, 31/100, 0.727780130800935}, {47/25, 8/25, 0.7686981200926253}, {47/25, 33/100, 0.8093434982344564}, {47/25, 17/50, 0.8496769661411072}, {47/25, 7/20, 0.8892847468202362}, {47/25, 9/25, 0.9261994895724656}, {47/25, 37/100, 0.9625606795042633}, {47/25, 19/50, 0.9983416660001219}, {47/25, 39/100, 1.0335852207728513}, {47/25, 2/5, 1.0682803003962633}, {47/25, 41/100, 1.1024170155965745}, {47/25, 21/50, 1.1358711324978026}, {47/25, 43/100, 1.1663672615525578}, {47/25, 11/25, 1.196236695803882}, {47/25, 9/20, 1.2254779129936508}, {47/25, 23/50, 1.2540894603493662}, {47/25, 47/100, 1.2820699113199112}, {47/25, 12/25, 1.3094178354107786}, {47/25, 49/100, 1.3361317784358901}, {47/25, 1/2, 1.3622102510322547}, {47/25, 51/100, 1.3846693731642636}, {47/25, 13/25, 1.4059266005372162}, {47/25, 53/100, 1.4264228416839888}, {47/25, 27/50, 1.446186797690636}, {47/25, 11/20, 1.4653104778475519}, {47/25, 14/25, 1.4837965185462396}, {47/25, 57/100, 1.5016473389893905}, {47/25, 29/50, 1.5188651716785164}, {47/25, 59/100, 1.535452091826035}, {47/25, 3/5, 1.5514100456293831}, {47/25, 61/100, 1.5666398522953682}, {47/25, 31/50, 1.5758538152511687}, {47/25, 63/100, 1.584502265627654}, {47/25, 16/25, 1.592590347485702}, {47/25, 13/20, 1.600123010236845}, {47/25, 33/50, 1.6071050422851791}, {47/25, 67/100, 1.6135411021286712}, {47/25, 17/25, 1.6194357471079184}, {47/25, 69/100, 1.6247934599730711}, {47/25, 7/10, 1.6296186734229798}, {47/25, 71/100, 1.6339157927557963}, {47/25, 18/25, 1.634078485606831}, {47/25, 73/100, 1.6309412936429}, {47/25, 37/50, 1.6274304176120877}, {47/25, 3/4, 1.6235506016835493}, {47/25, 19/25, 1.6193065911066942}, {47/25, 77/100, 1.6147031474116575}, {47/25, 39/50, 1.6097450620157796}, {47/25, 79/100, 1.6044371683599554}, {47/25, 4/5, 1.5987843526856718}, {47/25, 81/100, 1.5927915635529397}, {47/25, 41/50, 1.5864638164494698}, {47/25, 83/100, 1.5798061074920662}, {47/25, 21/25, 1.5728234065794366}, {47/25, 17/20, 1.5655207567073728}, {47/25, 43/50, 1.5579032846737801}, {47/25, 87/100, 1.5499762061902658}, {47/25, 22/25, 1.5417448302226158}, {47/25, 89/100, 1.533214562599861}, {47/25, 9/10, 1.5243909089290761}, {47/25, 91/100, 1.5152794768505717}, {47/25, 23/25, 1.5058859776654019}, {47/25, 93/100, 1.4962162273662853}, {47/25, 47/50, 1.486276147100077}, {47/25, 19/20, 1.4760717630896665}, {47/25, 24/25, 1.4656092060416244}, {47/25, 97/100, 1.4533232475573814}, {47/25, 49/50, 1.436265047377727}, {47/25, 99/100, 1.4191874945094862}, {47/25, 1, 1.402093193108542}}
{{48/25, 0, Indeterminate}, {48/25, 1/100, 8.273183383535549*^-26}, {48/25, 1/50, 2.6751127946593263*^-14}, {48/25, 3/100, 7.92389233978958*^-10}, {48/25, 1/25, 2.1207849492244394*^-7}, {48/25, 1/20, 6.879102332066571*^-6}, {48/25, 3/50, 0.00007298366353451298}, {48/25, 7/100, 0.00039602169623668504}, {48/25, 2/25, 0.0014051680504541088}, {48/25, 9/100, 0.003733644558673762}, {48/25, 1/10, 0.008082810257757679}, {48/25, 11/100, 0.015158375170068135}, {48/25, 3/25, 0.025519951493989015}, {48/25, 13/100, 0.039293924714834914}, {48/25, 7/50, 0.0565815325692312}, {48/25, 3/20, 0.07745078020754326}, {48/25, 4/25, 0.10205067823257538}, {48/25, 17/100, 0.1298651502529444}, {48/25, 9/50, 0.16059626374603012}, {48/25, 19/100, 0.19358934326831367}, {48/25, 1/5, 0.228010781020943}, {48/25, 21/100, 0.26413813416792736}, {48/25, 11/50, 0.30169303935018243}, {48/25, 23/100, 0.3404248603180482}, {48/25, 6/25, 0.3801099388025827}, {48/25, 1/4, 0.42054996194402633}, {48/25, 13/50, 0.46094202835772397}, {48/25, 27/100, 0.5011445735667694}, {48/25, 7/25, 0.5415132008079125}, {48/25, 29/100, 0.5819379296094314}, {48/25, 3/10, 0.6223230634687021}, {48/25, 31/100, 0.6625851861628408}, {48/25, 8/25, 0.7021712526747169}, {48/25, 33/100, 0.7396181007135102}, {48/25, 17/50, 0.7765580006410259}, {48/25, 7/20, 0.8129800812264865}, {48/25, 9/25, 0.8488811372182155}, {48/25, 37/100, 0.8842330179498665}, {48/25, 19/50, 0.9190111269452279}, {48/25, 39/100, 0.9515389819876223}, {48/25, 2/5, 0.9828098020706159}, {48/25, 41/100, 1.0133926077657542}, {48/25, 21/50, 1.0432794990523702}, {48/25, 43/100, 1.0724637200703109}, {48/25, 11/25, 1.1009394694807235}, {48/25, 9/20, 1.1287017466358285}, {48/25, 23/50, 1.1549095842187413}, {48/25, 47/100, 1.1779547852503311}, {48/25, 12/25, 1.200217057374011}, {48/25, 49/100, 1.221577692981962}, {48/25, 1/2, 1.242196065749461}, {48/25, 51/100, 1.2620762520981983}, {48/25, 13/25, 1.281222269825426}, {48/25, 53/100, 1.2996380820139355}, {48/25, 27/50, 1.3173276044549176}, {48/25, 11/20, 1.3342947157184397}, {48/25, 14/25, 1.348551335380621}, {48/25, 57/100, 1.3589286151375153}, {48/25, 29/50, 1.3686432085968694}, {48/25, 59/100, 1.3777041054030281}, {48/25, 3/5, 1.3861199925080845}, {48/25, 61/100, 1.393899293435418}, {48/25, 31/50, 1.4010502049395155}, {48/25, 63/100, 1.4075807311876243}, {48/25, 16/25, 1.413498715587872}, {48/25, 13/20, 1.418811870385465}, {48/25, 33/50, 1.4183369892708786}, {48/25, 67/100, 1.416422557018253}, {48/25, 17/25, 1.4140638934167913}, {48/25, 69/100, 1.411269632058927}, {48/25, 7/10, 1.4080482329621509}, {48/25, 71/100, 1.4044080107732122}, {48/25, 18/25, 1.4003571602584814}, {48/25, 73/100, 1.3959037793028823}, {48/25, 37/50, 1.3910558896168717}, {48/25, 3/4, 1.385821455330898}, {48/25, 19/25, 1.3802083996389107}, {48/25, 77/100, 1.374224619636675}, {48/25, 39/50, 1.3678779994869155}, {48/25, 79/100, 1.3611764220310387}, {48/25, 4/5, 1.3541277789562471}, {48/25, 81/100, 1.3467399796176136}, {48/25, 41/50, 1.3390209586061543}, {48/25, 83/100, 1.3309786821463063}, {48/25, 21/25, 1.3226211534003125}, {48/25, 17/20, 1.3139564167501256}, {48/25, 43/50, 1.3049925611239352}, {48/25, 87/100, 1.295737722428211}, {48/25, 22/25, 1.2862000851433315}, {48/25, 89/100, 1.2718275540522204}, {48/25, 9/10, 1.2559869693468226}, {48/25, 91/100, 1.2401126829112945}, {48/25, 23/25, 1.224208865674559}, {48/25, 93/100, 1.208279778597389}, {48/25, 47/50, 1.1923297664875385}, {48/25, 19/20, 1.1763632516354505}, {48/25, 24/25, 1.1603847272975787}, {48/25, 97/100, 1.1443987510526774}, {48/25, 49/50, 1.1284099380550194}, {48/25, 99/100, 1.112422954206815}, {48/25, 1, 1.0964425092710437}}
{{49/25, 0, Indeterminate}, {49/25, 1/100, 5.775309306523639*^-28}, {49/25, 1/50, 1.0502452684485083*^-15}, {49/25, 3/100, 7.88034313001917*^-11}, {49/25, 1/25, 3.641294799614161*^-8}, {49/25, 1/20, 1.6945404500044904*^-6}, {49/25, 3/50, 0.000023109013668471894}, {49/25, 7/100, 0.00015110900294421791}, {49/25, 2/25, 0.0006190592974830537}, {49/25, 9/100, 0.0018374634841381158}, {49/25, 1/10, 0.004366118958479008}, {49/25, 11/100, 0.008834152550703776}, {49/25, 3/25, 0.01571322609617087}, {49/25, 13/100, 0.025404093271262022}, {49/25, 7/50, 0.03829449505619675}, {49/25, 3/20, 0.05455891683511913}, {49/25, 4/25, 0.07411400239847342}, {49/25, 17/100, 0.09684837962112845}, {49/25, 9/50, 0.12191205371364473}, {49/25, 19/100, 0.14947560510624686}, {49/25, 1/5, 0.17928108530121276}, {49/25, 21/100, 0.21105414740036843}, {49/25, 11/50, 0.24452722409183908}, {49/25, 23/100, 0.2794461717418763}, {49/25, 6/25, 0.3149050207619436}, {49/25, 1/4, 0.35105195117490107}, {49/25, 13/50, 0.3878581321728573}, {49/25, 27/100, 0.42515156348209965}, {49/25, 7/25, 0.46277926346566967}, {49/25, 29/100, 0.5005908275785123}, {49/25, 3/10, 0.5366242969890009}, {49/25, 31/100, 0.5724266078143562}, {49/25, 8/25, 0.6079261486687417}, {49/25, 33/100, 0.6430796363546744}, {49/25, 17/50, 0.677824861893542}, {49/25, 7/20, 0.7119126418777099}, {49/25, 9/25, 0.7437753065825748}, {49/25, 37/100, 0.7750041885491199}, {49/25, 19/50, 0.8055718040018062}, {49/25, 39/100, 0.8354546130769714}, {49/25, 2/5, 0.86463245160943}, {49/25, 41/100, 0.8930880516383074}, {49/25, 21/50, 0.920005591342695}, {49/25, 43/100, 0.9440964211845526}, {49/25, 11/25, 0.96731707916022}, {49/25, 9/20, 0.9896276390404468}, {49/25, 23/50, 1.0111308385618654}, {49/25, 47/100, 1.0318284066558647}, {49/25, 12/25, 1.0517226768511394}, {49/25, 49/100, 1.0708165018639857}, {49/25, 1/2, 1.0891131853511862}, {49/25, 51/100, 1.105320991642686}, {49/25, 13/25, 1.1173819776242548}, {49/25, 53/100, 1.128684606715213}, {49/25, 27/50, 1.1392411058187557}, {49/25, 11/20, 1.1490634368573895}, {49/25, 14/25, 1.1581633220209278}, {49/25, 57/100, 1.1665522693796504}, {49/25, 29/50, 1.174241598389584}, {49/25, 59/100, 1.18124246492691}, {49/25, 3/5, 1.1843128186549894}, {49/25, 61/100, 1.1844067291546851}, {49/25, 31/50, 1.1839679121629456}, {49/25, 63/100, 1.1830100268260426}, {49/25, 16/25, 1.1815463447251582}, {49/25, 13/20, 1.1795897925959404}, {49/25, 33/50, 1.177152991106662}, {49/25, 67/100, 1.174248289990987}, {49/25, 17/25, 1.1708877998092986}, {49/25, 69/100, 1.1670834205901472}, {49/25, 7/10, 1.16284686758448}, {49/25, 71/100, 1.1581896943460213}, {49/25, 18/25, 1.1531233133347518}, {49/25, 73/100, 1.1476590142247935}, {49/25, 37/50, 1.1418079800838519}, {49/25, 3/4, 1.135581301578658}, {49/25, 19/25, 1.1289899893488415}, {49/25, 77/100, 1.1220449846816662}, {49/25, 39/50, 1.1147571686098243}, {49/25, 79/100, 1.1071373695462767}, {49/25, 4/5, 1.0991963695622142}, {49/25, 81/100, 1.0879851598931511}, {49/25, 41/50, 1.074005957667362}, {49/25, 83/100, 1.0599601368323182}, {49/25, 21/25, 1.045854216372441}, {49/25, 17/20, 1.0316946859673797}, {49/25, 43/50, 1.0174880060512053}, {49/25, 87/100, 1.0032406071220117}, {49/25, 22/25, 0.9889588883876614}, {49/25, 89/100, 0.9746492158257744}, {49/25, 9/10, 0.9603179197297809}, {49/25, 91/100, 0.9459712918059968}, {49/25, 23/25, 0.9316155821104305}, {49/25, 93/100, 0.9172570139095748}, {49/25, 47/50, 0.9029017929363349}, {49/25, 19/20, 0.8885560734052115}, {49/25, 24/25, 0.874225950124172}, {49/25, 97/100, 0.8599174537245703}, {49/25, 49/50, 0.8456365458007352}, {49/25, 99/100, 0.8313891139936989}, {49/25, 1, 0.8167723660473823}}
{{2, 0, Indeterminate}, {2, 1/100, 2.82583874298267*^-30}, {2, 1/50, 3.3125762606087543*^-17}, {2, 3/100, 6.4906269824127856*^-12}, {2, 1/25, 5.247880928367387*^-9}, {2, 1/20, 3.549450037526519*^-7}, {2, 3/50, 6.276201569349459*^-6}, {2, 7/100, 0.0000501103347718403}, {2, 2/25, 0.00023779071511030033}, {2, 9/100, 0.0007953597269603249}, {2, 1/10, 0.002088086225026611}, {2, 11/100, 0.00454176112207781}, {2, 3/25, 0.00860678912002558}, {2, 13/100, 0.01476647343690917}, {2, 7/50, 0.02336042307206333}, {2, 3/20, 0.03460435553569911}, {2, 4/25, 0.04847430251155255}, {2, 17/100, 0.06484896229412358}, {2, 9/50, 0.08375945903101079}, {2, 19/100, 0.10506228391972515}, {2, 1/5, 0.12857578360839172}, {2, 21/100, 0.15409386238146444}, {2, 11/50, 0.18095603291786425}, {2, 23/100, 0.20917898942216503}, {2, 6/25, 0.23862687044561803}, {2, 1/4, 0.2690957678464351}, {2, 13/50, 0.30039484267401706}, {2, 27/100, 0.33163244564164585}, {2, 7/25, 0.36265241491671935}, {2, 29/100, 0.3938155428452869}, {2, 3/10, 0.42503343456447396}, {2, 31/100, 0.45619619336976625}, {2, 8/25, 0.48696209919014893}, {2, 33/100, 0.5162785396147493}, {2, 17/50, 0.5451821637204951}, {2, 7/20, 0.5736141706332156}, {2, 9/25, 0.601523340253141}, {2, 37/100, 0.6288651437299028}, {2, 19/50, 0.6556009213508576}, {2, 39/100, 0.6795309618550892}, {2, 2/5, 0.7025852494421045}, {2, 41/100, 0.7247799898065233}, {2, 21/50, 0.7462060633272819}, {2, 43/100, 0.7668549612554448}, {2, 11/25, 0.7867203468813507}, {2, 9/20, 0.8057977754264106}, {2, 23/50, 0.8240844563625398}, {2, 47/100, 0.8387237829034753}, {2, 12/25, 0.8515643850754301}, {2, 49/100, 0.8636156277569698}, {2, 1/2, 0.8748892824336402}, {2, 51/100, 0.8853973229758749}, {2, 13/25, 0.8951518834505162}, {2, 53/100, 0.9041652259274633}, {2, 27/50, 0.9124497163208605}, {2, 11/20, 0.9161734283480504}, {2, 14/25, 0.9183351694088738}, {2, 57/100, 0.919900270530687}, {2, 29/50, 0.9208864496142642}, {2, 59/100, 0.9213109389940928}, {2, 3/5, 0.9211905248314425}, {2, 61/100, 0.9205415837798473}, {2, 31/50, 0.9193801169334871}, {2, 63/100, 0.9177217811038568}, {2, 16/25, 0.9155819174945631}, {2, 13/20, 0.9129755778626292}, {2, 33/50, 0.9099175482662616}, {2, 67/100, 0.9064223705075858}, {2, 17/25, 0.9025043613831043}, {2, 69/100, 0.8981776298573373}, {2, 7/10, 0.8934560926725514}, {2, 71/100, 0.8883534965352635}, {2, 18/25, 0.8828834312371286}, {2, 73/100, 0.8770593319515754}, {2, 37/50, 0.8679137757547262}, {2, 3/4, 0.8566925025221728}, {2, 19/25, 0.8453588010160015}, {2, 77/100, 0.8339222437365784}, {2, 39/50, 0.8223921915804602}, {2, 79/100, 0.8107778040301248}, {2, 4/5, 0.7990880477336466}, {2, 81/100, 0.7873317036485457}, {2, 41/50, 0.775517372907812}, {2, 83/100, 0.7636534815515135}, {2, 21/25, 0.7517482842545942}, {2, 17/20, 0.7398098671692719}, {2, 43/50, 0.7278461499904024}, {2, 87/100, 0.7158648873422053}, {2, 22/25, 0.7038736695763929}, {2, 89/100, 0.6918799230637092}, {2, 9/10, 0.6798909100539117}, {2, 91/100, 0.6679137281727012}, {2, 23/25, 0.6539518446913639}, {2, 93/100, 0.6400356227832364}, {2, 47/50, 0.6262676312237411}, {2, 19/20, 0.6126502786613036}, {2, 24/25, 0.5991858956702006}, {2, 97/100, 0.5858767308717924}, {2, 49/50, 0.5727249472112982}, {2, 99/100, 0.5597326184093261}, {2, 1, 0.5469017256046513}}
{{51/25, 0, Indeterminate}, {51/25, 1/100, 1.0112730023896116*^-32}, {51/25, 1/50, 8.492526556482958*^-19}, {51/25, 3/100, 4.4835759703960894*^-13}, {51/25, 1/25, 6.446273160252744*^-10}, {51/25, 1/20, 6.394453888636222*^-8}, {51/25, 3/50, 1.488858963231835*^-6}, {51/25, 7/100, 0.000014533256066192152}, {51/25, 2/25, 0.00008058084499977098}, {51/25, 9/100, 0.0003076693933956398}, {51/25, 1/10, 0.0008883122878354649}, {51/25, 11/100, 0.002096153777511189}, {51/25, 3/25, 0.00428360703749778}, {51/25, 13/100, 0.007800055535941434}, {51/25, 7/50, 0.012964706774538867}, {51/25, 3/20, 0.019928466015449977}, {51/25, 4/25, 0.0288761390378069}, {51/25, 17/100, 0.03990659214131624}, {51/25, 9/50, 0.053034355344485314}, {51/25, 19/100, 0.0682150196064745}, {51/25, 1/5, 0.08516658962066813}, {51/25, 21/100, 0.10378855006139208}, {51/25, 11/50, 0.12399690794219834}, {51/25, 23/100, 0.14562568224682737}, {51/25, 6/25, 0.1685037545828855}, {51/25, 1/4, 0.19174916721666202}, {51/25, 13/50, 0.21564711081558122}, {51/25, 27/100, 0.24013338391316144}, {51/25, 7/25, 0.2650701489998811}, {51/25, 29/100, 0.2903218765858582}, {51/25, 3/10, 0.3148197478946895}, {51/25, 31/100, 0.33927019573411576}, {51/25, 8/25, 0.36360010244544577}, {51/25, 33/100, 0.38772388076531045}, {51/25, 17/50, 0.4115652404459446}, {51/25, 7/20, 0.4345721852476432}, {51/25, 9/25, 0.45598001054486875}, {51/25, 37/100, 0.47676998808206533}, {51/25, 19/50, 0.49694588347606183}, {51/25, 39/100, 0.516504009850026}, {51/25, 2/5, 0.5354188889351987}, {51/25, 41/100, 0.5536692386620155}, {51/25, 21/50, 0.5712374997767726}, {51/25, 43/100, 0.5857205690158933}, {51/25, 11/25, 0.5989030053492903}, {51/25, 9/20, 0.6113406080924596}, {51/25, 23/50, 0.6230384717930479}, {51/25, 47/100, 0.6340029979294848}, {51/25, 12/25, 0.644241713900971}, {51/25, 49/100, 0.6537631192183625}, {51/25, 1/2, 0.6604080075097435}, {51/25, 51/100, 0.6647726980841094}, {51/25, 13/25, 0.6685050915757331}, {51/25, 53/100, 0.6716241256198731}, {51/25, 27/50, 0.6741484644581804}, {51/25, 11/20, 0.6760964944082924}, {51/25, 14/25, 0.6774863233013931}, {51/25, 57/100, 0.678335782836472}, {51/25, 29/50, 0.6786624330059392}, {51/25, 59/100, 0.6784835679156968}, {51/25, 3/5, 0.677816222461224}, {51/25, 61/100, 0.6766771794348616}, {51/25, 31/50, 0.6750829767323865}, {51/25, 63/100, 0.6730499144027289}, {51/25, 16/25, 0.6705940613471929}, {51/25, 13/20, 0.6677312615245534}, {51/25, 33/50, 0.664477139560325}, {51/25, 67/100, 0.6605735336296854}, {51/25, 17/25, 0.6525724201823035}, {51/25, 69/100, 0.6443963531217728}, {51/25, 7/10, 0.6360584170780134}, {51/25, 71/100, 0.6275712659091289}, {51/25, 18/25, 0.6189471454892316}, {51/25, 73/100, 0.6101979139918184}, {51/25, 37/50, 0.6013350599133501}, {51/25, 3/4, 0.5923697180609915}, {51/25, 19/25, 0.583312683710063}, {51/25, 77/100, 0.5741744251195567}, {51/25, 39/50, 0.5649650945781388}, {51/25, 79/100, 0.5556945381387358}, {51/25, 4/5, 0.5463723041863997}, {51/25, 81/100, 0.537007650971928}, {51/25, 41/50, 0.5276095532324746}, {51/25, 83/100, 0.5181867080100643}, {51/25, 21/25, 0.5070258903109054}, {51/25, 17/20, 0.4958991000879488}, {51/25, 43/50, 0.4848752679027585}, {51/25, 87/100, 0.4739583885981515}, {51/25, 22/25, 0.4631522685896263}, {51/25, 89/100, 0.45246052882439386}, {51/25, 9/10, 0.4418866074406474}, {51/25, 91/100, 0.4314337621873589}, {51/25, 23/25, 0.4211050726579201}, {51/25, 93/100, 0.4109034423846916}, {51/25, 47/50, 0.40083160083603386}, {51/25, 19/20, 0.39089210535204033}, {51/25, 24/25, 0.3810873430507635}, {51/25, 97/100, 0.3714195327325328}, {51/25, 49/50, 0.3618253937661433}, {51/25, 99/100, 0.351486322946353}, {51/25, 1, 0.34135835387432717}}
{{52/25, 0, Indeterminate}, {52/25, 1/100, 2.629762468876548*^-35}, {52/25, 1/50, 1.7561920463654115*^-20}, {52/25, 3/100, 2.5331956632729822*^-14}, {52/25, 1/25, 6.608616074385439*^-11}, {52/25, 1/20, 9.689589868781032*^-9}, {52/25, 3/50, 3.002291301052774*^-7}, {52/25, 7/100, 3.612481995704462*^-6}, {52/25, 2/25, 0.00002382177164312303}, {52/25, 9/100, 0.00010310905653124531}, {52/25, 1/10, 0.00033047698299121974}, {52/25, 11/100, 0.0008574058785457649}, {52/25, 3/25, 0.001887713987060519}, {52/25, 13/100, 0.0036559268711540112}, {52/25, 7/50, 0.00636467325914131}, {52/25, 3/20, 0.010237775153465994}, {52/25, 4/25, 0.015447438449083814}, {52/25, 17/100, 0.022118541590695245}, {52/25, 9/50, 0.03028321860832409}, {52/25, 19/100, 0.03990476154444753}, {52/25, 1/5, 0.05100876199664019}, {52/25, 21/100, 0.06353690956164029}, {52/25, 11/50, 0.07740194308598548}, {52/25, 23/100, 0.09208530822152038}, {52/25, 6/25, 0.1077572070619794}, {52/25, 1/4, 0.12430304814910521}, {52/25, 13/50, 0.14159622991348875}, {52/25, 27/100, 0.15922410861516054}, {52/25, 7/25, 0.17702765875285856}, {52/25, 29/100, 0.19512755731486647}, {52/25, 3/10, 0.2134182898703254}, {52/25, 31/100, 0.2318020158245764}, {52/25, 8/25, 0.24982989431295982}, {52/25, 33/100, 0.2670587167624268}, {52/25, 17/50, 0.28398835939286593}, {52/25, 7/20, 0.30060801672598925}, {52/25, 9/25, 0.3168711530335585}, {52/25, 37/100, 0.33273231316794316}, {52/25, 19/50, 0.3481518325871707}, {52/25, 39/100, 0.3620469985289965}, {52/25, 2/5, 0.3744300168900058}, {52/25, 41/100, 0.3862256832340105}, {52/25, 21/50, 0.3974246015398539}, {52/25, 43/100, 0.40802034232905054}, {52/25, 11/25, 0.4180090950273496}, {52/25, 9/20, 0.42738936077585993}, {52/25, 23/50, 0.43366233203352716}, {52/25, 47/100, 0.43912476503967984}, {52/25, 12/25, 0.4440034954418301}, {52/25, 49/100, 0.44831298635463745}, {52/25, 1/2, 0.4520681195371857}, {52/25, 51/100, 0.45528409835809125}, {52/25, 13/25, 0.45797636605665487}, {52/25, 53/100, 0.46016053684676433}, {52/25, 27/50, 0.46185233778302964}, {52/25, 11/20, 0.4630675596287574}, {52/25, 14/25, 0.463822015238851}, {52/25, 57/100, 0.46413150420436344}, {52/25, 29/50, 0.4640117827045107}, {52/25, 59/100, 0.4634785376808218}, {52/25, 3/5, 0.4625473645921641}, {52/25, 61/100, 0.46123374813094864}, {52/25, 31/50, 0.4566066484353976}, {52/25, 63/100, 0.4516160581021601}, {52/25, 16/25, 0.4464154943157508}, {52/25, 13/20, 0.4410198565826991}, {52/25, 33/50, 0.43544350949419514}, {52/25, 67/100, 0.42970030557546385}, {52/25, 17/25, 0.4238036062570644}, {52/25, 69/100, 0.41776630109824076}, {52/25, 7/10, 0.4116008253921272}, {52/25, 71/100, 0.4053191762806424}, {52/25, 18/25, 0.3989329275031469}, {52/25, 73/100, 0.39245324289845157}, {52/25, 37/50, 0.38589088877462785}, {52/25, 3/4, 0.3792562452551432}, {52/25, 19/25, 0.3721679534595305}, {52/25, 77/100, 0.36403053806682617}, {52/25, 39/50, 0.35593620226879763}, {52/25, 79/100, 0.347890989254973}, {52/25, 4/5, 0.3399006209945998}, {52/25, 81/100, 0.3319705099451524}, {52/25, 41/50, 0.3241057693617679}, {52/25, 83/100, 0.3163112110591914}, {52/25, 21/25, 0.30859135434258655}, {52/25, 17/20, 0.3009504480241868}, {52/25, 43/50, 0.29339247954935166}, {52/25, 87/100, 0.2859211829877851}, {52/25, 22/25, 0.2785400466068976}, {52/25, 89/100, 0.27125232008300254}, {52/25, 9/10, 0.2635242444137438}, {52/25, 91/100, 0.25569611698261835}, {52/25, 23/25, 0.24802624937132461}, {52/25, 93/100, 0.24051427625211724}, {52/25, 47/50, 0.23315971826168405}, {52/25, 19/20, 0.22596198580282986}, {52/25, 24/25, 0.2189203827659069}, {52/25, 97/100, 0.21203411018855609}, {52/25, 49/50, 0.20530226986928923}, {52/25, 99/100, 0.19872386794751679}, {52/25, 1, 0.19229781846019017}}
{{53/25, 0, Indeterminate}, {53/25, 1/100, 5.157294860218937*^-38}, {53/25, 1/50, 2.9237851876320874*^-22}, {53/25, 3/100, 1.179153983705791*^-15}, {53/25, 1/25, 5.662797528776494*^-12}, {53/25, 1/20, 1.2532859961620667*^-9}, {53/25, 3/50, 5.1923213961178246*^-8}, {53/25, 7/100, 7.824117861502424*^-7}, {53/25, 2/25, 6.1214128983963305*^-6}, {53/25, 9/100, 0.000030305052668217625}, {53/25, 1/10, 0.00010939155433704663}, {53/25, 11/100, 0.0003119042545383126}, {53/25, 3/25, 0.000741313177423844}, {53/25, 13/100, 0.0015242178660504506}, {53/25, 7/50, 0.0028115058941040887}, {53/25, 3/20, 0.004754929277891094}, {53/25, 4/25, 0.007495456301691708}, {53/25, 17/100, 0.011112510839807462}, {53/25, 9/50, 0.015705498601686445}, {53/25, 19/100, 0.021328613888748682}, {53/25, 1/5, 0.028003844829782392}, {53/25, 21/100, 0.035557856399816214}, {53/25, 11/50, 0.044041460865014904}, {53/25, 23/100, 0.0534116241426711}, {53/25, 6/25, 0.06359849637355876}, {53/25, 1/4, 0.0742868832272182}, {53/25, 13/50, 0.08552664285535853}, {53/25, 27/100, 0.0972626282732018}, {53/25, 7/25, 0.10940562144771447}, {53/25, 29/100, 0.12179311769719045}, {53/25, 3/10, 0.1339007676284364}, {53/25, 31/100, 0.14605730737028666}, {53/25, 8/25, 0.1582117536386436}, {53/25, 33/100, 0.17030533747915158}, {53/25, 17/50, 0.18227906694652676}, {53/25, 7/20, 0.19407949757777368}, {53/25, 9/25, 0.20453967619122784}, {53/25, 37/100, 0.21455322389505696}, {53/25, 19/50, 0.2242008364069305}, {53/25, 39/100, 0.233458818501443}, {53/25, 2/5, 0.24230747053430543}, {53/25, 41/100, 0.2507307235362807}, {53/25, 21/50, 0.2571511334536844}, {53/25, 43/100, 0.26290353455230264}, {53/25, 11/25, 0.2681867288917041}, {53/25, 9/20, 0.27300547989498153}, {53/25, 23/50, 0.2773660125155059}, {53/25, 47/100, 0.28127580648232436}, {53/25, 12/25, 0.28474341444804085}, {53/25, 49/100, 0.2877783021065866}, {53/25, 1/2, 0.2903907076338599}, {53/25, 51/100, 0.29259151808170286}, {53/25, 13/25, 0.2943921606184737}, {53/25, 53/100, 0.29580450675288683}, {53/25, 27/50, 0.2968407879006196}, {53/25, 11/20, 0.29751352085446975}, {53/25, 14/25, 0.29711157134458516}, {53/25, 57/100, 0.29493656916040145}, {53/25, 29/50, 0.2925180595946836}, {53/25, 59/100, 0.28987135152949167}, {53/25, 3/5, 0.2870112727371511}, {53/25, 61/100, 0.2839521758669814}, {53/25, 31/50, 0.28070794532071125}, {53/25, 63/100, 0.2772920047490489}, {53/25, 16/25, 0.27371732495953}, {53/25, 13/20, 0.26999643207253493}, {53/25, 33/50, 0.26614141580064515}, {53/25, 67/100, 0.26216393775755653}, {53/25, 17/25, 0.25807523972787505}, {53/25, 69/100, 0.25388615184918023}, {53/25, 7/10, 0.2486254546952174}, {53/25, 71/100, 0.24327903654373717}, {53/25, 18/25, 0.23792587850338698}, {53/25, 73/100, 0.23257335006097052}, {53/25, 37/50, 0.22722841202189786}, {53/25, 3/4, 0.221897633119059}, {53/25, 19/25, 0.21658720560565956}, {53/25, 77/100, 0.2113029599289406}, {53/25, 39/50, 0.20605037857375186}, {53/25, 79/100, 0.20083460915748846}, {53/25, 4/5, 0.19566047685056367}, {53/25, 81/100, 0.19053249619010407}, {53/25, 41/50, 0.18512656409394712}, {53/25, 83/100, 0.17953383519194482}, {53/25, 21/25, 0.17404414060280213}, {53/25, 17/20, 0.16865868216785732}, {53/25, 43/50, 0.1633784663694248}, {53/25, 87/100, 0.1582043137303181}, {53/25, 22/25, 0.15313686775459998}, {53/25, 89/100, 0.14817660345631284}, {53/25, 9/10, 0.1433238355173589}, {53/25, 91/100, 0.13857872611050362}, {53/25, 23/25, 0.13394129241895097}, {53/25, 93/100, 0.1294114138799053}, {53/25, 47/50, 0.12497319188693941}, {53/25, 19/20, 0.12062714969202945}, {53/25, 24/25, 0.11639024568537493}, {53/25, 97/100, 0.11226172069657661}, {53/25, 49/50, 0.10824071705187742}, {53/25, 99/100, 0.10432628438581547}, {53/25, 1, 0.10051738528747839}}
{{54/25, 0, Indeterminate}, {54/25, 1/100, 7.459674857619466*^-41}, {54/25, 1/50, 3.879176420295835*^-24}, {54/25, 3/100, 4.460027847109826*^-17}, {54/25, 1/25, 4.011819187704224*^-13}, {54/25, 1/20, 1.351974702053159*^-10}, {54/25, 3/50, 7.560838986330788*^-9}, {54/25, 7/100, 1.4455660261036607*^-7}, {54/25, 2/25, 1.3463783069820521*^-6}, {54/25, 9/100, 7.740775610004748*^-6}, {54/25, 1/10, 0.0000315287822450228}, {54/25, 11/100, 0.00009898065157611422}, {54/25, 3/25, 0.0002540799428957483}, {54/25, 13/100, 0.0005612495560188819}, {54/25, 7/50, 0.00110131787614972}, {54/25, 3/20, 0.0019624720533331507}, {54/25, 4/25, 0.0032294928363723998}, {54/25, 17/100, 0.004989782199514293}, {54/25, 9/50, 0.007315732389212264}, {54/25, 19/100, 0.010224036220689696}, {54/25, 1/5, 0.013745813939423557}, {54/25, 21/100, 0.01790734026293325}, {54/25, 11/50, 0.022705502435952655}, {54/25, 23/100, 0.028011201307325144}, {54/25, 6/25, 0.033863752956970236}, {54/25, 1/4, 0.040221293116778065}, {54/25, 13/50, 0.04703350080197671}, {54/25, 27/100, 0.054068250886921285}, {54/25, 7/25, 0.061306442049488354}, {54/25, 29/100, 0.06876233144227105}, {54/25, 3/10, 0.07638652829397813}, {54/25, 31/100, 0.08412374648221677}, {54/25, 8/25, 0.09192128116292765}, {54/25, 33/100, 0.09908010145050969}, {54/25, 17/50, 0.10613606914863263}, {54/25, 7/20, 0.1130548759318129}, {54/25, 9/25, 0.11980387833912973}, {54/25, 37/100, 0.1263542142552766}, {54/25, 19/50, 0.1321761368679988}, {54/25, 39/100, 0.13722726315206335}, {54/25, 2/5, 0.14197952197598407}, {54/25, 41/100, 0.14642536871315365}, {54/25, 21/50, 0.15055963864836325}, {54/25, 43/100, 0.15437929369941442}, {54/25, 11/25, 0.1578831887080198}, {54/25, 9/20, 0.16107185701223953}, {54/25, 23/50, 0.16394731459083972}, {54/25, 47/100, 0.166512881802143}, {54/25, 12/25, 0.1687730215849566}, {54/25, 49/100, 0.1707331929158599}, {54/25, 1/2, 0.17239971830120313}, {54/25, 51/100, 0.17345957382785093}, {54/25, 13/25, 0.17316690004483135}, {54/25, 53/100, 0.17264455935467996}, {54/25, 27/50, 0.17190487434073812}, {54/25, 11/20, 0.17096000370401074}, {54/25, 14/25, 0.16982190894243146}, {54/25, 57/100, 0.16850232666439552}, {54/25, 29/50, 0.16701274571783278}, {54/25, 59/100, 0.16536438843587842}, {54/25, 3/5, 0.163568195403097}, {54/25, 61/100, 0.16163481323468606}, {54/25, 31/50, 0.15957458493679058}, {54/25, 63/100, 0.1573891836825398}, {54/25, 16/25, 0.15439115276468388}, {54/25, 13/20, 0.1513386709469997}, {54/25, 33/50, 0.14824003776339834}, {54/25, 67/100, 0.14510312314806878}, {54/25, 17/25, 0.14193538175478052}, {54/25, 69/100, 0.13874386692537566}, {54/25, 7/10, 0.13553524429508437}, {54/25, 71/100, 0.13231580503082177}, {54/25, 18/25, 0.1290914787050944}, {54/25, 73/100, 0.1258678458127703}, {54/25, 37/50, 0.12265014994132867}, {54/25, 3/4, 0.11914072105678024}, {54/25, 19/25, 0.11555167076247226}, {54/25, 77/100, 0.11201470546387807}, {54/25, 39/50, 0.10853233742714254}, {54/25, 79/100, 0.10510682456825936}, {54/25, 4/5, 0.10174018364332561}, {54/25, 81/100, 0.0984342027832087}, {54/25, 41/50, 0.0951904534250281}, {54/25, 83/100, 0.09201030168759693}, {54/25, 21/25, 0.08889491923314143}, {54/25, 17/20, 0.08584529365319735}, {54/25, 43/50, 0.08284551103502143}, {54/25, 87/100, 0.07990793706169891}, {54/25, 22/25, 0.07704009166855268}, {54/25, 89/100, 0.07424220415143581}, {54/25, 9/10, 0.07151437010530035}, {54/25, 91/100, 0.06885655949912706}, {54/25, 23/25, 0.06626862443683923}, {54/25, 93/100, 0.06375030657658005}, {54/25, 47/50, 0.061301244285225556}, {54/25, 19/20, 0.058920979625050406}, {54/25, 24/25, 0.05660896501102473}, {54/25, 97/100, 0.054269313093116264}, {54/25, 49/50, 0.051970354794968227}, {54/25, 99/100, 0.049750022354789175}, {54/25, 1, 0.047606627606633416}}
{{11/5, 0, Indeterminate}, {11/5, 1/100, 7.977635811342148*^-44}, {11/5, 1/50, 4.06642341516936*^-26}, {11/5, 3/100, 1.3652188692706568*^-18}, {11/5, 1/25, 2.323957642080133*^-14}, {11/5, 1/20, 1.2101375356607787*^-11}, {11/5, 3/50, 9.339123359394335*^-10}, {11/5, 7/100, 2.2518876853213533*^-8}, {11/5, 2/25, 2.536574899084289*^-7}, {11/5, 9/100, 1.7048665840496805*^-6}, {11/5, 1/10, 7.849102362801172*^-6}, {11/5, 11/100, 0.000027168309504445644}, {11/5, 3/25, 0.00007622532950415849}, {11/5, 13/100, 0.0001817126261764002}, {11/5, 7/50, 0.0003797208507019655}, {11/5, 3/20, 0.0007146550136814621}, {11/5, 4/25, 0.001236924136989956}, {11/5, 17/100, 0.0019941586291092163}, {11/5, 9/50, 0.0030232633708307897}, {11/5, 19/100, 0.004368485006827485}, {11/5, 1/5, 0.006060736717038332}, {11/5, 21/100, 0.008088289702483929}, {11/5, 11/50, 0.010474845236561088}, {11/5, 23/100, 0.013221099310371073}, {11/5, 6/25, 0.016316974986295148}, {11/5, 1/4, 0.01964259700849833}, {11/5, 13/50, 0.023238898331346163}, {11/5, 27/100, 0.027080437346684704}, {11/5, 7/25, 0.031135105395440947}, {11/5, 29/100, 0.03536845278536502}, {11/5, 3/10, 0.0395132017654743}, {11/5, 31/100, 0.043670536366006596}, {11/5, 8/25, 0.047857158500240714}, {11/5, 33/100, 0.052042377196553934}, {11/5, 17/50, 0.05619753274570698}, {11/5, 7/20, 0.05989966341154944}, {11/5, 9/25, 0.06339011195381512}, {11/5, 37/100, 0.06674455140014937}, {11/5, 19/50, 0.06994878110351348}, {11/5, 39/100, 0.07299087595857084}, {11/5, 2/5, 0.07586103786991068}, {11/5, 41/100, 0.07855144109967967}, {11/5, 21/50, 0.08105607610553033}, {11/5, 43/100, 0.08337059526807786}, {11/5, 11/25, 0.08549216294889118}, {11/5, 9/20, 0.08741931156803309}, {11/5, 23/50, 0.0891518048072881}, {11/5, 47/100, 0.09013417030497746}, {11/5, 12/25, 0.09068774473758467}, {11/5, 49/100, 0.0910664750671485}, {11/5, 1/2, 0.09127751675361005}, {11/5, 51/100, 0.09132826490941526}, {11/5, 13/25, 0.09122628483791574}, {11/5, 53/100, 0.09097925113206913}, {11/5, 27/50, 0.09059489440608355}, {11/5, 11/20, 0.09008095482162908}, {11/5, 14/25, 0.08944514165469539}, {11/5, 57/100, 0.08869509822830123}, {11/5, 29/50, 0.08759132162188081}, {11/5, 59/100, 0.08620813754262298}, {11/5, 3/5, 0.08475754850543321}, {11/5, 61/100, 0.08324667635623852}, {11/5, 31/50, 0.0816823335363118}, {11/5, 63/100, 0.0800710243099308}, {11/5, 16/25, 0.07841894725932726}, {11/5, 13/20, 0.07673199884088192}, {11/5, 33/50, 0.07501577782759444}, {11/5, 67/100, 0.07327559048922781}, {11/5, 17/25, 0.0714470977473161}, {11/5, 69/100, 0.06940577980224232}, {11/5, 7/10, 0.06737601467681097}, {11/5, 71/100, 0.06536115896705176}, {11/5, 18/25, 0.06336429868021967}, {11/5, 73/100, 0.061388262122733864}, {11/5, 37/50, 0.05943563232908716}, {11/5, 3/4, 0.057508759061639825}, {11/5, 19/25, 0.05560977039429039}, {11/5, 77/100, 0.053740583892605526}, {11/5, 39/50, 0.05189942660809388}, {11/5, 79/100, 0.05007945289173377}, {11/5, 4/5, 0.04829530310500681}, {11/5, 81/100, 0.04654807705218502}, {11/5, 41/50, 0.04483871662557343}, {11/5, 83/100, 0.04316801491875871}, {11/5, 21/25, 0.04153662499679155}, {11/5, 17/20, 0.039945068335009534}, {11/5, 43/50, 0.03839374293738674}, {11/5, 87/100, 0.03688293114454056}, {11/5, 22/25, 0.03539480053230975}, {11/5, 89/100, 0.033875837257769555}, {11/5, 9/10, 0.032406934701566255}, {11/5, 91/100, 0.03098735514003498}, {11/5, 23/25, 0.029616309612481104}, {11/5, 93/100, 0.028313292609393737}, {11/5, 47/50, 0.02705591855620867}, {11/5, 19/20, 0.025842307839355923}, {11/5, 24/25, 0.024671675811133855}, {11/5, 97/100, 0.02354320245596818}, {11/5, 49/50, 0.022456036770287808}, {11/5, 99/100, 0.02140930090134436}, {11/5, 1, 0.02040209405377246}}
{{56/25, 0, Indeterminate}, {56/25, 1/100, 6.36558750121988*^-47}, {56/25, 1/50, 3.3453364200156643*^-28}, {56/25, 3/100, 3.3462518573854504*^-20}, {56/25, 1/25, 1.1053196766915318*^-15}, {56/25, 1/20, 8.950499940910476*^-13}, {56/25, 3/50, 9.626277675332947*^-11}, {56/25, 7/100, 2.963322419881709*^-9}, {56/25, 2/25, 4.093453885955104*^-8}, {56/25, 9/100, 3.2213229544299135*^-7}, {56/25, 1/10, 1.6773316880660135*^-6}, {56/25, 11/100, 6.484476035984429*^-6}, {56/25, 3/25, 0.000019986385634930894}, {56/25, 13/100, 0.000051439943977440174}, {56/25, 7/50, 0.00011510178129456448}, {56/25, 3/20, 0.0002302967569668439}, {56/25, 4/25, 0.0004184332662267197}, {56/25, 17/100, 0.0007042988812833417}, {56/25, 9/50, 0.0011137794866384393}, {56/25, 19/100, 0.0016655879860651209}, {56/25, 1/5, 0.0023790821750101477}, {56/25, 21/100, 0.003271688288541804}, {56/25, 11/50, 0.004351558599513322}, {56/25, 23/100, 0.005597039687274865}, {56/25, 6/25, 0.007022928072339339}, {56/25, 1/4, 0.008624742649777827}, {56/25, 13/50, 0.01039279505396734}, {56/25, 27/100, 0.01227677332060811}, {56/25, 7/25, 0.014220001773288093}, {56/25, 29/100, 0.016257529312994474}, {56/25, 3/10, 0.01837055198666918}, {56/25, 31/100, 0.02053998141200533}, {56/25, 8/25, 0.02258143309106375}, {56/25, 33/100, 0.024579263541203808}, {56/25, 17/50, 0.026553219247837125}, {56/25, 7/20, 0.028489009823468074}, {56/25, 9/25, 0.030373702818975102}, {56/25, 37/100, 0.03219575610228409}, {56/25, 19/50, 0.03394501776218165}, {56/25, 39/100, 0.035612700648819266}, {56/25, 2/5, 0.03719133761702604}, {56/25, 41/100, 0.0386747225570566}, {56/25, 21/50, 0.04005784140925925}, {56/25, 43/100, 0.041029881024523596}, {56/25, 11/25, 0.04179892672564113}, {56/25, 9/20, 0.04245837525997278}, {56/25, 23/50, 0.04301019162216532}, {56/25, 47/100, 0.043456881181181836}, {56/25, 12/25, 0.04380140911663044}, {56/25, 49/100, 0.04404712680483411}, {56/25, 1/2, 0.04419770488010278}, {56/25, 51/100, 0.04425707263208184}, {56/25, 13/25, 0.044229363361830774}, {56/25, 53/100, 0.04396966401827953}, {56/25, 27/50, 0.04354437046585606}, {56/25, 11/20, 0.04305668280711765}, {56/25, 14/25, 0.04251157289021453}, {56/25, 57/100, 0.04191389467227949}, {56/25, 29/50, 0.04126836833053466}, {56/25, 59/100, 0.040579567287399816}, {56/25, 3/5, 0.03985190780036918}, {56/25, 61/100, 0.03908964080629693}, {56/25, 31/50, 0.0382624628428975}, {56/25, 63/100, 0.03728500853477462}, {56/25, 16/25, 0.03629665300001841}, {56/25, 13/20, 0.035300621867463966}, {56/25, 33/50, 0.034299925017271055}, {56/25, 67/100, 0.03329736332866104}, {56/25, 17/25, 0.0322955357189171}, {56/25, 69/100, 0.03129684639430812}, {56/25, 7/10, 0.03030351224555224}, {56/25, 71/100, 0.029316975514842778}, {56/25, 18/25, 0.028330687782191437}, {56/25, 73/100, 0.027356240877069928}, {56/25, 37/50, 0.02639513274202086}, {56/25, 3/4, 0.025448711758213814}, {56/25, 19/25, 0.024518184276904696}, {56/25, 77/100, 0.0236046220089455}, {56/25, 39/50, 0.022708969257044416}, {56/25, 79/100, 0.02183204997814028}, {56/25, 4/5, 0.020974574665522838}, {56/25, 81/100, 0.020083207349165057}, {56/25, 41/50, 0.019213312886966035}, {56/25, 83/100, 0.018370169493441207}, {56/25, 21/25, 0.01755443074730957}, {56/25, 17/20, 0.01677835455081483}, {56/25, 43/50, 0.016027096443484247}, {56/25, 87/100, 0.015300516430162914}, {56/25, 22/25, 0.014598419751302449}, {56/25, 89/100, 0.013920561846665316}, {56/25, 9/10, 0.01326665306268852}, {56/25, 91/100, 0.012636363111214886}, {56/25, 23/25, 0.012029325287218718}, {56/25, 93/100, 0.011445140453088344}, {56/25, 47/50, 0.010883380796948582}, {56/25, 19/20, 0.010343593372433261}, {56/25, 24/25, 0.009825303427252274}, {56/25, 97/100, 0.0093280175278184}, {56/25, 49/50, 0.008849826258937814}, {56/25, 99/100, 0.008388883495105349}, {56/25, 1, 0.00794788978914222}}
{{57/25, 0, Indeterminate}, {57/25, 1/100, 3.819610520776068*^-50}, {57/25, 1/50, 2.1314639791755354*^-30}, {57/25, 3/100, 6.53145729103416*^-22}, {57/25, 1/25, 4.2388507942242296*^-17}, {57/25, 1/20, 5.4841216187049843*^-14}, {57/25, 3/50, 8.201715925885082*^-12}, {57/25, 7/100, 3.2917612357750743*^-10}, {57/25, 2/25, 5.578445821615778*^-9}, {57/25, 9/100, 5.137474603424139*^-8}, {57/25, 1/10, 3.0715069204668434*^-7}, {57/25, 11/100, 1.3338947774514834*^-6}, {57/25, 3/25, 4.517588727414232*^-6}, {57/25, 13/100, 0.000012652397145896725}, {57/25, 7/50, 0.000030462149347132308}, {57/25, 3/20, 0.00006456878020731845}, {57/25, 4/25, 0.00012401954036640376}, {57/25, 17/100, 0.0002192368627425657}, {57/25, 9/50, 0.0003608024053932574}, {57/25, 19/100, 0.0005608668050602956}, {57/25, 1/5, 0.0008303791799150525}, {57/25, 21/100, 0.001172110942582997}, {57/25, 11/50, 0.0015962149062353603}, {57/25, 23/100, 0.0021076535880431755}, {57/25, 6/25, 0.002708767278429953}, {57/25, 1/4, 0.003378348935108078}, {57/25, 13/50, 0.0041177627157423435}, {57/25, 27/100, 0.004928475807588468}, {57/25, 7/25, 0.005803769664786862}, {57/25, 29/100, 0.006698733148639422}, {57/25, 3/10, 0.007600894390343509}, {57/25, 31/100, 0.008527314291578571}, {57/25, 8/25, 0.009468884659577754}, {57/25, 33/100, 0.010416700773667797}, {57/25, 17/50, 0.011362217636540927}, {57/25, 7/20, 0.012297372274889678}, {57/25, 9/25, 0.013214675270613225}, {57/25, 37/100, 0.014107275137208823}, {57/25, 19/50, 0.014968999272158999}, {57/25, 39/100, 0.01571289241165489}, {57/25, 2/5, 0.016323034261126773}, {57/25, 41/100, 0.01688186207567818}, {57/25, 21/50, 0.01738786494782462}, {57/25, 43/100, 0.01784010679458232}, {57/25, 11/25, 0.018238173358483333}, {57/25, 9/20, 0.018582119549459743}, {57/25, 23/50, 0.018872418032931076}, {57/25, 47/100, 0.019109909729620313}, {57/25, 12/25, 0.01926991183948463}, {57/25, 49/100, 0.019289031358944296}, {57/25, 1/2, 0.019263245732595136}, {57/25, 51/100, 0.01919501620567982}, {57/25, 13/25, 0.019086874657062516}, {57/25, 53/100, 0.018941395970407896}, {57/25, 27/50, 0.018761173705342277}, {57/25, 11/20, 0.018548798809690188}, {57/25, 14/25, 0.01830684112003232}, {57/25, 57/100, 0.017983182663090038}, {57/25, 29/50, 0.01760949364846251}, {57/25, 59/100, 0.01721929765451642}, {57/25, 3/5, 0.016814918297837524}, {57/25, 61/100, 0.016398561524174488}, {57/25, 31/50, 0.015972314117141985}, {57/25, 63/100, 0.015538143231451132}, {57/25, 16/25, 0.01509789680590997}, {57/25, 13/20, 0.014651646386659743}, {57/25, 33/50, 0.014199126172047572}, {57/25, 67/100, 0.013745841213248504}, {57/25, 17/25, 0.013293161222209159}, {57/25, 69/100, 0.012842347127277023}, {57/25, 7/10, 0.012394554767084537}, {57/25, 71/100, 0.011950838798363068}, {57/25, 18/25, 0.011512156765744566}, {57/25, 73/100, 0.011079373288020262}, {57/25, 37/50, 0.010620439458957617}, {57/25, 3/4, 0.010171070614485396}, {57/25, 19/25, 0.009733037255490235}, {57/25, 77/100, 0.009310367420874101}, {57/25, 39/50, 0.008903731255886038}, {57/25, 79/100, 0.008508318240177167}, {57/25, 4/5, 0.008124329683708683}, {57/25, 81/100, 0.007751912614210506}, {57/25, 41/50, 0.007391163951901754}, {57/25, 83/100, 0.007042134511746335}, {57/25, 21/25, 0.0067048328316982}, {57/25, 17/20, 0.006379228826441921}, {57/25, 43/50, 0.006065257267054094}, {57/25, 87/100, 0.005762821087810166}, {57/25, 22/25, 0.0054717945220553324}, {57/25, 89/100, 0.005192026069660866}, {57/25, 9/10, 0.004920876182452673}, {57/25, 91/100, 0.0046606872519509394}, {57/25, 23/25, 0.004411485452497585}, {57/25, 93/100, 0.0041730166927474955}, {57/25, 47/50, 0.003945580865318162}, {57/25, 19/20, 0.003728606841394068}, {57/25, 24/25, 0.003521430120979434}, {57/25, 97/100, 0.0033237706972834733}, {57/25, 49/50, 0.003135343303262976}, {57/25, 99/100, 0.002955858885786669}, {57/25, 1, 0.0027858943081869396}}
{{58/25, 0, Indeterminate}, {58/25, 1/100, 1.6945692517430574*^-53}, {58/25, 1/50, 1.0556670981816492*^-32}, {58/25, 3/100, 1.0104591486428766*^-23}, {58/25, 1/25, 1.3141306291827806*^-18}, {58/25, 1/20, 2.7481843205817388*^-15}, {58/25, 3/50, 5.813525072526569*^-13}, {58/25, 7/100, 3.067410585079124*^-11}, {58/25, 2/25, 6.385859889667732*^-10}, {58/25, 9/100, 6.987725730784701*^-9}, {58/25, 1/10, 4.828523958967534*^-8}, {58/25, 11/100, 2.35700461708604*^-7}, {58/25, 3/25, 8.855453320659573*^-7}, {58/25, 13/100, 2.7061306688349853*^-6}, {58/25, 7/50, 6.9979282660211015*^-6}, {58/25, 3/20, 0.00001588612076345169}, {58/25, 4/25, 0.0000322732632060887}, {58/25, 17/100, 0.00005996805268130837}, {58/25, 9/50, 0.00010352891848811826}, {58/25, 19/100, 0.00016704924993688673}, {58/25, 1/5, 0.00025528539811514963}, {58/25, 21/100, 0.00037294004404635623}, {58/25, 11/50, 0.0005239961140094572}, {58/25, 23/100, 0.0007059359725523617}, {58/25, 6/25, 0.0009224956287799428}, {58/25, 1/4, 0.0011749876988825672}, {58/25, 13/50, 0.0014620597075944142}, {58/25, 27/100, 0.0017652190483667405}, {58/25, 7/25, 0.0020944504728700147}, {58/25, 29/100, 0.002446590984073133}, {58/25, 3/10, 0.0028180526226529107}, {58/25, 31/100, 0.003204952987570942}, {58/25, 8/25, 0.0036032376498157507}, {58/25, 33/100, 0.00400879085669055}, {58/25, 17/50, 0.00441753243622478}, {58/25, 7/20, 0.0048254999995147865}, {58/25, 9/25, 0.005176212196209089}, {58/25, 37/100, 0.005505955018828931}, {58/25, 19/50, 0.0058195654111330205}, {58/25, 39/100, 0.006114940526849122}, {58/25, 2/5, 0.0063903224787815955}, {58/25, 41/100, 0.006644288435742698}, {58/25, 21/50, 0.006875735845002965}, {58/25, 43/100, 0.007083864040755318}, {58/25, 11/25, 0.007247590697764564}, {58/25, 9/20, 0.00735913555163557}, {58/25, 23/50, 0.007446957786938107}, {58/25, 47/100, 0.007511663910327437}, {58/25, 12/25, 0.007554003965750818}, {58/25, 49/100, 0.007574848145405989}, {58/25, 1/2, 0.007575165069237984}, {58/25, 51/100, 0.007556001791808334}, {58/25, 13/25, 0.007495097376927946}, {58/25, 53/100, 0.007403233842978413}, {58/25, 27/50, 0.007297449565451042}, {58/25, 11/20, 0.007179036964926522}, {58/25, 14/25, 0.007049262465479756}, {58/25, 57/100, 0.006909358989814634}, {58/25, 29/50, 0.006760519750247135}, {58/25, 59/100, 0.006603893206275741}, {58/25, 3/5, 0.006437968699873638}, {58/25, 61/100, 0.006266600628796666}, {58/25, 31/50, 0.006090795962654529}, {58/25, 63/100, 0.0059114879641107365}, {58/25, 16/25, 0.005729552412338528}, {58/25, 13/20, 0.0055458074726784014}, {58/25, 33/50, 0.0053610140354595544}, {58/25, 67/100, 0.005168763565880383}, {58/25, 17/25, 0.00496688870889987}, {58/25, 69/100, 0.004767678401016231}, {58/25, 7/10, 0.004572375994998924}, {58/25, 71/100, 0.004384093119021457}, {58/25, 18/25, 0.004199198340612258}, {58/25, 73/100, 0.004018023872003549}, {58/25, 37/50, 0.0038408581420033903}, {58/25, 3/4, 0.0036679484264898845}, {58/25, 19/25, 0.0034995034550140917}, {58/25, 77/100, 0.0033356959778684434}, {58/25, 39/50, 0.003176665280409828}, {58/25, 79/100, 0.0030225196336071017}, {58/25, 4/5, 0.002873338671714206}, {58/25, 81/100, 0.0027291756896937634}, {58/25, 41/50, 0.0025888887460801535}, {58/25, 83/100, 0.0024534307890885666}, {58/25, 21/25, 0.0023231960559051035}, {58/25, 17/20, 0.002198138859815688}, {58/25, 43/50, 0.0020786407107243185}, {58/25, 87/100, 0.001964214511431147}, {58/25, 22/25, 0.0018546785367011052}, {58/25, 89/100, 0.0017499408879705029}, {58/25, 9/10, 0.0016499002067791406}, {58/25, 91/100, 0.001554686851208767}, {58/25, 23/25, 0.0014648283045140063}, {58/25, 93/100, 0.0013791646037265405}, {58/25, 47/50, 0.001297583032259535}, {58/25, 19/20, 0.0012199663010433847}, {58/25, 24/25, 0.0011461934860493863}, {58/25, 97/100, 0.0010761408906782848}, {58/25, 49/50, 0.0010096828360691096}, {58/25, 99/100, 0.0009472865824868848}, {58/25, 1, 0.0008885945746982557}}
{{59/25, 0, Indeterminate}, {59/25, 1/100, 5.499980782037028*^-57}, {59/25, 1/50, 4.0149540274200267*^-35}, {59/25, 3/100, 1.2355838504777702*^-25}, {59/25, 1/25, 3.274004073057545*^-20}, {59/25, 1/20, 1.1133250847719907*^-16}, {59/25, 3/50, 3.4026304580219986*^-14}, {59/25, 7/100, 2.362665721269761*^-12}, {59/25, 2/25, 6.107402132903772*^-11}, {59/25, 9/100, 8.015751672289054*^-10}, {59/25, 1/10, 6.41217835460521*^-9}, {59/25, 11/100, 3.554825321033494*^-8}, {59/25, 3/25, 1.484144414293245*^-7}, {59/25, 13/100, 4.957496492984363*^-7}, {59/25, 7/50, 1.391201060278989*^-6}, {59/25, 3/20, 3.374207809117085*^-6}, {59/25, 4/25, 7.29783704976124*^-6}, {59/25, 17/100, 0.000014309049553105993}, {59/25, 9/50, 0.000025789366822378387}, {59/25, 19/100, 0.00004346480459565093}, {59/25, 1/5, 0.00006918657006503086}, {59/25, 21/100, 0.00010397770333829171}, {59/25, 11/50, 0.00014955052791268856}, {59/25, 23/100, 0.00020739367776843298}, {59/25, 6/25, 0.00027742029754663133}, {59/25, 1/4, 0.0003581363804251472}, {59/25, 13/50, 0.00045124509819089657}, {59/25, 27/100, 0.0005564050445027513}, {59/25, 7/25, 0.0006729454549247533}, {59/25, 29/100, 0.0007999036487720924}, {59/25, 3/10, 0.0009360709609327}, {59/25, 31/100, 0.0010800432821673413}, {59/25, 8/25, 0.001230272934969976}, {59/25, 33/100, 0.001368306170704788}, {59/25, 17/50, 0.0015058753873655169}, {59/25, 7/20, 0.001642069330985408}, {59/25, 9/25, 0.0017754847535398747}, {59/25, 37/100, 0.0019048277013389192}, {59/25, 19/50, 0.0020289287220047938}, {59/25, 39/100, 0.002146752916569947}, {59/25, 2/5, 0.0022531348764196486}, {59/25, 41/100, 0.0023388104768965515}, {59/25, 21/50, 0.0024154413561460154}, {59/25, 43/100, 0.0024827706642460835}, {59/25, 11/25, 0.0025406608290777363}, {59/25, 9/20, 0.002589083015994154}, {59/25, 23/50, 0.002628106157153205}, {59/25, 47/100, 0.00265597970038685}, {59/25, 12/25, 0.0026618280417301456}, {59/25, 49/100, 0.002659442612619464}, {59/25, 1/2, 0.002649279537605334}, {59/25, 51/100, 0.0026318235702541427}, {59/25, 13/25, 0.002607579749781516}, {59/25, 53/100, 0.0025770659151248686}, {59/25, 27/50, 0.002540592522641936}, {59/25, 11/20, 0.0024980053037467935}, {59/25, 14/25, 0.002450792123394718}, {59/25, 57/100, 0.002399465072732443}, {59/25, 29/50, 0.002344522415885469}, {59/25, 59/100, 0.0022864455964290123}, {59/25, 3/5, 0.0022256968008172407}, {59/25, 61/100, 0.0021606201579835397}, {59/25, 31/50, 0.0020879028328747193}, {59/25, 63/100, 0.002014522921811495}, {59/25, 16/25, 0.0019415014375694728}, {59/25, 13/20, 0.0018697935180539984}, {59/25, 33/50, 0.001798165208548578}, {59/25, 67/100, 0.001726889099993903}, {59/25, 17/25, 0.00165621221126566}, {59/25, 69/100, 0.001586356859197275}, {59/25, 7/10, 0.0015175216340562506}, {59/25, 71/100, 0.001449882456918782}, {59/25, 18/25, 0.0013835936980678275}, {59/25, 73/100, 0.001318789338013823}, {59/25, 37/50, 0.0012555841550084912}, {59/25, 3/4, 0.0011933664732597007}, {59/25, 19/25, 0.0011329354745907244}, {59/25, 77/100, 0.0010744355188475033}, {59/25, 39/50, 0.001018002042674259}, {59/25, 79/100, 0.0009637452475478963}, {59/25, 4/5, 0.0009114753920745898}, {59/25, 81/100, 0.0008612025311549371}, {59/25, 41/50, 0.000812926810694043}, {59/25, 83/100, 0.0007667623704790417}, {59/25, 21/25, 0.0007230545057102674}, {59/25, 17/20, 0.000681210631814874}, {59/25, 43/50, 0.0006412080522105718}, {59/25, 87/100, 0.0006030182001109296}, {59/25, 22/25, 0.000566607378618225}, {59/25, 89/100, 0.0005319374535633583}, {59/25, 9/10, 0.0004991001335804827}, {59/25, 91/100, 0.00046835293545853757}, {59/25, 23/25, 0.00043912883446374165}, {59/25, 93/100, 0.0004113858912299044}, {59/25, 47/50, 0.00038507997402019304}, {59/25, 19/20, 0.00036016520421927036}, {59/25, 24/25, 0.0003365943647498213}, {59/25, 97/100, 0.0003143192728077844}, {59/25, 49/50, 0.0002931854999311269}, {59/25, 99/100, 0.0002730643564762064}, {59/25, 1, 0.0002541374294913368}}
{{12/5, 0, Indeterminate}, {12/5, 1/100, 1.2924767564552304*^-60}, {12/5, 1/50, 1.1463164930209553*^-37}, {12/5, 3/100, 1.1592714879211908*^-27}, {12/5, 1/25, 6.417775455518858*^-22}, {12/5, 1/20, 3.5983157055805636*^-18}, {12/5, 3/50, 1.6049124539760398*^-15}, {12/5, 7/100, 1.47402771529259*^-13}, {12/5, 2/25, 4.802114357493897*^-12}, {12/5, 9/100, 7.585744023375288*^-11}, {12/5, 1/10, 7.096544819884418*^-10}, {12/5, 11/100, 4.477424273034214*^-9}, {12/5, 3/25, 2.085823520550984*^-8}, {12/5, 13/100, 7.676751686460628*^-8}, {12/5, 7/50, 2.3353448827224396*^-7}, {12/5, 3/20, 6.112676449324932*^-7}, {12/5, 4/25, 1.404077920887393*^-6}, {12/5, 17/100, 2.907809756419202*^-6}, {12/5, 9/50, 5.527998365308223*^-6}, {12/5, 19/100, 9.70878197645221*^-6}, {12/5, 1/5, 0.000015961118238540475}, {12/5, 21/100, 0.000024893912509081138}, {12/5, 11/50, 0.000036888236611401055}, {12/5, 23/100, 0.000052166279329992576}, {12/5, 6/25, 0.00007129379291853447}, {12/5, 1/4, 0.00009454074253371098}, {12/5, 13/50, 0.00012206010056555863}, {12/5, 27/100, 0.00015387985559314215}, {12/5, 7/25, 0.00018990245418209052}, {12/5, 29/100, 0.00022991068653511058}, {12/5, 3/10, 0.00027061232665179013}, {12/5, 31/100, 0.00031283092386126044}, {12/5, 8/25, 0.0003567741600588422}, {12/5, 33/100, 0.0004019035382236875}, {12/5, 17/50, 0.00044766819688854}, {12/5, 7/20, 0.0004935200451852185}, {12/5, 9/25, 0.0005389269504712255}, {12/5, 37/100, 0.000579881437921854}, {12/5, 19/50, 0.0006178986423001319}, {12/5, 39/100, 0.0006537110969239996}, {12/5, 2/5, 0.0006870173322305451}, {12/5, 41/100, 0.0007175682273343561}, {12/5, 21/50, 0.000745166471003663}, {12/5, 43/100, 0.0007684652723032752}, {12/5, 11/25, 0.0007849453227867767}, {12/5, 9/20, 0.0007981752044635715}, {12/5, 23/50, 0.0008081978473783086}, {12/5, 47/100, 0.0008150879185440989}, {12/5, 12/25, 0.0008189474215542203}, {12/5, 49/100, 0.0008199014212718751}, {12/5, 1/2, 0.000817725235152188}, {12/5, 51/100, 0.0008129326581921869}, {12/5, 13/25, 0.0008057293025318769}, {12/5, 53/100, 0.0007962962086452353}, {12/5, 27/50, 0.0007848192770613078}, {12/5, 11/20, 0.0007714866481287317}, {12/5, 14/25, 0.0007545813361889673}, {12/5, 57/100, 0.0007350971652340933}, {12/5, 29/50, 0.0007145673133207785}, {12/5, 59/100, 0.0006939298414974031}, {12/5, 3/5, 0.0006725841104555587}, {12/5, 61/100, 0.0006506204534848076}, {12/5, 31/50, 0.0006281886219355748}, {12/5, 63/100, 0.0006054284199345818}, {12/5, 16/25, 0.0005824695071382425}, {12/5, 13/20, 0.0005594313360747261}, {12/5, 33/50, 0.0005364232055768768}, {12/5, 67/100, 0.0005135444131608333}, {12/5, 17/25, 0.0004907352065021748}, {12/5, 69/100, 0.0004680457366666172}, {12/5, 7/10, 0.00044576613126559226}, {12/5, 71/100, 0.0004239765764404199}, {12/5, 18/25, 0.0004028107498694964}, {12/5, 73/100, 0.0003821940459929904}, {12/5, 37/50, 0.00036216399756054196}, {12/5, 3/4, 0.00034275133937862213}, {12/5, 19/25, 0.0003241247618437453}, {12/5, 77/100, 0.0003062895830309205}, {12/5, 39/50, 0.00028909013926930685}, {12/5, 79/100, 0.0002725380221711519}, {12/5, 4/5, 0.0002566403031507328}, {12/5, 81/100, 0.00024139996178094712}, {12/5, 41/50, 0.00022685188658788256}, {12/5, 83/100, 0.0002132075946919242}, {12/5, 21/25, 0.00020016768559259673}, {12/5, 17/20, 0.0001877264789323913}, {12/5, 43/50, 0.00017587585384857307}, {12/5, 87/100, 0.00016460555730075618}, {12/5, 22/25, 0.00015390349324029094}, {12/5, 89/100, 0.0001437559924599507}, {12/5, 9/10, 0.00013399961958891562}, {12/5, 91/100, 0.00012477791931711136}, {12/5, 23/25, 0.0001160852384207354}, {12/5, 93/100, 0.00010790154935495826}, {12/5, 47/50, 0.00010020649988349122}, {12/5, 19/20, 0.00009297956610230127}, {12/5, 24/25, 0.00008620018889148424}, {12/5, 97/100, 0.00007985608542395818}, {12/5, 49/50, 0.00007398895767578753}, {12/5, 99/100, 0.00006849554086282102}, {12/5, 1, 0.00006335769261810668}}
{{61/25, 0, Indeterminate}, {61/25, 1/100, 2.2047541729489756*^-64}, {61/25, 1/50, 2.455293722211936*^-40}, {61/25, 3/100, 8.371334287615675*^-30}, {61/25, 1/25, 9.823740787604146*^-24}, {61/25, 1/20, 9.320466494975648*^-20}, {61/25, 3/50, 6.070751153281075*^-17}, {61/25, 7/100, 7.502282196048666*^-15}, {61/25, 2/25, 3.0999985014681356*^-13}, {61/25, 9/100, 5.9455077273910505*^-12}, {61/25, 1/10, 6.531277611404785*^-11}, {61/25, 11/100, 4.713147773035137*^-10}, {61/25, 3/25, 2.467092997865765*^-9}, {61/25, 13/100, 1.0026227615145577*^-8}, {61/25, 7/50, 3.334415450866705*^-8}, {61/25, 3/20, 9.367939865904424*^-8}, {61/25, 4/25, 2.3060365572591566*^-7}, {61/25, 17/100, 5.072921695169126*^-7}, {61/25, 9/50, 1.0079208862652129*^-6}, {61/25, 19/100, 1.8533255483458652*^-6}, {61/25, 1/5, 3.1744716058617477*^-6}, {61/25, 21/100, 5.089202367748706*^-6}, {61/25, 11/50, 7.771203650301926*^-6}, {61/25, 23/100, 0.000011372565717385218}, {61/25, 6/25, 0.00001603246110247554}, {61/25, 1/4, 0.000021867806928770547}, {61/25, 13/50, 0.000028965542415386154}, {61/25, 27/100, 0.0000371736374321554}, {61/25, 7/25, 0.000046168573967124265}, {61/25, 29/100, 0.00005619188534983533}, {61/25, 3/10, 0.00006715417218061043}, {61/25, 31/100, 0.0000789390224674868}, {61/25, 8/25, 0.00009140801307118883}, {61/25, 33/100, 0.00010440616163303878}, {61/25, 17/50, 0.00011680479327357467}, {61/25, 7/20, 0.00012917091931124427}, {61/25, 9/25, 0.00014139877948542628}, {61/25, 37/100, 0.0001533373938584615}, {61/25, 19/50, 0.0001648466615940196}, {61/25, 39/100, 0.00017578548017879814}, {61/25, 2/5, 0.00018482414853906033}, {61/25, 41/100, 0.00019303514335319692}, {61/25, 21/50, 0.00020035974899637954}, {61/25, 43/100, 0.00020675549979887214}, {61/25, 11/25, 0.0002121953804123505}, {61/25, 9/20, 0.00021663863083768228}, {61/25, 23/50, 0.00022002499097161982}, {61/25, 47/100, 0.00022245782344264392}, {61/25, 12/25, 0.00022396134075181024}, {61/25, 49/100, 0.00022456863224651805}, {61/25, 1/2, 0.00022432025780184765}, {61/25, 51/100, 0.00022277519483714404}, {61/25, 13/25, 0.00021996441370132074}, {61/25, 53/100, 0.00021652227782015905}, {61/25, 27/50, 0.00021277052188206687}, {61/25, 11/20, 0.00020848318954558122}, {61/25, 14/25, 0.00020372149548529976}, {61/25, 57/100, 0.00019854567518227517}, {61/25, 29/50, 0.00019301438357082347}, {61/25, 59/100, 0.00018718419434280554}, {61/25, 3/5, 0.00018110919298883088}, {61/25, 61/100, 0.0001748406560773155}, {61/25, 31/50, 0.0001683778313627421}, {61/25, 63/100, 0.00016173862591232948}, {61/25, 16/25, 0.00015505468943854693}, {61/25, 13/20, 0.00014838339634812636}, {61/25, 33/50, 0.00014176629383614423}, {61/25, 67/100, 0.00013520162302577493}, {61/25, 17/25, 0.0001287172147805019}, {61/25, 69/100, 0.00012235270804552786}, {61/25, 7/10, 0.00011621756638846853}, {61/25, 71/100, 0.00011021226588935905}, {61/25, 18/25, 0.00010435372589439194}, {61/25, 73/100, 0.00009865627195861502}, {61/25, 37/50, 0.00009313179876570243}, {61/25, 3/4, 0.00008783203013034316}, {61/25, 19/25, 0.000082800091891843}, {61/25, 77/100, 0.00007794682666812435}, {61/25, 39/50, 0.00007327752537369729}, {61/25, 79/100, 0.00006879583860278896}, {61/25, 4/5, 0.00006450392844948842}, {61/25, 81/100, 0.000060402615956791095}, {61/25, 41/50, 0.000056434987823962435}, {61/25, 83/100, 0.000052648186551030335}, {61/25, 21/25, 0.00004905818812317145}, {61/25, 17/20, 0.00004566075583161614}, {61/25, 43/50, 0.00004245102128847966}, {61/25, 87/100, 0.000039423590490827416}, {61/25, 22/25, 0.00003657264133586953}, {61/25, 89/100, 0.00003391680975641896}, {61/25, 9/10, 0.00003143460291977506}, {61/25, 91/100, 0.00002910371210229161}, {61/25, 23/25, 0.00002691809256609812}, {61/25, 93/100, 0.00002487158300731997}, {61/25, 47/50, 0.00002293518230095442}, {61/25, 19/20, 0.000021121635762424683}, {61/25, 24/25, 0.000019433396007733145}, {61/25, 97/100, 0.000017863725184883906}, {61/25, 49/50, 0.000016406037132255927}, {61/25, 99/100, 0.000015108707851406799}, {61/25, 1, 0.000013906803280128677}}
{{62/25, 0, Indeterminate}, {62/25, 1/100, 2.738571385732579*^-68}, {62/25, 1/50, 3.9825920837284125*^-43}, {62/25, 3/100, 4.724047873258322*^-32}, {62/25, 1/25, 1.1929521654282936*^-25}, {62/25, 1/20, 1.9462916737474742*^-21}, {62/25, 3/50, 1.870737959785888*^-18}, {62/25, 7/100, 3.1532324938045085*^-16}, {62/25, 2/25, 1.6622150209816358*^-14}, {62/25, 9/100, 3.902178383463338*^-13}, {62/25, 1/10, 5.054403431942985*^-12}, {62/25, 11/100, 4.2033431007784357*^-11}, {62/25, 3/25, 2.48290499614275*^-10}, {62/25, 13/100, 1.1203115071163282*^-9}, {62/25, 7/50, 4.063879204293218*^-9}, {62/25, 3/20, 1.2412549531948318*^-8}, {62/25, 4/25, 3.260242842486636*^-8}, {62/25, 17/100, 7.58463873785486*^-8}, {62/25, 9/50, 1.5977703345054937*^-7}, {62/25, 19/100, 3.0517421401132257*^-7}, {62/25, 1/5, 5.432158818300577*^-7}, {62/25, 21/100, 9.098522211745344*^-7}, {62/25, 11/50, 1.4454332945396858*^-6}, {62/25, 23/100, 2.192463400654679*^-6}, {62/25, 6/25, 3.1929362815312495*^-6}, {62/25, 1/4, 4.433487403444629*^-6}, {62/25, 13/50, 5.937465170073993*^-6}, {62/25, 27/100, 7.735146084394923*^-6}, {62/25, 7/25, 9.830837765696346*^-6}, {62/25, 29/100, 0.000012219184044168612}, {62/25, 3/10, 0.000014885319163194436}, {62/25, 31/100, 0.000017661338908836598}, {62/25, 8/25, 0.00002059079467380113}, {62/25, 33/100, 0.000023656520793374}, {62/25, 17/50, 0.000026816248318858713}, {62/25, 7/20, 0.00003002577715040436}, {62/25, 9/25, 0.00003313103104247969}, {62/25, 37/100, 0.00003603605660102817}, {62/25, 19/50, 0.00003883114219254701}, {62/25, 39/100, 0.00004148200385619019}, {62/25, 2/5, 0.00004395844292776508}, {62/25, 41/100, 0.00004622981252587577}, {62/25, 21/50, 0.00004825652152769575}, {62/25, 43/100, 0.00005004465506719908}, {62/25, 11/25, 0.00005158286037199925}, {62/25, 9/20, 0.00005286417118875027}, {62/25, 23/50, 0.00005388572571662927}, {62/25, 47/100, 0.00005439595710276671}, {62/25, 12/25, 0.0000546348420222983}, {62/25, 49/100, 0.00005469042006328621}, {62/25, 1/2, 0.00005454232662755771}, {62/25, 51/100, 0.00005417941603271755}, {62/25, 13/25, 0.00005361662429020558}, {62/25, 53/100, 0.00005286993086415688}, {62/25, 27/50, 0.00005195601290246934}, {62/25, 11/20, 0.000050891932213409125}, {62/25, 14/25, 0.00004969485647397015}, {62/25, 57/100, 0.00004834866500703363}, {62/25, 29/50, 0.00004689758467212522}, {62/25, 59/100, 0.00004536843536720804}, {62/25, 3/5, 0.00004379034929321956}, {62/25, 61/100, 0.00004216135986789936}, {62/25, 31/50, 0.00004049521719611677}, {62/25, 63/100, 0.00003881260874270244}, {62/25, 16/25, 0.00003715064947174141}, {62/25, 13/20, 0.00003548201708204809}, {62/25, 33/50, 0.00003381668825205403}, {62/25, 67/100, 0.000032163653246633155}, {62/25, 17/25, 0.0000305309312682587}, {62/25, 69/100, 0.000028967684190568437}, {62/25, 7/10, 0.00002743728876681109}, {62/25, 71/100, 0.0000259399159997815}, {62/25, 18/25, 0.000024480456058270978}, {62/25, 73/100, 0.000023063030046015852}, {62/25, 37/50, 0.000021691037714799697}, {62/25, 3/4, 0.000020340559786156155}, {62/25, 19/25, 0.000019041780641041273}, {62/25, 77/100, 0.000017798809289234556}, {62/25, 39/50, 0.000016612301492305374}, {62/25, 79/100, 0.000015482462735605332}, {62/25, 4/5, 0.000014409099269922114}, {62/25, 81/100, 0.000013398556946484102}, {62/25, 41/50, 0.000012451546955408243}, {62/25, 83/100, 0.000011555921510391569}, {62/25, 21/25, 0.00001071062540954976}, {62/25, 17/20, 9.914400832606299*^-6}, {62/25, 43/50, 9.153055368659504*^-6}, {62/25, 87/100, 8.4391995539213*^-6}, {62/25, 22/25, 7.77186108076257*^-6}, {62/25, 89/100, 7.149035871839459*^-6}, {62/25, 9/10, 6.58415303608918*^-6}, {62/25, 91/100, 6.069580597689619*^-6}, {62/25, 23/25, 5.588658487832867*^-6}, {62/25, 93/100, 5.139918618053803*^-6}, {62/25, 47/50, 4.721869642781869*^-6}, {62/25, 19/20, 4.333010850127782*^-6}, {62/25, 24/25, 3.971844344637352*^-6}, {62/25, 97/100, 3.6368856289209398*^-6}, {62/25, 49/50, 3.326672694637214*^-6}, {62/25, 99/100, 3.0397737348345137*^-6}, {62/25, 1, 2.7747935894565834*^-6}}
{{63/25, 0, Indeterminate}, {63/25, 1/100, 2.390961093121572*^-72}, {63/25, 1/50, 4.757986963595939*^-46}, {63/25, 3/100, 2.0139442079114637*^-34}, {63/25, 1/25, 1.1194278983694122*^-27}, {63/25, 1/20, 3.147707155071626*^-23}, {63/25, 3/50, 4.553323906131387*^-20}, {63/25, 7/100, 1.051995700262418*^-17}, {63/25, 2/25, 7.179092218433895*^-16}, {63/25, 9/100, 2.065300672668688*^-14}, {63/25, 1/10, 3.186016423282022*^-13}, {63/25, 11/100, 3.0692482610688195*^-12}, {63/25, 3/25, 2.0541582992106145*^-11}, {63/25, 13/100, 1.0311337099886893*^-10}, {63/25, 7/50, 4.1285647511378073*^-10}, {63/25, 3/20, 1.3562888826676187*^-9}, {63/25, 4/25, 3.8339531073401805*^-9}, {63/25, 17/100, 9.458115357691478*^-9}, {63/25, 9/50, 2.088553329530731*^-8}, {63/25, 19/100, 4.2203558876345704*^-8}, {63/25, 1/5, 7.902900934307518*^-8}, {63/25, 21/100, 1.3856098408487878*^-7}, {63/25, 11/50, 2.294139886853262*^-7}, {63/25, 23/100, 3.557973460702507*^-7}, {63/25, 6/25, 5.269903595834502*^-7}, {63/25, 1/4, 7.514582611912087*^-7}, {63/25, 13/50, 1.0359397470569053*^-6}, {63/25, 27/100, 1.3856562128539506*^-6}, {63/25, 7/25, 1.79433540735242*^-6}, {63/25, 29/100, 2.2567705713168655*^-6}, {63/25, 3/10, 2.7780477325349473*^-6}, {63/25, 31/100, 3.353722643267588*^-6}, {63/25, 8/25, 3.977500911879465*^-6}, {63/25, 33/100, 4.620001671912687*^-6}, {63/25, 17/50, 5.270586893390514*^-6}, {63/25, 7/20, 5.9337468454867424*^-6}, {63/25, 9/25, 6.599453901544443*^-6}, {63/25, 37/100, 7.257765064105483*^-6}, {63/25, 19/50, 7.895194989811298*^-6}, {63/25, 39/100, 8.505060093239252*^-6}, {63/25, 2/5, 9.080430917873917*^-6}, {63/25, 41/100, 9.614251923867805*^-6}, {63/25, 21/50, 0.000010100543348989418}, {63/25, 43/100, 0.000010478076602115513}, {63/25, 11/25, 0.000010796474114269181}, {63/25, 9/20, 0.000011072149260639596}, {63/25, 23/50, 0.00001128922475425277}, {63/25, 47/100, 0.00001144684178538271}, {63/25, 12/25, 0.00001154600358070772}, {63/25, 49/100, 0.00001158847173995913}, {63/25, 1/2, 0.000011576657772401358}, {63/25, 51/100, 0.000011513513879407788}, {63/25, 13/25, 0.00001139444802564864}, {63/25, 53/100, 0.000011228834732623305}, {63/25, 27/50, 0.00001102486354726823}, {63/25, 11/20, 0.000010788670289174473}, {63/25, 14/25, 0.000010520953756254056}, {63/25, 57/100, 0.000010225886241630888}, {63/25, 29/50, 9.916216174940897*^-6}, {63/25, 59/100, 9.589849823000115*^-6}, {63/25, 3/5, 9.24683335308922*^-6}, {63/25, 61/100, 8.890793244316815*^-6}, {63/25, 31/50, 8.525146352820585*^-6}, {63/25, 63/100, 8.165970198580121*^-6}, {63/25, 16/25, 7.803403144653478*^-6}, {63/25, 13/20, 7.438389691846623*^-6}, {63/25, 33/50, 7.073433526599681*^-6}, {63/25, 67/100, 6.710791022909376*^-6}, {63/25, 17/25, 6.348164909994381*^-6}, {63/25, 69/100, 5.986823083006965*^-6}, {63/25, 7/10, 5.634421742977237*^-6}, {63/25, 71/100, 5.292179614180887*^-6}, {63/25, 18/25, 4.961102564998017*^-6}, {63/25, 73/100, 4.641998197777844*^-6}, {63/25, 37/50, 4.338498596443697*^-6}, {63/25, 3/4, 4.0504670033709795*^-6}, {63/25, 19/25, 3.7749078315545345*^-6}, {63/25, 77/100, 3.512075202811746*^-6}, {63/25, 39/50, 3.2598496958848365*^-6}, {63/25, 79/100, 3.0180287295356345*^-6}, {63/25, 4/5, 2.789826502263753*^-6}, {63/25, 81/100, 2.574989467024171*^-6}, {63/25, 41/50, 2.377847769150628*^-6}, {63/25, 83/100, 2.1989419181598428*^-6}, {63/25, 21/25, 2.0304346489151373*^-6}, {63/25, 17/20, 1.8720821553251632*^-6}, {63/25, 43/50, 1.7235975181822959*^-6}, {63/25, 87/100, 1.5846586199111694*^-6}, {63/25, 22/25, 1.4549153817165897*^-6}, {63/25, 89/100, 1.3339963282231376*^-6}, {63/25, 9/10, 1.2215144938023905*^-6}, {63/25, 91/100, 1.1170726921402158*^-6}, {63/25, 23/25, 1.0202681763777686*^-6}, {63/25, 93/100, 9.306967215429273*^-7}, {63/25, 47/50, 8.479561641422033*^-7}, {63/25, 19/20, 7.71649435868568*^-7}, {63/25, 24/25, 7.013871295484152*^-7}, {63/25, 97/100, 6.367896358425016*^-7}, {63/25, 49/50, 5.776112214450575*^-7}, {63/25, 99/100, 5.234747280825017*^-7}, {63/25, 1, 4.7389218801585096*^-7}}
{{64/25, 0, Indeterminate}, {64/25, 1/100, 1.4516252967968457*^-76}, {64/25, 1/50, 4.124140433738423*^-49}, {64/25, 3/100, 6.383295579870672*^-37}, {64/25, 1/25, 8.013755931308781*^-30}, {64/25, 1/20, 3.934423689670946*^-25}, {64/25, 3/50, 8.685339401572412*^-22}, {64/25, 7/100, 2.7854600569656916*^-19}, {64/25, 2/25, 2.46003579905023*^-17}, {64/25, 9/100, 8.802238907950424*^-16}, {64/25, 1/10, 1.6245715917083706*^-14}, {64/25, 11/100, 1.8207828616777722*^-13}, {64/25, 3/25, 1.3872963338947538*^-12}, {64/25, 13/100, 7.802796873482482*^-12}, {64/25, 7/50, 3.41254734805085*^-11}, {64/25, 3/20, 1.22695537851405*^-10}, {64/25, 4/25, 3.69436030033582*^-10}, {64/25, 17/100, 9.741604727468775*^-10}, {64/25, 9/50, 2.2965132972895647*^-9}, {64/25, 19/100, 4.920974851039053*^-9}, {64/25, 1/5, 9.714485018345805*^-9}, {64/25, 21/100, 1.7585513468968238*^-8}, {64/25, 11/50, 2.9837652877129014*^-8}, {64/25, 23/100, 4.8018876226870286*^-8}, {64/25, 6/25, 7.37601138718684*^-8}, {64/25, 1/4, 1.0871800694761364*^-7}, {64/25, 13/50, 1.528437622616669*^-7}, {64/25, 27/100, 2.0789357750462723*^-7}, {64/25, 7/25, 2.747248387087151*^-7}, {64/25, 29/100, 3.537159740673118*^-7}, {64/25, 3/10, 4.4313864300224054*^-7}, {64/25, 31/100, 5.408325659304888*^-7}, {64/25, 8/25, 6.476425394021701*^-7}, {64/25, 33/100, 7.622028602672237*^-7}, {64/25, 17/50, 8.82847281116313*^-7}, {64/25, 7/20, 1.0070839123697745*^-6}, {64/25, 9/25, 1.1334829099670331*^-6}, {64/25, 37/100, 1.2600245190417434*^-6}, {64/25, 19/50, 1.3847043434241435*^-6}, {64/25, 39/100, 1.499472645680435*^-6}, {64/25, 2/5, 1.6048732765224308*^-6}, {64/25, 41/100, 1.704727070818763*^-6}, {64/25, 21/50, 1.7961138702835919*^-6}, {64/25, 43/100, 1.8774805348753477*^-6}, {64/25, 11/25, 1.948023986995661*^-6}, {64/25, 9/20, 2.0071795680479315*^-6}, {64/25, 23/50, 2.0546134408255546*^-6}, {64/25, 47/100, 2.0896713206852228*^-6}, {64/25, 12/25, 2.1113293771526406*^-6}, {64/25, 49/100, 2.121557682325445*^-6}, {64/25, 1/2, 2.121735558270609*^-6}, {64/25, 51/100, 2.1114787094158544*^-6}, {64/25, 13/25, 2.091444765981618*^-6}, {64/25, 53/100, 2.064472028798125*^-6}, {64/25, 27/50, 2.029825105331914*^-6}, {64/25, 11/20, 1.9876113050599852*^-6}, {64/25, 14/25, 1.938688999098627*^-6}, {64/25, 57/100, 1.8852244238578745*^-6}, {64/25, 29/50, 1.8289729618516093*^-6}, {64/25, 59/100, 1.7682345639422424*^-6}, {64/25, 3/5, 1.703817035181305*^-6}, {64/25, 61/100, 1.6364948687899753*^-6}, {64/25, 31/50, 1.5659842511000308*^-6}, {64/25, 63/100, 1.4924959783360647*^-6}, {64/25, 16/25, 1.4184757089966383*^-6}, {64/25, 13/20, 1.344490526272707*^-6}, {64/25, 33/50, 1.2710488511336146*^-6}, {64/25, 67/100, 1.1986006727627476*^-6}, {64/25, 17/25, 1.1292047219822815*^-6}, {64/25, 69/100, 1.0613563328465223*^-6}, {64/25, 7/10, 9.95280097113214*^-7}, {64/25, 71/100, 9.308163391522241*^-7}, {64/25, 18/25, 8.674838890233025*^-7}, {64/25, 73/100, 8.067960730346293*^-7}, {64/25, 37/50, 7.488543612747207*^-7}, {64/25, 3/4, 6.958823851815243*^-7}, {64/25, 19/25, 6.46830182856795*^-7}, {64/25, 77/100, 6.000605248618574*^-7}, {64/25, 39/50, 5.556143534112353*^-7}, {64/25, 79/100, 5.13508501148307*^-7}, {64/25, 4/5, 4.7373854995355204*^-7}, {64/25, 81/100, 4.3628157611003094*^-7}, {64/25, 41/50, 4.010987559814815*^-7}, {64/25, 83/100, 3.681378131004223*^-7}, {64/25, 21/25, 3.373352934990597*^-7}, {64/25, 17/20, 3.0861866126653483*^-7}, {64/25, 43/50, 2.8190821071764213*^-7}, {64/25, 87/100, 2.571187952557497*^-7}, {64/25, 22/25, 2.3416137606076494*^-7}, {64/25, 89/100, 2.1294970102737956*^-7}, {64/25, 9/10, 1.9347520385247643*^-7}, {64/25, 91/100, 1.7553607754864982*^-7}, {64/25, 23/25, 1.5904239753689788*^-7}, {64/25, 93/100, 1.439053874169923*^-7}, {64/25, 47/50, 1.300380703360683*^-7}, {64/25, 19/20, 1.1735580594747338*^-7}, {64/25, 24/25, 1.0577672363643219*^-7}, {64/25, 97/100, 9.522206248658797*^-8}, {64/25, 49/50, 8.561642811875063*^-8}, {64/25, 99/100, 7.688797608208726*^-8}, {64/25, 1, 6.896853094673734*^-8}}
{{13/5, 0, Indeterminate}, {13/5, 1/100, 6.049994584947786*^-81}, {13/5, 1/50, 2.566738410918304*^-52}, {13/5, 3/100, 1.4922151405558003*^-39}, {13/5, 1/25, 4.3143103915866416*^-32}, {13/5, 1/20, 3.770411171043112*^-27}, {13/5, 3/50, 1.2818253923082166*^-23}, {13/5, 7/100, 5.759955629108356*^-21}, {13/5, 2/25, 6.679402915194266*^-19}, {13/5, 9/100, 2.978792217859016*^-17}, {13/5, 1/10, 6.62259756889471*^-16}, {13/5, 11/100, 8.684906380137419*^-15}, {13/5, 3/25, 7.567498650622882*^-14}, {13/5, 13/100, 4.752521202374104*^-13}, {13/5, 7/50, 2.2972523739947925*^-12}, {13/5, 3/20, 8.925695605631984*^-12}, {13/5, 4/25, 2.9267956157466905*^-11}, {13/5, 17/100, 8.326751543548312*^-11}, {13/5, 9/50, 2.100986884839261*^-10}, {13/5, 19/100, 4.725990127284293*^-10}, {13/5, 1/5, 9.655302418438448*^-10}, {13/5, 21/100, 1.8306245280224483*^-9}, {13/5, 11/50, 3.251966875879393*^-9}, {13/5, 23/100, 5.446933702825862*^-9}, {13/5, 6/25, 8.583082384276444*^-9}, {13/5, 1/4, 1.294438936811927*^-8}, {13/5, 13/50, 1.877350144922293*^-8}, {13/5, 27/100, 2.628471562964159*^-8}, {13/5, 7/25, 3.533096028926049*^-8}, {13/5, 29/100, 4.618957248711163*^-8}, {13/5, 3/10, 5.888588479942272*^-8}, {13/5, 31/100, 7.337465174552614*^-8}, {13/5, 8/25, 8.94783492916505*^-8}, {13/5, 33/100, 1.0706363548967792*^-7}, {13/5, 17/50, 1.25893742335074*^-7}, {13/5, 7/20, 1.4564364922298984*^-7}, {13/5, 9/25, 1.649785353713209*^-7}, {13/5, 37/100, 1.845330365804375*^-7}, {13/5, 19/50, 2.041136386743398*^-7}, {13/5, 39/100, 2.231829893757265*^-7}, {13/5, 2/5, 2.41429302715548*^-7}, {13/5, 41/100, 2.5856753630367886*^-7}, {13/5, 21/50, 2.743462173029825*^-7}, {13/5, 43/100, 2.884331902203126*^-7}, {13/5, 11/25, 3.0055291508213045*^-7}, {13/5, 9/20, 3.108377316364816*^-7}, {13/5, 23/50, 3.192715875025676*^-7}, {13/5, 47/100, 3.257073098647324*^-7}, {13/5, 12/25, 3.3031223171088854*^-7}, {13/5, 49/100, 3.332634948699692*^-7}, {13/5, 1/2, 3.3429218823469203*^-7}, {13/5, 51/100, 3.3348070691261194*^-7}, {13/5, 13/25, 3.311735559954405*^-7}, {13/5, 53/100, 3.2770598554516084*^-7}, {13/5, 27/50, 3.227189742968484*^-7}, {13/5, 11/20, 3.1635433166452385*^-7}, {13/5, 14/25, 3.0876149306276523*^-7}, {13/5, 57/100, 2.9964120916471476*^-7}, {13/5, 29/50, 2.895324043778581*^-7}, {13/5, 59/100, 2.7871136377197773*^-7}, {13/5, 3/5, 2.673263732868254*^-7}, {13/5, 61/100, 2.555182900082594*^-7}, {13/5, 31/50, 2.4377196849646444*^-7}, {13/5, 63/100, 2.3186710956717397*^-7}, {13/5, 16/25, 2.1985432296696297*^-7}, {13/5, 13/20, 2.0764316868438727*^-7}, {13/5, 33/50, 1.9534519666526638*^-7}, {13/5, 67/100, 1.8327050990765803*^-7}, {13/5, 17/25, 1.7161522506828845*^-7}, {13/5, 69/100, 1.611031336459093*^-7}, {13/5, 7/10, 1.5083765888823093*^-7}, {13/5, 71/100, 1.408673146885574*^-7}, {13/5, 18/25, 1.3123220228966469*^-7}, {13/5, 73/100, 1.219645357786573*^-7}, {13/5, 37/50, 1.1308922266005655*^-7}, {13/5, 3/4, 1.0462447971027438*^-7}, {13/5, 19/25, 9.658246691621015*^-8}, {13/5, 77/100, 8.8969924844182*^-8}, {13/5, 39/50, 8.178880321485628*^-8}, {13/5, 79/100, 7.503687073336134*^-8}, {13/5, 4/5, 6.870829831180779*^-8}, {13/5, 81/100, 6.279420970723739*^-8}, {13/5, 41/50, 5.731039083324305*^-8}, {13/5, 83/100, 5.221434857874704*^-8}, {13/5, 21/25, 4.748751052950825*^-8}, {13/5, 17/20, 4.3114237412254255*^-8}, {13/5, 43/50, 3.9077944293064145*^-8}, {13/5, 87/100, 3.536141066679002*^-8}, {13/5, 22/25, 3.1947052535555525*^-8}, {13/5, 89/100, 2.8817158347924742*^-8}, {13/5, 9/10, 2.5954090994182413*^-8}, {13/5, 91/100, 2.3340458273922722*^-8}, {13/5, 23/25, 2.095925438482459*^-8}, {13/5, 93/100, 1.8793975040166906*^-8}, {13/5, 47/50, 1.6828708820360215*^-8}, {13/5, 19/20, 1.5048207312255192*^-8}, {13/5, 24/25, 1.3437936499875558*^-8}, {13/5, 97/100, 1.1984111750695894*^-8}, {13/5, 49/50, 1.0673718600858491*^-8}, {13/5, 99/100, 9.494521387642775*^-9}, {13/5, 1, 8.435061613979106*^-9}}
{{66/25, 0, Indeterminate}, {66/25, 1/100, 1.7202168742543263*^-85}, {66/25, 1/50, 1.1354148456597143*^-55}, {66/25, 3/100, 2.5707846522107966*^-42}, {66/25, 1/25, 1.7267080413526652*^-34}, {66/25, 1/20, 2.743523037002102*^-29}, {66/25, 3/50, 1.4583884706134892*^-25}, {66/25, 7/100, 9.242673812808671*^-23}, {66/25, 2/25, 1.4146420306200206*^-20}, {66/25, 9/100, 7.957913493726508*^-19}, {66/25, 1/10, 2.1406164159731975*^-17}, {66/25, 11/100, 3.2997773908097286*^-16}, {66/25, 3/25, 3.2908614470023417*^-15}, {66/25, 13/100, 2.3181224062171746*^-14}, {66/25, 7/50, 1.2379774991580007*^-13}, {66/25, 3/20, 5.314230515515924*^-13}, {66/25, 4/25, 1.9036579644197695*^-12}, {66/25, 17/100, 5.833109186605293*^-12}, {66/25, 9/50, 1.5431183302570554*^-11}, {66/25, 19/100, 3.6658222320323004*^-11}, {66/25, 1/5, 7.938168612874048*^-11}, {66/25, 21/100, 1.5831510776047587*^-10}, {66/25, 11/50, 2.9101704513508574*^-10}, {66/25, 23/100, 5.035120561531364*^-10}, {66/25, 6/25, 8.258017201875078*^-10}, {66/25, 1/4, 1.2860685798453009*^-9}, {66/25, 13/50, 1.9085088303579682*^-9}, {66/25, 27/100, 2.7286607554323873*^-9}, {66/25, 7/25, 3.7727662929553255*^-9}, {66/25, 29/100, 5.057805799585993*^-9}, {66/25, 3/10, 6.596279438249366*^-9}, {66/25, 31/100, 8.391547135506181*^-9}, {66/25, 8/25, 1.0427075124060846*^-8}, {66/25, 33/100, 1.2610611486240072*^-8}, {66/25, 17/50, 1.4987724535227394*^-8}, {66/25, 7/20, 1.752394577404117*^-8}, {66/25, 9/25, 2.0165936518842425*^-8}, {66/25, 37/100, 2.2867411410251912*^-8}, {66/25, 19/50, 2.5579747565261383*^-8}, {66/25, 39/100, 2.8249923197540693*^-8}, {66/25, 2/5, 3.079951560916775*^-8}, {66/25, 41/100, 3.321829140952456*^-8}, {66/25, 21/50, 3.5477101492747775*^-8}, {66/25, 43/100, 3.7527988167879316*^-8}, {66/25, 11/25, 3.937656537421365*^-8}, {66/25, 9/20, 4.099728765972201*^-8}, {66/25, 23/50, 4.234399326260136*^-8}, {66/25, 47/100, 4.3405772343998005*^-8}, {66/25, 12/25, 4.4269310426963756*^-8}, {66/25, 49/100, 4.485558217349772*^-8}, {66/25, 1/2, 4.5156605896950116*^-8}, {66/25, 51/100, 4.518171237771854*^-8}, {66/25, 13/25, 4.487515016437337*^-8}, {66/25, 53/100, 4.430337274629484*^-8}, {66/25, 27/50, 4.3511957230444236*^-8}, {66/25, 11/20, 4.252334579726883*^-8}, {66/25, 14/25, 4.1379409551383896*^-8}, {66/25, 57/100, 4.014044501158607*^-8}, {66/25, 29/50, 3.876846303635078*^-8}, {66/25, 59/100, 3.727467675844426*^-8}, {66/25, 3/5, 3.563027036836057*^-8}, {66/25, 61/100, 3.392959254581887*^-8}, {66/25, 31/50, 3.221354807488995*^-8}, {66/25, 63/100, 3.065272016534996*^-8}, {66/25, 16/25, 2.9064472952847803*^-8}, {66/25, 13/20, 2.7464795052081587*^-8}, {66/25, 33/50, 2.5868122390770348*^-8}, {66/25, 67/100, 2.4287294359239255*^-8}, {66/25, 17/25, 2.2733548154455748*^-8}, {66/25, 69/100, 2.1216545405903447*^-8}, {66/25, 7/10, 1.974442533492829*^-8}, {66/25, 71/100, 1.832387900533533*^-8}, {66/25, 18/25, 1.6960239631601967*^-8}, {66/25, 73/100, 1.5657584387760755*^-8}, {66/25, 37/50, 1.4418970310974877*^-8}, {66/25, 3/4, 1.325387874161982*^-8}, {66/25, 19/25, 1.215413288980697*^-8}, {66/25, 77/100, 1.1120060033812136*^-8}, {66/25, 39/50, 1.0151282960585036*^-8}, {66/25, 79/100, 9.246822626299428*^-9}, {66/25, 4/5, 8.405194957695989*^-9}, {66/25, 81/100, 7.624500914719155*^-9}, {66/25, 41/50, 6.902509238664162*^-9}, {66/25, 83/100, 6.236731570070469*^-9}, {66/25, 21/25, 5.6244898386960585*^-9}, {66/25, 17/20, 5.062976006787253*^-9}, {66/25, 43/50, 4.549304389742407*^-9}, {66/25, 87/100, 4.0805568887339155*^-9}, {66/25, 22/25, 3.653821551626819*^-9}, {66/25, 89/100, 3.266224935348415*^-9}, {66/25, 9/10, 2.914958778353481*^-9}, {66/25, 91/100, 2.5973015094027103*^-9}, {66/25, 23/25, 2.3106351217465062*^-9}, {66/25, 93/100, 2.052457932841307*^-9}, {66/25, 47/50, 1.8203937315394053*^-9}, {66/25, 19/20, 1.6121977895585686*^-9}, {66/25, 24/25, 1.425760183922635*^-9}, {66/25, 97/100, 1.2591068436711657*^-9}, {66/25, 49/50, 1.1103986988536714*^-9}, {66/25, 99/100, 9.779292738340123*^-10}, {66/25, 1, 8.601210311459988*^-10}}
{{67/25, 0, Indeterminate}, {67/25, 1/100, 3.310384417593829*^-90}, {67/25, 1/50, 3.5789236404056175*^-59}, {67/25, 3/100, 3.223790175056554*^-45}, {67/25, 1/25, 5.132164231574712*^-37}, {67/25, 1/20, 1.501423766020069*^-31}, {67/25, 3/50, 1.2585100552273359*^-27}, {67/25, 7/100, 1.1417950896736868*^-24}, {67/25, 2/25, 2.336894706359861*^-22}, {67/25, 9/100, 1.658945868890744*^-20}, {67/25, 1/10, 5.441199718898237*^-19}, {67/25, 11/100, 9.878670312133374*^-18}, {67/25, 3/25, 1.1283019850636338*^-16}, {67/25, 13/100, 8.99287680850034*^-16}, {67/25, 7/50, 5.398173508780948*^-15}, {67/25, 3/20, 2.5690841970191937*^-14}, {67/25, 4/25, 9.910649099423074*^-14}, {67/25, 17/100, 3.2314203633804963*^-13}, {67/25, 9/50, 9.20866661511848*^-13}, {67/25, 19/100, 2.338848472740288*^-12}, {67/25, 1/5, 5.301747039868189*^-12}, {67/25, 21/100, 1.1035999484737203*^-11}, {67/25, 11/50, 2.1329977031766083*^-11}, {67/25, 23/100, 3.837005351058149*^-11}, {67/25, 6/25, 6.487139616330948*^-11}, {67/25, 1/4, 1.042856062472779*^-10}, {67/25, 13/50, 1.6023696420495983*^-10}, {67/25, 27/100, 2.3632026786723187*^-10}, {67/25, 7/25, 3.361309333458303*^-10}, {67/25, 29/100, 4.627062208992544*^-10}, {67/25, 3/10, 6.138194015025551*^-10}, {67/25, 31/100, 7.934078399611301*^-10}, {67/25, 8/25, 1.0020135257247244*^-9}, {67/25, 33/100, 1.2375973857765892*^-9}, {67/25, 17/50, 1.497643972075939*^-9}, {67/25, 7/20, 1.7785606744653083*^-9}, {67/25, 9/25, 2.074306781153298*^-9}, {67/25, 37/100, 2.379296291672898*^-9}, {67/25, 19/50, 2.6902829976711057*^-9}, {67/25, 39/100, 3.000574258707251*^-9}, {67/25, 2/5, 3.306098894364617*^-9}, {67/25, 41/100, 3.603265872166658*^-9}, {67/25, 21/50, 3.883120625958099*^-9}, {67/25, 43/100, 4.141046110999274*^-9}, {67/25, 11/25, 4.3835066627710976*^-9}, {67/25, 9/20, 4.59670998810206*^-9}, {67/25, 23/50, 4.777784048808634*^-9}, {67/25, 47/100, 4.92186698469278*^-9}, {67/25, 12/25, 5.02208613634746*^-9}, {67/25, 49/100, 5.086718763817569*^-9}, {67/25, 1/2, 5.1163544687970365*^-9}, {67/25, 51/100, 5.113731481137356*^-9}, {67/25, 13/25, 5.087831001992107*^-9}, {67/25, 53/100, 5.031578559623837*^-9}, {67/25, 27/50, 4.943580787408526*^-9}, {67/25, 11/20, 4.8231363493563815*^-9}, {67/25, 14/25, 4.681451794451838*^-9}, {67/25, 57/100, 4.53908627169933*^-9}, {67/25, 29/50, 4.393712713728072*^-9}, {67/25, 59/100, 4.233025871050852*^-9}, {67/25, 3/5, 4.059871716089153*^-9}, {67/25, 61/100, 3.877005900097224*^-9}, {67/25, 31/50, 3.6870498687100656*^-9}, {67/25, 63/100, 3.4924563109257153*^-9}, {67/25, 16/25, 3.2954834538525723*^-9}, {67/25, 13/20, 3.0981775136610584*^-9}, {67/25, 33/50, 2.90236247558512*^-9}, {67/25, 67/100, 2.7096362944751484*^-9}, {67/25, 17/25, 2.5222355150888782*^-9}, {67/25, 69/100, 2.3410293889304068*^-9}, {67/25, 7/10, 2.1661364889485463*^-9}, {67/25, 71/100, 1.9983300720657746*^-9}, {67/25, 18/25, 1.8382029692261205*^-9}, {67/25, 73/100, 1.6861830717503552*^-9}, {67/25, 37/50, 1.542549652045374*^-9}, {67/25, 3/4, 1.4074500048406855*^-9}, {67/25, 19/25, 1.2809159804805694*^-9}, {67/25, 77/100, 1.1628800629850286*^-9}, {67/25, 39/50, 1.0531907208381847*^-9}, {67/25, 79/100, 9.516268266214274*^-10}, {67/25, 4/5, 8.579110020245644*^-10}, {67/25, 81/100, 7.71721797207199*^-10}, {67/25, 41/50, 6.927046580200647*^-10}, {67/25, 83/100, 6.20481671565099*^-10}, {67/25, 21/25, 5.546601104689669*^-10}, {67/25, 17/20, 4.948398196887707*^-10}, {67/25, 43/50, 4.406195073438909*^-10}, {67/25, 87/100, 3.9160201368747406*^-10}, {67/25, 22/25, 3.473986406071258*^-10}, {67/25, 89/100, 3.0763262866219054*^-10}, {67/25, 9/10, 2.719418702673055*^-10}, {67/25, 91/100, 2.3998094681011355*^-10}, {67/25, 23/25, 2.1142257477696072*^-10}, {67/25, 93/100, 1.8595854181893965*^-10}, {67/25, 47/50, 1.6330020853147573*^-10}, {67/25, 19/20, 1.4317864588535483*^-10}, {67/25, 24/25, 1.2534447202462126*^-10}, {67/25, 97/100, 1.0956744577192149*^-10}, {67/25, 49/50, 9.563586784147216*^-11}, {67/25, 99/100, 8.335583459985428*^-11}, {67/25, 1, 7.255038334312327*^-11}}
{{68/25, 0, Indeterminate}, {68/25, 1/100, 4.2405485731272456*^-95}, {68/25, 1/50, 7.864733832361189*^-63}, {68/25, 3/100, 2.909567270008966*^-48}, {68/25, 1/25, 1.1240824322269814*^-39}, {68/25, 1/20, 6.156635617542464*^-34}, {68/25, 3/50, 8.237140371784524*^-30}, {68/25, 7/100, 1.0788703044925349*^-26}, {68/25, 2/25, 2.956866052582615*^-24}, {68/25, 9/100, 2.6882899100217528*^-22}, {68/25, 1/10, 1.0744325134148678*^-20}, {68/25, 11/100, 2.2987604801030416*^-19}, {68/25, 3/25, 3.049954864705497*^-18}, {68/25, 13/100, 2.78974896924936*^-17}, {68/25, 7/50, 1.888719113038648*^-16}, {68/25, 3/20, 9.723592779585367*^-16}, {68/25, 4/25, 4.0918699826941974*^-15}, {68/25, 17/100, 1.4537314936424906*^-14}, {68/25, 9/50, 4.426101062995726*^-14}, {68/25, 19/100, 1.1863819664882205*^-13}, {68/25, 1/5, 2.8638954407979636*^-13}, {68/25, 21/100, 6.268949213660025*^-13}, {68/25, 11/50, 1.2608603290459307*^-12}, {68/25, 23/100, 2.366751355567699*^-12}, {68/25, 6/25, 4.177261714415185*^-12}, {68/25, 1/4, 6.980112804667033*^-12}, {68/25, 13/50, 1.1112412385280091*^-11}, {68/25, 27/100, 1.6867732086010403*^-11}, {68/25, 7/25, 2.4532557558408365*^-11}, {68/25, 29/100, 3.452504681176121*^-11}, {68/25, 3/10, 4.706971350304606*^-11}, {68/25, 31/100, 6.234517451270757*^-11}, {68/25, 8/25, 8.042837681518309*^-11}, {68/25, 33/100, 1.0118112354948945*^-10}, {68/25, 17/50, 1.2444719601120437*^-10}, {68/25, 7/20, 1.50066735384246*^-10}, {68/25, 9/25, 1.7758803942280956*^-10}, {68/25, 37/100, 2.0687075005616296*^-10}, {68/25, 19/50, 2.371715732666565*^-10}, {68/25, 39/100, 2.678386574246558*^-10}, {68/25, 2/5, 2.9892972899227673*^-10}, {68/25, 41/100, 3.2942589661094937*^-10}, {68/25, 21/50, 3.585681290142674*^-10}, {68/25, 43/100, 3.8543743619069027*^-10}, {68/25, 11/25, 4.0921187282220483*^-10}, {68/25, 9/20, 4.3007715836960653*^-10}, {68/25, 23/50, 4.4771976170555786*^-10}, {68/25, 47/100, 4.6255494071307317*^-10}, {68/25, 12/25, 4.742164708650824*^-10}, {68/25, 49/100, 4.821866965824112*^-10}, {68/25, 1/2, 4.853626558845184*^-10}, {68/25, 51/100, 4.850640450782584*^-10}, {68/25, 13/25, 4.83387946174849*^-10}, {68/25, 53/100, 4.803163750744231*^-10}, {68/25, 27/50, 4.742141567011009*^-10}, {68/25, 11/20, 4.653384734092904*^-10}, {68/25, 14/25, 4.5397658866269134*^-10}, {68/25, 57/100, 4.4043563727965096*^-10}, {68/25, 29/50, 4.250331585662838*^-10}, {68/25, 59/100, 4.080885884716642*^-10}, {68/25, 3/5, 3.8991585133031524*^-10}, {68/25, 61/100, 3.7081712458184426*^-10}, {68/25, 31/50, 3.511937675860592*^-10}, {68/25, 63/100, 3.313048357127413*^-10}, {68/25, 16/25, 3.1124786095064736*^-10}, {68/25, 13/20, 2.912401239900946*^-10}, {68/25, 33/50, 2.7147317293567154*^-10}, {68/25, 67/100, 2.5211256510460115*^-10}, {68/25, 17/25, 2.3329826069261287*^-10}, {68/25, 69/100, 2.151455480273695*^-10}, {68/25, 7/10, 1.9774638540491966*^-10}, {68/25, 71/100, 1.8117105281957654*^-10}, {68/25, 18/25, 1.6547001727010035*^-10}, {68/25, 73/100, 1.5067592691028748*^-10}, {68/25, 37/50, 1.3680566140972586*^-10}, {68/25, 3/4, 1.238623779403898*^-10}, {68/25, 19/25, 1.118375037775595*^-10}, {68/25, 77/100, 1.0071263728790008*^-10}, {68/25, 39/50, 9.046132886478525*^-11}, {68/25, 79/100, 8.105072203800822*^-11}, {68/25, 4/5, 7.244304248079817*^-11}, {68/25, 81/100, 6.459692896433303*^-11}, {68/25, 41/50, 5.746860551445535*^-11}, {68/25, 83/100, 5.101289818258717*^-11}, {68/25, 21/25, 4.5184103047790757*^-11}, {68/25, 17/20, 3.993671442653856*^-11}, {68/25, 43/50, 3.522602389159477*^-11}, {68/25, 87/100, 3.100860170281712*^-11}, {68/25, 22/25, 2.724267273570548*^-11}, {68/25, 89/100, 2.388839905782433*^-11}, {68/25, 9/10, 2.0908081037644272*^-11}, {68/25, 91/100, 1.8266288355216033*^-11}, {68/25, 23/25, 1.5929931588204126*^-11}, {68/25, 93/100, 1.3868284229514406*^-11}, {68/25, 47/50, 1.2052964103129195*^-11}, {68/25, 19/20, 1.0457882222995562*^-11}, {68/25, 24/25, 9.059166217849078*^-12}, {68/25, 97/100, 7.835064547252967*^-12}, {68/25, 49/50, 6.765836879218825*^-12}, {68/25, 99/100, 5.83363520034055*^-12}, {68/25, 1, 5.0223794937791304*^-12}}
{{69/25, 0, Indeterminate}, {69/25, 1/100, 3.604767019098073*^-100}, {69/25, 1/50, 1.1955304598440776*^-66}, {69/25, 3/100, 1.8641088016832765*^-51}, {69/25, 1/25, 1.790921111956413*^-42}, {69/25, 1/20, 1.8607470710906797*^-36}, {69/25, 3/50, 4.0329286032056424*^-32}, {69/25, 7/100, 7.708850169535858*^-29}, {69/25, 2/25, 2.87628752069432*^-26}, {69/25, 9/100, 3.32628699935208*^-24}, {69/25, 1/10, 1.6284507531790175*^-22}, {69/25, 11/100, 4.1698311149779834*^-21}, {69/25, 3/25, 6.5123763416863*^-20}, {69/25, 13/100, 6.811859157490209*^-19}, {69/25, 7/50, 5.0732754492075784*^-18}, {69/25, 3/20, 2.92053280626522*^-17}, {69/25, 4/25, 1.3527986636963643*^-16}, {69/25, 17/100, 5.160935129404552*^-16}, {69/25, 9/50, 1.692685263024432*^-15}, {69/25, 19/100, 4.854186144344963*^-15}, {69/25, 1/5, 1.2342921611302436*^-14}, {69/25, 21/100, 2.850980237465235*^-14}, {69/25, 11/50, 6.050295159646954*^-14}, {69/25, 23/100, 1.191894110157061*^-13}, {69/25, 6/25, 2.1992733833174157*^-13}, {69/25, 1/4, 3.7990230223432277*^-13}, {69/25, 13/50, 6.233436265223424*^-13}, {69/25, 27/100, 9.774925444759798*^-13}, {69/25, 7/25, 1.4702347639086522*^-12}, {69/25, 29/100, 2.129494895783894*^-12}, {69/25, 3/10, 2.978082666148127*^-12}, {69/25, 31/100, 4.034119917513151*^-12}, {69/25, 8/25, 5.315046861032666*^-12}, {69/25, 33/100, 6.823066028730818*^-12}, {69/25, 17/50, 8.569248157641021*^-12}, {69/25, 7/20, 1.0526465536811938*^-11}, {69/25, 9/25, 1.267895409463316*^-11}, {69/25, 37/100, 1.5018582943314795*^-11}, {69/25, 19/50, 1.747760536260184*^-11}, {69/25, 39/100, 2.0000670040685497*^-11}, {69/25, 2/5, 2.2485891751470947*^-11}, {69/25, 41/100, 2.4923529668745525*^-11}, {69/25, 21/50, 2.7261075140424476*^-11}, {69/25, 43/100, 2.949954721549736*^-11}, {69/25, 11/25, 3.15718704968334*^-11}, {69/25, 9/20, 3.338398839988083*^-11}, {69/25, 23/50, 3.4873086281911304*^-11}, {69/25, 47/100, 3.608997564455507*^-11}, {69/25, 12/25, 3.7305791168110784*^-11}, {69/25, 49/100, 3.821807649665181*^-11}, {69/25, 1/2, 3.8821441481291866*^-11}, {69/25, 51/100, 3.911798933714893*^-11}, {69/25, 13/25, 3.911659704238438*^-11}, {69/25, 53/100, 3.8832028851011574*^-11}, {69/25, 27/50, 3.8283944459681067*^-11}, {69/25, 11/20, 3.749585842727528*^-11}, {69/25, 14/25, 3.649410032715773*^-11}, {69/25, 57/100, 3.5330956365250225*^-11}, {69/25, 29/50, 3.401216057827631*^-11}, {69/25, 59/100, 3.2563060223653285*^-11}, {69/25, 3/5, 3.1012011774598585*^-11}, {69/25, 61/100, 2.9386213431136274*^-11}, {69/25, 31/50, 2.7711220401090638*^-11}, {69/25, 63/100, 2.6010577195579724*^-11}, {69/25, 16/25, 2.430555993925524*^-11}, {69/25, 13/20, 2.2615018784860558*^-11}, {69/25, 33/50, 2.0955308619250225*^-11}, {69/25, 67/100, 1.9340295223468604*^-11}, {69/25, 17/25, 1.7781423757877653*^-11}, {69/25, 69/100, 1.6287836736792374*^-11}, {69/25, 7/10, 1.4866529394051608*^-11}, {69/25, 71/100, 1.3522531391555893*^-11}, {69/25, 18/25, 1.2259105073247044*^-11}, {69/25, 73/100, 1.1077951820734876*^-11}, {69/25, 37/50, 9.979419445819163*^-12}, {69/25, 3/4, 8.962704898311356*^-12}, {69/25, 19/25, 8.026047830121293*^-12}, {69/25, 77/100, 7.166911707542858*^-12}, {69/25, 39/50, 6.382150184337195*^-12}, {69/25, 79/100, 5.66815732952184*^-12}, {69/25, 4/5, 5.021001044643074*^-12}, {69/25, 81/100, 4.436539610453722*^-12}, {69/25, 41/50, 3.91052178135341*^-12}, {69/25, 83/100, 3.4386712094475705*^-12}, {69/25, 21/25, 3.016756242032544*^-12}, {69/25, 17/20, 2.6406463107219013*^-12}, {69/25, 43/50, 2.306356231286034*^-12}, {69/25, 87/100, 2.0100797738570708*^-12}, {69/25, 22/25, 1.748213855815832*^-12}, {69/25, 89/100, 1.5173746654959303*^-12}, {69/25, 9/10, 1.314406953591453*^-12}, {69/25, 91/100, 1.1363876391744375*^-12}, {69/25, 23/25, 9.806247755439042*^-13}, {69/25, 93/100, 8.446528134767562*^-13}, {69/25, 47/50, 7.262249903933271*^-13}, {69/25, 19/20, 6.233035670180926*^-13}, {69/25, 24/25, 5.340485309334414*^-13}, {69/25, 97/100, 4.568052908226212*^-13}, {69/25, 49/50, 3.90091797389535*^-13}, {69/25, 99/100, 3.3258544758755203*^-13}, {69/25, 1, 2.831100581451309*^-13}}
{{14/5, 0, Indeterminate}, {14/5, 1/100, 2.003775572809964*^-105}, {14/5, 1/50, 1.2536725226131668*^-70}, {14/5, 3/100, 8.47909843563461*^-55}, {14/5, 1/25, 2.0698635851544548*^-45}, {14/5, 1/20, 4.146769807454856*^-39}, {14/5, 3/50, 1.4754731475404437*^-34}, {14/5, 7/100, 4.14455862731741*^-31}, {14/5, 2/25, 2.0961773914567*^-28}, {14/5, 9/100, 3.125680840898377*^-26}, {14/5, 1/10, 1.8964611818797773*^-24}, {14/5, 11/100, 5.898718147145483*^-23}, {14/5, 3/25, 1.0758503913613345*^-21}, {14/5, 13/100, 1.2719155678376373*^-20}, {14/5, 7/50, 1.0790443274323445*^-19}, {14/5, 3/20, 6.891512287110719*^-19}, {14/5, 4/25, 3.484005554271655*^-18}, {14/5, 17/100, 1.4578558167736036*^-17}, {14/5, 9/50, 5.118840302054791*^-17}, {14/5, 19/100, 1.5677100338614165*^-16}, {14/5, 1/5, 4.2651466512630077*^-16}, {14/5, 21/100, 1.0466710341401307*^-15}, {14/5, 11/50, 2.34810716680667*^-15}, {14/5, 23/100, 4.820081441965382*^-15}, {14/5, 6/25, 9.250655502939608*^-15}, {14/5, 1/4, 1.6695113005140038*^-14}, {14/5, 13/50, 2.850903178712787*^-14}, {14/5, 27/100, 4.631520950137821*^-14}, {14/5, 7/25, 7.183157109209354*^-14}, {14/5, 29/100, 1.0705646025236692*^-13}, {14/5, 3/10, 1.5381998589388996*^-13}, {14/5, 31/100, 2.1419033996719258*^-13}, {14/5, 8/25, 2.8926927612216756*^-13}, {14/5, 33/100, 3.8032745884757846*^-13}, {14/5, 17/50, 4.881975239169467*^-13}, {14/5, 7/20, 6.117758204979998*^-13}, {14/5, 9/25, 7.485879285732075*^-13}, {14/5, 37/100, 8.962044541981317*^-13}, {14/5, 19/50, 1.0527970266649676*^-12}, {14/5, 39/100, 1.216532676699121*^-12}, {14/5, 2/5, 1.3848804739356198*^-12}, {14/5, 41/100, 1.550990878547692*^-12}, {14/5, 21/50, 1.7084536093950428*^-12}, {14/5, 43/100, 1.8599011222931815*^-12}, {14/5, 11/25, 2.0144897469268343*^-12}, {14/5, 9/20, 2.1555172396353822*^-12}, {14/5, 23/50, 2.280125374156354*^-12}, {14/5, 47/100, 2.386004125033396*^-12}, {14/5, 12/25, 2.4714438127830428*^-12}, {14/5, 49/100, 2.5353554504074907*^-12}, {14/5, 1/2, 2.577262084033221*^-12}, {14/5, 51/100, 2.5972652367962635*^-12}, {14/5, 13/25, 2.5978000667999055*^-12}, {14/5, 53/100, 2.5784661258828422*^-12}, {14/5, 27/50, 2.5402648755727995*^-12}, {14/5, 11/20, 2.484919661567239*^-12}, {14/5, 14/25, 2.4143760965937286*^-12}, {14/5, 57/100, 2.3307225672122774*^-12}, {14/5, 29/50, 2.2361164426368065*^-12}, {14/5, 59/100, 2.132718084113987*^-12}, {14/5, 3/5, 2.022634021462673*^-12}, {14/5, 61/100, 1.9078700052465134*^-12}, {14/5, 31/50, 1.790294080223535*^-12}, {14/5, 63/100, 1.671609368702323*^-12}, {14/5, 16/25, 1.5533359028529223*^-12}, {14/5, 13/20, 1.436800597714557*^-12}, {14/5, 33/50, 1.3231343018102217*^-12}, {14/5, 67/100, 1.2132747871800062*^-12}, {14/5, 17/25, 1.1079745312212352*^-12}, {14/5, 69/100, 1.0078121846864606*^-12}, {14/5, 7/10, 9.132067000047383*^-13}, {14/5, 71/100, 8.244331994698312*^-13}, {14/5, 18/25, 7.416397831939302*^-13}, {14/5, 73/100, 6.648646032497289*^-13}, {14/5, 37/50, 5.94052656158754*^-13}, {14/5, 3/4, 5.290718655819436*^-13}, {14/5, 19/25, 4.697281370465187*^-13}, {14/5, 77/100, 4.157791644565495*^-13}, {14/5, 39/50, 3.669468527663915*^-13}, {14/5, 79/100, 3.2292829220440615*^-13}, {14/5, 4/5, 2.8340527717552227*^-13}, {14/5, 81/100, 2.480524082723586*^-13}, {14/5, 41/50, 2.1654384984777297*^-13}, {14/5, 83/100, 1.8855883969363075*^-13}, {14/5, 21/25, 1.6378606295290635*^-13}, {14/5, 17/20, 1.4192701088854544*^-13}, {14/5, 43/50, 1.22698447893392*^-13}, {14/5, 87/100, 1.0583410839957953*^-13}, {14/5, 22/25, 9.108574024564393*^-14}, {14/5, 89/100, 7.822360355316274*^-14}, {14/5, 9/10, 6.703652507328781*^-14}, {14/5, 91/100, 5.733159796270952*^-14}, {14/5, 23/25, 4.8933606582259635*^-14}, {14/5, 93/100, 4.1684245601635483*^-14}, {14/5, 47/50, 3.5441192756394954*^-14}, {14/5, 19/20, 3.007708526371581*^-14}, {14/5, 24/25, 2.547844130982273*^-14}, {14/5, 97/100, 2.1544560260659013*^-14}, {14/5, 49/50, 1.8186428355933354*^-14}, {14/5, 99/100, 1.5325650623268535*^-14}, {14/5, 1, 1.2893424564970061*^-14}}
{{71/25, 0, Indeterminate}, {71/25, 1/100, 7.277678097012451*^-111}, {71/25, 1/50, 9.020904469287039*^-75}, {71/25, 3/100, 2.7171468603272225*^-58}, {71/25, 1/25, 1.714923499006721*^-48}, {71/25, 1/20, 6.718059297697355*^-42}, {71/25, 3/50, 3.961216257124084*^-37}, {71/25, 7/100, 1.6560863074408525*^-33}, {71/25, 2/25, 1.1496231957463851*^-30}, {71/25, 9/100, 2.216274143083684*^-28}, {71/25, 1/10, 1.6993357400381222*^-26}, {71/25, 11/100, 6.360649336126922*^-25}, {71/25, 3/25, 1.3495857922492626*^-23}, {71/25, 13/100, 1.8584659255890726*^-22}, {71/25, 7/50, 1.770910172659642*^-21}, {71/25, 3/20, 1.2635042417758606*^-20}, {71/25, 4/25, 7.048607080655559*^-20}, {71/25, 17/100, 3.1938905062065283*^-19}, {71/25, 9/50, 1.2219062642061381*^-18}, {71/25, 19/100, 4.0395335594515574*^-18}, {71/25, 1/5, 1.1781910088434341*^-17}, {71/25, 21/100, 3.050442162146022*^-17}, {71/25, 11/50, 7.195398817960875*^-17}, {71/25, 23/100, 1.5613580025266912*^-16}, {71/25, 6/25, 3.1456463250199743*^-16}, {71/25, 1/4, 5.926508107283517*^-16}, {71/25, 13/50, 1.0516482943927007*^-15}, {71/25, 27/100, 1.7707353221334882*^-15}, {71/25, 7/25, 2.8462162662013364*^-15}, {71/25, 29/100, 4.384811603080752*^-15}, {71/25, 3/10, 6.499563471262999*^-15}, {71/25, 31/100, 9.317081829210604*^-15}, {71/25, 8/25, 1.291992088115098*^-14}, {71/25, 33/100, 1.7341382709664315*^-14}, {71/25, 17/50, 2.261139255085393*^-14}, {71/25, 7/20, 2.873674213451197*^-14}, {71/25, 9/25, 3.575134255204783*^-14}, {71/25, 37/100, 4.353071633034426*^-14}, {71/25, 19/50, 5.177555139470004*^-14}, {71/25, 39/100, 6.040092407272381*^-14}, {71/25, 2/5, 6.98932303345549*^-14}, {71/25, 41/100, 7.956924357027284*^-14}, {71/25, 21/50, 8.916517426347254*^-14}, {71/25, 43/100, 9.845029503822524*^-14}, {71/25, 11/25, 1.0720255377502569*^-13}, {71/25, 9/20, 1.1521816890582594*^-13}, {71/25, 23/50, 1.2231961838678911*^-13}, {71/25, 47/100, 1.2840024962302155*^-13}, {71/25, 12/25, 1.3339869705487073*^-13}, {71/25, 49/100, 1.37160535348999*^-13}, {71/25, 1/2, 1.3964919973947416*^-13}, {71/25, 51/100, 1.408644530763246*^-13}, {71/25, 13/25, 1.40839295617081*^-13}, {71/25, 53/100, 1.3963580653694781*^-13}, {71/25, 27/50, 1.3734027258596103*^-13}, {71/25, 11/20, 1.3405794180325505*^-13}, {71/25, 14/25, 1.2990770450704067*^-13}, {71/25, 57/100, 1.2501695621410056*^-13}, {71/25, 29/50, 1.1951684345125136*^-13}, {71/25, 59/100, 1.1353803846176232*^-13}, {71/25, 3/5, 1.0720713639529691*^-13}, {71/25, 61/100, 1.0064372143275577*^-13}, {71/25, 31/50, 9.395810816461295*^-14}, {71/25, 63/100, 8.724973225870618*^-14}, {71/25, 16/25, 8.060614015488005*^-14}, {71/25, 13/20, 7.410251080460467*^-14}, {71/25, 33/50, 6.780163255441665*^-14}, {71/25, 67/100, 6.175425415219951*^-14}, {71/25, 17/25, 5.5999729432003664*^-14}, {71/25, 69/100, 5.0566879400936333*^-14}, {71/25, 7/10, 4.547500217179805*^-14}, {71/25, 71/100, 4.0734969531768595*^-14}, {71/25, 18/25, 3.63503581242499*^-14}, {71/25, 73/100, 3.2318572610890956*^-14}, {71/25, 37/50, 2.863192728439227*^-14}, {71/25, 3/4, 2.527866106585414*^-14}, {71/25, 19/25, 2.2243868410555435*^-14}, {71/25, 77/100, 1.9510335231178872*^-14}, {71/25, 39/50, 1.7059274477809002*^-14}, {71/25, 79/100, 1.4870960502622733*^-14}, {71/25, 4/5, 1.292526484290874*^-14}, {71/25, 81/100, 1.1202098668267406*^-14}, {71/25, 41/50, 9.681768964156957*^-15}, {71/25, 83/100, 8.345256679908738*^-15}, {71/25, 21/25, 7.174425670765725*^-15}, {71/25, 17/20, 6.152171421074174*^-15}, {71/25, 43/50, 5.262518350802254*^-15}, {71/25, 87/100, 4.490674070311169*^-15}, {71/25, 22/25, 3.823048336344095*^-15}, {71/25, 89/100, 3.247243740569355*^-15}, {71/25, 9/10, 2.752024383512175*^-15}, {71/25, 91/100, 2.3272679930470624*^-15}, {71/25, 23/25, 1.96390616929588*^-15}, {71/25, 93/100, 1.6538566997138102*^-15}, {71/25, 47/50, 1.389951204883591*^-15}, {71/25, 19/20, 1.1658607565457162*^-15}, {71/25, 24/25, 9.760215593962234*^-16}, {71/25, 97/100, 8.155623081320049*^-16}, {71/25, 49/50, 6.80234419338131*^-16}, {71/25, 99/100, 5.663459903213575*^-16}, {71/25, 1, 4.7070004887755075*^-16}}
{{72/25, 0, Indeterminate}, {72/25, 1/100, 1.6962704636079885*^-116}, {72/25, 1/50, 4.394331719254953*^-79}, {72/25, 3/100, 6.059502213106966*^-62}, {72/25, 1/25, 1.0105922614972415*^-51}, {72/25, 1/20, 7.906467699001772*^-45}, {72/25, 3/50, 7.82848778185744*^-40}, {72/25, 7/100, 4.883072317333394*^-36}, {72/25, 2/25, 4.6499913405476694*^-33}, {72/25, 9/100, 1.1919890543711027*^-30}, {72/25, 1/10, 1.1466721410307402*^-28}, {72/25, 11/100, 5.153160247005604*^-27}, {72/25, 3/25, 1.308664386167106*^-25}, {72/25, 13/100, 2.0603464131428937*^-24}, {72/25, 7/50, 2.2482542507327508*^-23}, {72/25, 3/20, 1.7869100808826945*^-22}, {72/25, 4/25, 1.1032303554812323*^-21}, {72/25, 17/100, 5.512803555228016*^-21}, {72/25, 9/50, 2.3023689387030423*^-20}, {72/25, 19/100, 8.178333208130952*^-20}, {72/25, 1/5, 2.5414273140706874*^-19}, {72/25, 21/100, 7.043803032984776*^-19}, {72/25, 11/50, 1.76453258660275*^-18}, {72/25, 23/100, 4.0376684463655725*^-18}, {72/25, 6/25, 8.534750897226062*^-18}, {72/25, 1/4, 1.68209297309787*^-17}, {72/25, 13/50, 3.121067544565255*^-17}, {72/25, 27/100, 5.470850089506138*^-17}, {72/25, 7/25, 9.142134058994877*^-17}, {72/25, 29/100, 1.4585700960613012*^-16}, {72/25, 3/10, 2.2261013125127777*^-16}, {72/25, 31/100, 3.2629044196417007*^-16}, {72/25, 8/25, 4.616762363893572*^-16}, {72/25, 33/100, 6.342645569101065*^-16}, {72/25, 17/50, 8.454785589883414*^-16}, {72/25, 7/20, 1.0928862008962892*^-15}, {72/25, 9/25, 1.3832036105845229*^-15}, {72/25, 37/100, 1.7212720134688416*^-15}, {72/25, 19/50, 2.0947397127959134*^-15}, {72/25, 39/100, 2.4969065489004766*^-15}, {72/25, 2/5, 2.919290030326777*^-15}, {72/25, 41/100, 3.352045419006875*^-15}, {72/25, 21/50, 3.784473068293999*^-15}, {72/25, 43/100, 4.20741761739873*^-15}, {72/25, 11/25, 4.611240488654538*^-15}, {72/25, 9/20, 4.983527820941033*^-15}, {72/25, 23/50, 5.3153025548508545*^-15}, {72/25, 47/100, 5.5990917568661496*^-15}, {72/25, 12/25, 5.829166771659767*^-15}, {72/25, 49/100, 6.001672523762252*^-15}, {72/25, 1/2, 6.114650851701012*^-15}, {72/25, 51/100, 6.167969357262306*^-15}, {72/25, 13/25, 6.1631718447852665*^-15}, {72/25, 53/100, 6.103269017877361*^-15}, {72/25, 27/50, 5.992488882435245*^-15}, {72/25, 11/20, 5.836005582107483*^-15}, {72/25, 14/25, 5.639663532181585*^-15}, {72/25, 57/100, 5.4097110979527836*^-15}, {72/25, 29/50, 5.152555035879936*^-15}, {72/25, 59/100, 4.874543782240822*^-15}, {72/25, 3/5, 4.581784673384378*^-15}, {72/25, 61/100, 4.2799974862156195*^-15}, {72/25, 31/50, 3.97440440596897*^-15}, {72/25, 63/100, 3.66965471344083*^-15}, {72/25, 16/25, 3.369781143469939*^-15}, {72/25, 13/20, 3.0781839740466615*^-15}, {72/25, 33/50, 2.797638411320446*^-15}, {72/25, 67/100, 2.5303206767237557*^-15}, {72/25, 17/25, 2.2778483095355598*^-15}, {72/25, 69/100, 2.04133050326624*^-15}, {72/25, 7/10, 1.821424734016263*^-15}, {72/25, 71/100, 1.618396458108006*^-15}, {72/25, 18/25, 1.4321792087236998*^-15}, {72/25, 73/100, 1.2624329707492938*^-15}, {72/25, 37/50, 1.108599232542963*^-15}, {72/25, 3/4, 9.69951584534602*^-16}, {72/25, 19/25, 8.4564114626517*^-16}, {72/25, 77/100, 7.347364506058931*^-16}, {72/25, 39/50, 6.362576959887515*^-16}, {72/25, 79/100, 5.492054975324211*^-16}, {72/25, 4/5, 4.725844312966728*^-16}, {72/25, 81/100, 4.0542177929274174*^-16}, {72/25, 41/50, 3.4678195374140687*^-16}, {72/25, 83/100, 2.957771149313333*^-16}, {72/25, 21/25, 2.515745050951688*^-16}, {72/25, 17/20, 2.1340100759644073*^-16}, {72/25, 43/50, 1.8054541225632132*^-16}, {72/25, 87/100, 1.5235882884363088*^-16}, {72/25, 22/25, 1.2825364574668727*^-16}, {72/25, 89/100, 1.0770138296557559*^-16}, {72/25, 9/10, 9.022974037989262*^-17}, {72/25, 91/100, 7.541909566127415*^-17}, {72/25, 23/25, 6.289866255133566*^-17}, {72/25, 93/100, 5.234248037134846*^-17}, {72/25, 47/50, 4.346537005217192*^-17}, {72/25, 19/20, 3.6018960851377627*^-17}, {72/25, 24/25, 2.978786521854447*^-17}, {72/25, 97/100, 2.458605677576419*^-17}, {72/25, 49/50, 2.0253487790488895*^-17}, {72/25, 99/100, 1.6652967455639*^-17}, {72/25, 1, 1.366731035294708*^-17}}
{{73/25, 0, Indeterminate}, {73/25, 1/100, 2.5208375787151526*^-122}, {73/25, 1/50, 1.4284557701258829*^-83}, {73/25, 3/100, 9.36509881980315*^-66}, {73/25, 1/25, 4.208245182761168*^-55}, {73/25, 1/20, 6.635400961842413*^-48}, {73/25, 3/50, 1.1132871636146146*^-42}, {73/25, 7/100, 1.0436881879327838*^-38}, {73/25, 2/25, 1.405046949936719*^-35}, {73/25, 9/100, 4.785271968252068*^-33}, {73/25, 1/10, 5.727753207359618*^-31}, {73/25, 11/100, 3.1815511076006183*^-29}, {73/25, 3/25, 9.479119330306933*^-28}, {73/25, 13/100, 1.7523524504372141*^-26}, {73/25, 7/50, 2.163952130081803*^-25}, {73/25, 3/20, 1.9477878355680287*^-24}, {73/25, 4/25, 1.3452319434351922*^-23}, {73/25, 17/100, 7.411081567973154*^-23}, {73/25, 9/50, 3.3530011034158915*^-22}, {73/25, 19/100, 1.293098383800261*^-21}, {73/25, 1/5, 4.3343342013826155*^-21}, {73/25, 21/100, 1.2837554873389412*^-20}, {73/25, 11/50, 3.414478897153596*^-20}, {73/25, 23/100, 8.269499681683026*^-20}, {73/25, 6/25, 1.845711727228483*^-19}, {73/25, 1/4, 3.8258514547698534*^-19}, {73/25, 13/50, 7.436711159145893*^-19}, {73/25, 27/100, 1.3596302137798644*^-18}, {73/25, 7/25, 2.344623700120656*^-18}, {73/25, 29/100, 3.847554506951586*^-18}, {73/25, 3/10, 6.050925731613226*^-18}, {73/25, 31/100, 9.13490488346531*^-18}, {73/25, 8/25, 1.3231701893549804*^-17}, {73/25, 33/100, 1.863206116157862*^-17}, {73/25, 17/50, 2.5555162869558705*^-17}, {73/25, 7/20, 3.4018806473307893*^-17}, {73/25, 9/25, 4.4051514474906393*^-17}, {73/25, 37/100, 5.560116097461864*^-17}, {73/25, 19/50, 6.853011185360812*^-17}, {73/25, 39/100, 8.263340233963924*^-17}, {73/25, 2/5, 9.769442083584737*^-17}, {73/25, 41/100, 1.1329195631686657*^-16}, {73/25, 21/50, 1.29027510815094*^-16}, {73/25, 43/100, 1.4448115780990913*^-16}, {73/25, 11/25, 1.5923389317910823*^-16}, {73/25, 9/20, 1.7288902328983916*^-16}, {73/25, 23/50, 1.8509106343239096*^-16}, {73/25, 47/100, 1.9554099983243316*^-16}, {73/25, 12/25, 2.0400720214454036*^-16}, {73/25, 49/100, 2.103317067055097*^-16}, {73/25, 1/2, 2.144319808911167*^-16}, {73/25, 51/100, 2.1629859619636216*^-16}, {73/25, 13/25, 2.1598946647452602*^-16}, {73/25, 53/100, 2.1362144472313807*^-16}, {73/25, 27/50, 2.0936012321184263*^-16}, {73/25, 11/20, 2.0340866060847874*^-16}, {73/25, 14/25, 1.959963827988514*^-16}, {73/25, 57/100, 1.8736778918639086*^-16}, {73/25, 29/50, 1.7777246041537816*^-16}, {73/25, 59/100, 1.6745622147367387*^-16}, {73/25, 3/5, 1.5665377778705588*^-16}, {73/25, 61/100, 1.455829197243653*^-16}, {73/25, 31/50, 1.344402882473076*^-16}, {73/25, 63/100, 1.233986138217413*^-16}, {73/25, 16/25, 1.1260528245658263*^-16}, {73/25, 13/20, 1.02182045455895*^-16}, {73/25, 33/50, 9.222567062452105*^-17}, {73/25, 67/100, 8.280932908713182*^-17}, {73/25, 17/25, 7.398452015702153*^-17}, {73/25, 69/100, 6.578335350039274*^-17}, {73/25, 7/10, 5.8221030152652*^-17}, {73/25, 71/100, 5.129838915352475*^-17}, {73/25, 18/25, 4.5004412563988993*^-17}, {73/25, 73/100, 3.931860679812448*^-17}, {73/25, 37/50, 3.4213201400059626*^-17}, {73/25, 3/4, 2.965512689072781*^-17}, {73/25, 19/25, 2.560775071623024*^-17}, {73/25, 77/100, 2.2032364540720023*^-17}, {73/25, 39/50, 1.8889427238342374*^-17}, {73/25, 79/100, 1.6139576190654294*^-17}, {73/25, 4/5, 1.374442521701289*^-17}, {73/25, 81/100, 1.1667171030152453*^-17}, {73/25, 41/50, 9.873031902786633*^-18}, {73/25, 83/100, 8.329542626229328*^-18}, {73/25, 21/25, 7.006729180786862*^-18}, {73/25, 17/20, 5.877185121939028*^-18}, {73/25, 43/50, 4.916069773164059*^-18}, {73/25, 87/100, 4.101046116772996*^-18}, {73/25, 22/25, 3.4121739555814336*^-18}, {73/25, 89/100, 2.831771608082467*^-18}, {73/25, 9/10, 2.344257190201215*^-18}, {73/25, 91/100, 1.9359784903553616*^-18}, {73/25, 23/25, 1.5950385996553343*^-18}, {73/25, 93/100, 1.311122834687804*^-18}, {73/25, 47/50, 1.0753310907320082*^-18}, {73/25, 19/20, 8.800185820967788*^-19}, {73/25, 24/25, 7.186469497740206*^-19}, {73/25, 97/100, 5.856469263947828*^-19}, {73/25, 49/50, 4.762931236483197*^-19}, {73/25, 99/100, 3.8659102615736545*^-19}, {73/25, 1, 3.131759168731244*^-19}}
{{74/25, 0, Indeterminate}, {74/25, 1/100, 2.3805209094384787*^-128}, {74/25, 1/50, 3.0897473313724867*^-88}, {74/25, 3/100, 9.931498842807335*^-70}, {74/25, 1/25, 1.2287407636976609*^-58}, {74/25, 1/20, 3.985535816228052*^-51}, {74/25, 3/50, 1.1425567967201713*^-45}, {74/25, 7/100, 1.6295328688430503*^-41}, {74/25, 2/25, 3.1466094716194483*^-38}, {74/25, 9/100, 1.3939437436066552*^-35}, {74/25, 1/10, 2.153229048297765*^-33}, {74/25, 11/100, 1.4507773630843558*^-31}, {74/25, 3/25, 5.205216051704175*^-30}, {74/25, 13/100, 1.1157846090266563*^-28}, {74/25, 7/50, 1.5962168764901912*^-27}, {74/25, 3/20, 1.635735701620203*^-26}, {74/25, 4/25, 1.255697224114532*^-25}, {74/25, 17/100, 7.636122495169822*^-25}, {74/25, 9/50, 3.805225621719927*^-24}, {74/25, 19/100, 1.5961312538912044*^-23}, {74/25, 1/5, 5.766302937341006*^-23}, {74/25, 21/100, 1.8325656093849485*^-22}, {74/25, 11/50, 5.211413967601679*^-22}, {74/25, 23/100, 1.342976680223149*^-21}, {74/25, 6/25, 3.1725207581494047*^-21}, {74/25, 1/4, 6.903354729520978*^-21}, {74/25, 13/50, 1.3951106396275753*^-20}, {74/25, 27/100, 2.6467909736805603*^-20}, {74/25, 7/25, 4.7496119796855146*^-20}, {74/25, 29/100, 8.053518342838412*^-20}, {74/25, 3/10, 1.3071658006542933*^-19}, {74/25, 31/100, 2.0469099616665864*^-19}, {74/25, 8/25, 3.077256991063901*^-19}, {74/25, 33/100, 4.456337348134*^-19}, {74/25, 17/50, 6.234987229141265*^-19}, {74/25, 7/20, 8.450706479103953*^-19}, {74/25, 9/25, 1.1130209851040298*^-18}, {74/25, 37/100, 1.4272103900797554*^-18}, {74/25, 19/50, 1.7842860040324602*^-18}, {74/25, 39/100, 2.1786880481017146*^-18}, {74/25, 2/5, 2.6023814294428935*^-18}, {74/25, 41/100, 3.0452324010710794*^-18}, {74/25, 21/50, 3.495553162499889*^-18}, {74/25, 43/100, 3.9407599766203546*^-18}, {74/25, 11/25, 4.368082677541847*^-18}, {74/25, 9/20, 4.765263583734066*^-18}, {74/25, 23/50, 5.121190670352606*^-18}, {74/25, 47/100, 5.426421565819028*^-18}, {74/25, 12/25, 5.673569406109611*^-18}, {74/25, 49/100, 5.857536754450741*^-18}, {74/25, 1/2, 5.9755979427071196*^-18}, {74/25, 51/100, 6.0273420500673906*^-18}, {74/25, 13/25, 6.014497557739945*^-18}, {74/25, 53/100, 5.9406652426995244*^-18}, {74/25, 27/50, 5.81098823668959*^-18}, {74/25, 11/20, 5.6317878044259834*^-18}, {74/25, 14/25, 5.41019088452727*^-18}, {74/25, 57/100, 5.153771451584149*^-18}, {74/25, 29/50, 4.87022294363388*^-18}, {74/25, 59/100, 4.567073923645342*^-18}, {74/25, 3/5, 4.251454261614054*^-18}, {74/25, 61/100, 3.929914764302662*^-18}, {74/25, 31/50, 3.608299547492229*^-18}, {74/25, 63/100, 3.291667636716471*^-18}, {74/25, 16/25, 2.9842583035632155*^-18}, {74/25, 13/20, 2.6894934370804137*^-18}, {74/25, 33/50, 2.410009711534308*^-18}, {74/25, 67/100, 2.147713317597569*^-18}, {74/25, 17/25, 1.903850441760816*^-18}, {74/25, 69/100, 1.6790873814368373*^-18}, {74/25, 7/10, 1.4735950572633992*^-18}, {74/25, 71/100, 1.2871336341577441*^-18}, {74/25, 18/25, 1.1191339134616246*^-18}, {74/25, 73/100, 9.687730546139901*^-19}, {74/25, 37/50, 8.350429890390411*^-19}, {74/25, 3/4, 7.168105797966423*^-19}, {74/25, 19/25, 6.128691491862049*^-19}, {74/25, 77/100, 5.219814437996421*^-19}, {74/25, 39/50, 4.429144402667929*^-19}, {74/25, 79/100, 3.7446662733062563*^-19}, {74/25, 4/5, 3.1548854558171123*^-19}, {74/25, 81/100, 2.6489744061473094*^-19}, {74/25, 41/50, 2.2168690366847853*^-19}, {74/25, 83/100, 1.8493234993673147*^-19}, {74/25, 21/25, 1.5379313103892543*^-19}, {74/25, 17/20, 1.275120050759814*^-19}, {74/25, 43/50, 1.0541260382836572*^-19}, {74/25, 87/100, 8.689544868022685*^-20}, {74/25, 22/25, 7.143297981635667*^-20}, {74/25, 89/100, 5.856398071091891*^-20}, {74/25, 9/10, 4.788770426456689*^-20}, {74/25, 91/100, 3.9057939509487147*^-20}, {74/25, 23/25, 3.177719918708507*^-20}, {74/25, 93/100, 2.579115872465929*^-20}, {74/25, 47/50, 2.088343580875499*^-20}, {74/25, 19/20, 1.687076621529086*^-20}, {74/25, 24/25, 1.35986049947349*^-20}, {74/25, 97/100, 1.0937161639033665*^-20}, {74/25, 49/50, 8.777862579170279*^-21}, {74/25, 99/100, 7.030223419866791*^-21}, {74/25, 1, 5.6191059158892095*^-21}}
{{3, 0, Indeterminate}, {3, 1/100, 1.4148783332946116*^-134}, {3, 1/50, 4.422924981081691*^-93}, {3, 3/100, 7.153753208955632*^-74}, {3, 1/25, 2.491173607917912*^-62}, {3, 1/20, 1.6737518860999332*^-54}, {3, 3/50, 8.259046325661055*^-49}, {3, 7/100, 1.8547743449295133*^-44}, {3, 2/25, 5.004060845023536*^-41}, {3, 9/100, 3.0142329833638404*^-38}, {3, 1/10, 5.8927553469175536*^-36}, {3, 11/100, 4.94511968447095*^-34}, {3, 3/25, 2.12102340232125*^-32}, {3, 13/100, 5.394599652336506*^-31}, {3, 7/50, 8.961002942534211*^-30}, {3, 3/20, 1.035913933918065*^-28}, {3, 4/25, 8.97527387264402*^-28}, {3, 17/100, 6.0786951987066315*^-27}, {3, 9/50, 3.328605003988087*^-26}, {3, 19/100, 1.5231210104569503*^-25}, {3, 1/5, 5.979341520978257*^-25}, {3, 21/100, 2.051142344015018*^-24}, {3, 11/50, 6.254077719023593*^-24}, {3, 23/100, 1.7084217348478088*^-23}, {3, 6/25, 4.237444674558399*^-23}, {3, 1/4, 9.684968141252103*^-23}, {3, 13/50, 2.051245278700322*^-22}, {3, 27/100, 4.0437958715807595*^-22}, {3, 7/25, 7.601756168756933*^-22}, {3, 29/100, 1.3505211987428697*^-21}, {3, 3/10, 2.2784270356075904*^-21}, {3, 31/100, 3.666634806198942*^-21}, {3, 8/25, 5.651019257711385*^-21}, {3, 33/100, 8.378376178533882*^-21}, {3, 17/50, 1.1980474444451814*^-20}, {3, 7/20, 1.6562163954446008*^-20}, {3, 9/25, 2.2191573871663103*^-20}, {3, 37/100, 2.8885247055954754*^-20}, {3, 19/50, 3.6599359373917843*^-20}, {3, 39/100, 4.5225959771191345*^-20}, {3, 2/5, 5.459482629381888*^-20}, {3, 41/100, 6.448082789219584*^-20}, {3, 21/50, 7.461603184840122*^-20}, {3, 43/100, 8.470529324074059*^-20}, {3, 11/25, 9.444376129439901*^-20}, {3, 9/20, 1.0353465396091137*^-19}, {3, 23/50, 1.1170576821347794*^-19}, {3, 47/100, 1.1872346583205553*^-19}, {3, 12/25, 1.24403245835212*^-19}, {3, 49/100, 1.286164256952868*^-19}, {3, 1/2, 1.312928509460633*^-19}, {3, 51/100, 1.3241989583859234*^-19}, {3, 13/25, 1.3203828017926574*^-19}, {3, 53/100, 1.3023539794788624*^-19}, {3, 27/50, 1.2713693292360818*^-19}, {3, 11/20, 1.2289753600439656*^-19}, {3, 14/25, 1.1769127477999017*^-19}, {3, 57/100, 1.117024574257304*^-19}, {3, 29/50, 1.0511729920147256*^-19}, {3, 59/100, 9.811675774831758*^-20}, {3, 3/5, 9.087072663987275*^-20}, {3, 61/100, 8.353365512085432*^-20}, {3, 31/50, 7.624156173602653*^-20}, {3, 63/100, 6.911033335625665*^-20}, {3, 16/25, 6.223514897547324*^-20}, {3, 13/20, 5.569083764274257*^-20}, {3, 33/50, 4.9532968792679317*^-20}, {3, 67/100, 4.379947719588655*^-20}, {3, 17/25, 3.851263977032404*^-20}, {3, 69/100, 3.368124381161284*^-20}, {3, 7/10, 2.9302812513399943*^-20}, {3, 71/100, 2.5365781257612185*^-20}, {3, 18/25, 2.185154499163152*^-20}, {3, 73/100, 1.8736321623124144*^-20}, {3, 37/50, 1.5992797845062987*^-20}, {3, 3/4, 1.3591541701230895*^-20}, {3, 19/25, 1.1502180419982294*^-20}, {3, 77/100, 9.694352745381202*^-21}, {3, 39/50, 8.138452517675678*^-21}, {3, 79/100, 6.806185036631844*^-21}, {3, 4/5, 5.6709602615863476*^-21}, {3, 81/100, 4.708147638644118*^-21}, {3, 41/50, 3.895216744627669*^-21}, {3, 83/100, 3.211786395015825*^-21}, {3, 21/25, 2.6396027148663518*^-21}, {3, 17/20, 2.162464190937421*^-21}, {3, 43/50, 1.7661091227005375*^-21}, {3, 87/100, 1.4380783277311867*^-21}, {3, 22/25, 1.167563543458068*^-21}, {3, 89/100, 9.45249773093467*^-22}, {3, 9/10, 7.631578878705154*^-22}, {3, 91/100, 6.144921350053217*^-22}, {3, 23/25, 4.934958080766989*^-22}, {3, 93/100, 3.9531719828419654*^-22}, {3, 47/50, 3.1588703826219077*^-22}, {3, 19/20, 2.5180794747133622*^-22}, {3, 24/25, 2.0025586089285074*^-22}, {3, 97/100, 1.5889304242404415*^-22}, {3, 49/50, 1.2579202437874465*^-22}, {3, 99/100, 9.936965066476208*^-23}, {3, 1, 7.833031232321736*^-23}}

Data points and their error bars are taken from Ref. [2]:
{35.7, {4.8, -3.1}}
{30.6, {3.1, -4.4}}
{23.3, {14.7, -5.5}}
{13.6, {4.1, -4.8}}
{13.7, {8.7, -3.2}}
{7.7, {2.2, -2.5}}
{31., {7.3, -5.7}}
{20., {4.9, -4.6}}
{11., {5.6, -1.7}}
{7.6, {1.4, -2.2}}
{50.7, {16.5, -10.5}}
{34., {9.3, -10.2}}
{35.1, {8.4, -5.9}}
{23.8, {5.2, -5.2}}
{30.6, {5.6, -3.}}
{25.3, {2.8, -4.1}}
{1.46, {0.12, -0.1}}
{1.27, {0.09, -0.09}}
{35.4, {7.5, -4.7}}
{26.7, {4.3, -5.2}}
{39.7, {11.2, -6.7}}
{29., {6.8, -7.7}}
{24.5, {5.1, -3.4}}
{18.3, {3.2, -3.5}}
{30., {4.7, -5.1}}
{8.3, {1.6, -0.9}}
{33.4, {12.4, -7.4}}
{23.4, {6.7, -6.3}}
{45.4, {13.6, -9.6}}
{30.9, {10.2, -9.6}}
{40.6, {10.4, -6.6}}
{31.4, {7.5, -8.2}}
{39.5, {10.9, -6.9}}
{31., {7.4, -7.3}}
{2., {0.6, -0.3}}
{1.4, {0.3, -0.3}}
{42.9, {9.2, -7.8}}
{28.5, {7.5, -7.9}}
{23., {5.4, -5.7}}
{12.5, {3.5, -2.5}}
{35.3, {9.6, -9.}}
{18.1, {7.3, -4.2}}
{36.9, {13.4, -7.3}}
{27.5, {8.2, -7.7}}
{36.4, {11.8, -7.8}}
{24.8, {6.9, -7.1}}
{64.5, {11.3, -13.2}}
{39.9, {11., -10.6}}
{91.4, {29.3, -17.5}}
{66.8, {20.7, -20.7}}
{42.1, {5.9, -4.9}}
{32.7, {5.4, -6.2}}
{36.2, {19.1, -9.5}}
{22.8, {12.7, -8.1}}
{67.2, {16., -12.6}}
{47.4, {-12.6, -16.6}}
{55.4, {15.8, -12.}}
{35., {11.6, -11.4}}
{35., {6.9, -5.7}}
{23.6, {5.2, -5.1}}
{53.6, {11.7, -7.8}}
{40.8, {8.3, -11.5}}
{64., {15.2, -15.2}}
{38.5, {12.5, -12.4}}
{11.5, {3.3, -1.7}}
{8.4, {1.4, -1.6}}
{17.5, {4.7, -2.3}}
{13.1, {2., -2.7}}
{13.3, {6.6, -3.}}
{7.8, {2.2, -2.2}}
{37.2, {9.4, -5.9}}
{28.8, {6.6, -7.9}}
{12.2, {7.1, -2.2}}
{8.1, {1.7, -2.6}}
{39.3, {11.8, -8.2}}
{28., {8.9, -8.4}}
{36.1, {10.2, -6.7}}
{26.7, {7.1, -7.6}}
{23.2, {1.1, -1.}}
{2.59, {0.08, -0.09}}
{31.8, {5.8, -3.9}}
{25.9, {4.4, -4.6}}
{23.8, {7.2, -7.}}
{10.2, {3.5, -2.1}}
{43.5, {7.6, -6.2}}
{35.1, {6.3, -7.}}
{34.9, {9.5, -6.2}}
{24.4, {5.5, -6.}}
{8.8, {7., -2.}}
{5., {1.3, -1.9}}
{64.7, {22.4, -18.9}}
{25.7, {14.4, -9.7}}
{12.3, {12.5, -2.3}}
{7.8, {1.7, -3.3}}
